Comparison of chiral limit studies in curvature mass versus on-shell renormalized quark-meson model using ChPT

Consistent chiral limit has been investigated in the curvature mass parametrized quark-meson (QM) model with the quark one-loop vacuum term (QMVT) employing the infrared regularized Chiral perturbation theory (ChPT) predicted scaling of the pion,~kaon decay constants $f_{\pi}, f_{K} $ and $M_{\eta}^2 = m_{\eta}^2 + m_{\eta^{\prime}}^2 $ when the $\pi \ \text{and} \ K $ meson masses are reduced as one moves away from the physical point in the Columbia plot.~Comparing the QMVT model Columbia plots with the corresponding Columbia plots computed,~in the very recent work of Ref.~\cite{vkt25} using the on-shell renormalized QM (RQM) model and the earlier work of Ref.~\cite{Resch} using functional renormalization group techniques in the extended mean field approximation of QM (e-MFA:QM-FRG) model,~it has been estimated how the first, second and crossover chiral transition regions in the $m_{\pi}-m_{K}$($m_{ud}-m_{s}$) and the $\mu-m_{K}$($\mu-m_{s}$) planes,~get modified by different methods of implementing the quark one-loop vacuum fluctuations in the QM model.~Since both the e-MFA:QM-FRG and the QMVT model,~use curvature meson masses to fix the parameters and the dimensional regularization of vacuum divergences are incorporated equivalently,~the differences in their results can be attributed to different methods of approaching the chiral limit.

==> anc/Data/Fig1/Fig1_beta=0.00725_RQM_x_y.dat <==
#   For Sigma Mass m_{\sigma}=530 MeV, RQM model, Data for beta=0.00725 
#   Temperature T (MeV)		      x (MeV)			           y  (MeV) 
  0.10000000000000001        88.005563943567907        62.239836261240470     
  0.20000000000000001        88.005563943567907        62.239836261240470     
  0.30000000000000004        88.005563943567907        62.239836261240470     
  0.40000000000000002        88.005563943567907        62.239836261240470     
  0.50000000000000000        88.005563943567907        62.239836261240470     
  0.59999999999999998        88.005563943567907        62.239836261240470     
  0.69999999999999996        88.005563943567907        62.239836261240470     
  0.79999999999999993        88.005563943567907        62.239836261240470     
  0.89999999999999991        88.005563943567907        62.239836261240470     
  0.99999999999999989        88.005563943567907        62.239836261240470     
   1.0999999999999999        88.005563943567907        62.239836261240470     
   1.2000000000000000        88.005563943567907        62.239836261240470     
   1.3000000000000000        88.005563943567907        62.239836261240470     
   1.4000000000000001        88.005563943567907        62.239836261240470     
   1.5000000000000002        88.005563943567907        62.239836261240470     
   1.6000000000000003        88.005563943567907        62.239836261240470     
   1.7000000000000004        88.005563943567907        62.239836261240470     
   1.8000000000000005        88.005563943567907        62.239836261240470     
   1.9000000000000006        88.005563943567907        62.239836261240470     
   2.0000000000000004        88.005563943567907        62.239836261240470     
   2.1000000000000005        88.005563943567907        62.239836261240470     
   2.2000000000000006        88.005563943567907        62.239836261240470     
   2.3000000000000007        88.005563943567907        62.239836261240470     
   2.4000000000000008        88.005563943567907        62.239836261240470     
   2.5000000000000009        88.005563943567907        62.239836261240470     
   2.6000000000000010        88.005563943567907        62.239836261240470     
   2.7000000000000011        88.005563943567907        62.239836261240470     
   2.8000000000000012        88.005563943567907        62.239836261240470     
   2.9000000000000012        88.005563943567907        62.239836261240470     
   3.0000000000000013        88.005563943567907        62.239836261240470     
   3.1000000000000014        88.005563943567907        62.239836261240470     
   3.2000000000000015        88.005563943567907        62.239836261240470     
   3.3000000000000016        88.005563943567907        62.239836261240470     
   3.4000000000000017        88.005563943567907        62.239836261240470     
   3.5000000000000018        88.005563943567907        62.239836261240470     
   3.6000000000000019        88.005563943567907        62.239836261240470     
   3.7000000000000020        88.005563943567907        62.239836261240470     
   3.8000000000000020        88.005563943567907        62.239836261240470     
   3.9000000000000021        88.005563943567907        62.239836261240470     
   4.0000000000000018        88.005563943567907        62.239836261240470     
   4.1000000000000014        88.005563943567907        62.239836261240470     
   4.2000000000000011        88.005563943567907        62.239836261240470     
   4.3000000000000007        88.005563943567907        62.239836261240470     
   4.4000000000000004        88.005563943567907        62.239836261240470     
   4.5000000000000000        88.005563943567907        62.239836261240470     
   4.5999999999999996        88.005563943567907        62.239836261240470     
   4.6999999999999993        88.005563943567907        62.239836261240470     
   4.7999999999999989        88.005563943567907        62.239836261240470     
   4.8999999999999986        88.005563943567907        62.239836261240470     
   4.9999999999999982        88.005563943567907        62.239836261240470     
   5.0999999999999979        88.005563943567907        62.239836261240470     
   5.1999999999999975        88.005563943567907        62.239836261240470     
   5.2999999999999972        88.005563943567907        62.239836261240470     
   5.3999999999999968        88.005563943567907        62.239836261240470     
   5.4999999999999964        88.005563943567907        62.239836261240470     
   5.5999999999999961        88.005563943567907        62.239836261240470     
   5.6999999999999957        88.005563943567907        62.239836261240470     
   5.7999999999999954        88.005563943567907        62.239836261240470     
   5.8999999999999950        88.005563943567907        62.239836261240470     
   5.9999999999999947        88.005563943567907        62.239836261240470     
   6.0999999999999943        88.005563943567907        62.239836261240470     
   6.1999999999999940        88.005563943567907        62.239836261240470     
   6.2999999999999936        88.005563943567907        62.239836261240470     
   6.3999999999999932        88.005563943567907        62.239836261240470     
   6.4999999999999929        88.005563943567907        62.239836261240470     
   6.5999999999999925        88.005563943567907        62.239836261240470     
   6.6999999999999922        88.005563943567907        62.239836261240470     
   6.7999999999999918        88.005563943567907        62.239836261240470     
   6.8999999999999915        88.005563943567907        62.239836261240470     
   6.9999999999999911        88.005563943567907        62.239836261240470     
   7.0999999999999908        88.005563943567907        62.239836261240470     
   7.1999999999999904        88.005563943567907        62.239836261240470     
   7.2999999999999901        88.005563943567907        62.239836261240470     
   7.3999999999999897        88.005563943567907        62.239836261240470     
   7.4999999999999893        88.005563943567907        62.239836261240470     
   7.5999999999999890        88.005563943567907        62.239836261240470     
   7.6999999999999886        88.005563943567907        62.239836261240470     
   7.7999999999999883        88.005563943567907        62.239836261240470     
   7.8999999999999879        88.005563943567907        62.239836261240470     
   7.9999999999999876        88.005563943567907        62.239836261240470     
   8.0999999999999872        88.005563943567907        62.239836261240470     
   8.1999999999999869        88.005563943567907        62.239836261240470     
   8.2999999999999865        88.005563943567907        62.239836261240470     
   8.3999999999999861        88.005563943567907        62.239836261240470     
   8.4999999999999858        88.005563943567907        62.239836261240470     
   8.5999999999999854        88.005563943567907        62.239836261240470     
   8.6999999999999851        88.005563943567907        62.239836261240470     
   8.7999999999999847        88.005563943567907        62.239836261240470     
   8.8999999999999844        88.005563943567907        62.239836261240470     
   8.9999999999999840        88.005563943567907        62.239836261240470     
   9.0999999999999837        88.005563943567907        62.239836261240470     
   9.1999999999999833        88.005563943567907        62.239836261240470     
   9.2999999999999829        88.005563943567907        62.239836261240470     
   9.3999999999999826        88.005563943567907        62.239836261240470     
   9.4999999999999822        88.005563943567907        62.239836261240470     
   9.5999999999999819        88.005563943567907        62.239836261240470     
   9.6999999999999815        88.005563943567907        62.239836261240470     
   9.7999999999999812        88.005563943567907        62.239836261240470     
   9.8999999999999808        88.005563943567907        62.239836261240470     
   9.9999999999999805        88.005563943567907        62.239836261240470     
   10.099999999999980        88.005563943567907        62.239836261240470     
   10.199999999999980        88.005563943567907        62.239836261240470     
   10.299999999999979        88.005563943567907        62.239836261240470     
   10.399999999999979        88.005563943567907        62.239836261240470     
   10.499999999999979        88.005563943567907        62.239836261240470     
   10.599999999999978        88.005563943567907        62.239836261240470     
   10.699999999999978        88.005563943567907        62.239836261240470     
   10.799999999999978        88.005563943567907        62.239836261240470     
   10.899999999999977        88.005563943567907        62.239836261240470     
   10.999999999999977        88.005563943567907        62.239836261240470     
   11.099999999999977        88.005563943567907        62.239836261240470     
   11.199999999999976        88.005563943567907        62.239836261240470     
   11.299999999999976        88.005563943567907        62.239836261240470     
   11.399999999999975        88.005563943567907        62.239836261240470     
   11.499999999999975        88.005563943567907        62.239836261240470     
   11.599999999999975        88.005563943567907        62.239836261240470     
   11.699999999999974        88.005563943567907        62.239836261240470     
   11.799999999999974        88.005563943567907        62.239836261240470     
   11.899999999999974        88.005563943567907        62.239836261240470     
   11.999999999999973        88.005563943567907        62.239836261240470     
   12.099999999999973        88.005563943567907        62.239836261240470     
   12.199999999999973        88.005563943567907        62.239836261240470     
   12.299999999999972        88.005563943567907        62.239836261240470     
   12.399999999999972        88.005563943567907        62.239836261240470     
   12.499999999999972        88.005563943567907        62.239836261240470     
   12.599999999999971        88.005563943567907        62.239836261240470     
   12.699999999999971        88.005563943567907        62.239836261240470     
   12.799999999999971        88.005563943567907        62.239836261240470     
   12.899999999999970        88.005563943567907        62.239836261240470     
   12.999999999999970        88.005563943567907        62.239836261240470     
   13.099999999999969        88.005563943567907        62.239836261240470     
   13.199999999999969        88.005563943567907        62.239836261240470     
   13.299999999999969        88.005563943567907        62.239836261240470     
   13.399999999999968        88.005563943567907        62.239836261240470     
   13.499999999999968        88.005563943567907        62.239836261240470     
   13.599999999999968        88.005563943567907        62.239836261240470     
   13.699999999999967        88.005563943567907        62.239836261240470     
   13.799999999999967        88.005563943567907        62.239836261240470     
   13.899999999999967        88.005563943567907        62.239836261240470     
   13.999999999999966        88.005563943567907        62.239836261240470     
   14.099999999999966        88.005563943567907        62.239836261240470     
   14.199999999999966        88.005563943567907        62.239836261240470     
   14.299999999999965        88.005563943567907        62.239836261240470     
   14.399999999999965        88.005563943567907        62.239836261240470     
   14.499999999999964        88.005563943567907        62.239836261240470     
   14.599999999999964        88.005563943567907        62.239836261240470     
   14.699999999999964        88.005563943567907        62.239836261240470     
   14.799999999999963        88.005563943567907        62.239836261240470     
   14.899999999999963        88.005563943567907        62.239836261240470     
   14.999999999999963        88.005563943567907        62.239836261240470     
   15.099999999999962        88.005563943567907        62.239836261240470     
   15.199999999999962        88.005563943567907        62.239836261240470     
   15.299999999999962        88.005563943567907        62.239836261240470     
   15.399999999999961        88.005563943567907        62.239836261240470     
   15.499999999999961        88.005563943567907        62.239836261240470     
   15.599999999999961        88.005563943567907        62.239836261240470     
   15.699999999999960        88.005563943567907        62.239836261240470     
   15.799999999999960        88.005563943567907        62.239836261240470     
   15.899999999999959        88.005563943567907        62.239836261240470     
   15.999999999999959        88.005563943567907        62.239836261240470     
   16.099999999999959        88.005563943567907        62.239836261240470     
   16.199999999999960        88.005563943567907        62.239836261240470     
   16.299999999999962        88.005563943567907        62.239836261240470     
   16.399999999999963        88.005563943567907        62.239836261240470     
   16.499999999999964        88.005563943567907        62.239836261240470     
   16.599999999999966        88.005563943567907        62.239836261240470     
   16.699999999999967        88.005563943567907        62.239836261240470     
   16.799999999999969        88.005563943567907        62.239836261240470     
   16.899999999999970        88.005563943567907        62.239836261240470     
   16.999999999999972        88.005563943567907        62.239836261240470     
   17.099999999999973        88.005563943567907        62.239836261240470     
   17.199999999999974        88.005563943567907        62.239836261240470     
   17.299999999999976        88.005563943567907        62.239836261240470     
   17.399999999999977        88.005563943567907        62.239836261240470     
   17.499999999999979        88.005563943567907        62.239836261240470     
   17.599999999999980        88.005563943567907        62.239836261240470     
   17.699999999999982        88.005563943567907        62.239836261240470     
   17.799999999999983        88.005563943567907        62.239836261240470     
   17.899999999999984        88.005563943567907        62.239836261240470     
   17.999999999999986        88.005563943567907        62.239836261240470     
   18.099999999999987        88.005563943567907        62.239836261240470     
   18.199999999999989        88.005563943567907        62.239836261240470     
   18.299999999999990        88.005563943567907        62.239836261240470     
   18.399999999999991        88.005563943567907        62.239836261240470     
   18.499999999999993        88.005563943567907        62.239836261240470     
   18.599999999999994        88.005563943567907        62.239836261240470     
   18.699999999999996        88.005563943567907        62.239836261240470     
   18.799999999999997        88.005563943567907        62.239836261240470     
   18.899999999999999        88.005563943567907        62.239836261240470     
   19.000000000000000        88.005563943567907        62.239836261240470     
   19.100000000000001        88.005563943567907        62.239836261240470     
   19.200000000000003        88.005563943567907        62.239836261240470     
   19.300000000000004        88.005563943567907        62.239836261240470     
   19.400000000000006        88.005563943567907        62.239836261240470     
   19.500000000000007        88.005563943567907        62.239836261240470     
   19.600000000000009        88.005563943567907        62.239836261240470     
   19.700000000000010        88.005563943567907        62.239836261240470     
   19.800000000000011        88.005563943567907        62.239836261240470     
   19.900000000000013        88.005563943567907        62.239836261240470     
   20.000000000000014        88.005563943567907        62.239836261240470     
   20.100000000000016        88.005563943567907        62.239836261240470     
   20.200000000000017        88.005563943567907        62.239836261240470     
   20.300000000000018        88.005563943567907        62.239836261240470     
   20.400000000000020        88.005563943567907        62.239836261240470     
   20.500000000000021        88.005563943567907        62.239836261240470     
   20.600000000000023        88.005563943567907        62.239836261240470     
   20.700000000000024        88.005563943567907        62.239836261240470     
   20.800000000000026        88.005563943567907        62.239836261240470     
   20.900000000000027        88.005563943567907        62.239836261240470     
   21.000000000000028        88.005563943567907        62.239836261240470     
   21.100000000000030        88.005563943567907        62.239836261240470     
   21.200000000000031        88.005563943567907        62.239836261240470     
   21.300000000000033        88.005563943567907        62.239836261240470     
   21.400000000000034        88.005563943567907        62.239836261240470     
   21.500000000000036        88.005563943567907        62.239836261240470     
   21.600000000000037        88.005563943567907        62.239836261240470     
   21.700000000000038        88.005563943567907        62.239836261240470     
   21.800000000000040        88.005563943567907        62.239836261240470     
   21.900000000000041        88.005563943567907        62.239836261240470     
   22.000000000000043        88.005542903269628        62.239821419644798     
   22.100000000000044        88.005542903269628        62.239821419644798     
   22.200000000000045        88.005542903269628        62.239821419644798     
   22.300000000000047        88.005542903269628        62.239821419644798     
   22.400000000000048        88.005542903269628        62.239821419644798     
   22.500000000000050        88.005542903269628        62.239821419644798     
   22.600000000000051        88.005542903269628        62.239821419644798     
   22.700000000000053        88.005542903269628        62.239821419644798     
   22.800000000000054        88.005542903269628        62.239821419644798     
   22.900000000000055        88.005542903269628        62.239821419644798     
   23.000000000000057        88.005521966334101        62.239806646801021     
   23.100000000000058        88.005521966334101        62.239806646801021     
   23.200000000000060        88.005521966334101        62.239806646801021     
   23.300000000000061        88.005521966334101        62.239806646801021     
   23.400000000000063        88.005521966334101        62.239806646801021     
   23.500000000000064        88.005521966334101        62.239806646801021     
   23.600000000000065        88.005521966334101        62.239806646801021     
   23.700000000000067        88.005499135852659        62.239790535078846     
   23.800000000000068        88.005499135852659        62.239790535078846     
   23.900000000000070        88.005499135852659        62.239790535078846     
   24.000000000000071        88.005499135852659        62.239790535078846     
   24.100000000000072        88.005499135852659        62.239790535078846     
   24.200000000000074        88.005477223084029        62.239775070671378     
   24.300000000000075        88.005477223084029        62.239775070671378     
   24.400000000000077        88.005477223084029        62.239775070671378     
   24.500000000000078        88.005477223084029        62.239775070671378     
   24.600000000000080        88.005455535340644        62.239759763859233     
   24.700000000000081        88.005455535340644        62.239759763859233     
   24.800000000000082        88.005455535340644        62.239759763859233     
   24.900000000000084        88.005455535340644        62.239759763859233     
   25.000000000000085        88.005429486399990        62.239741376287526     
   25.100000000000087        88.005429486399990        62.239741376287526     
   25.200000000000088        88.005429486399990        62.239741376287526     
   25.300000000000090        88.005406671328245        62.239725273331018     
   25.400000000000091        88.005406671328245        62.239725273331018     
   25.500000000000092        88.005406671328245        62.239725273331018     
   25.600000000000094        88.005380692669263        62.239706934267936     
   25.700000000000095        88.005380692669263        62.239706934267936     
   25.800000000000097        88.005380692669263        62.239706934267936     
   25.900000000000098        88.005351200579696        62.239686114226167     
   26.000000000000099        88.005351200579696        62.239686114226167     
   26.100000000000101        88.005329400693327        62.239670727859114     
   26.200000000000102        88.005329400693327        62.239670727859114     
   26.300000000000104        88.005305755391149        62.239654034826678     
   26.400000000000105        88.005305755391149        62.239654034826678     
   26.500000000000107        88.005280138398433        62.239635949411131     
   26.600000000000108        88.005280138398433        62.239635949411131     
   26.700000000000109        88.005252419007348        62.239616379273009     
   26.800000000000111        88.005252419007348        62.239616379273009     
   26.900000000000112        88.005222460276570        62.239595227668204     
   27.000000000000114        88.005222460276570        62.239595227668204     
   27.100000000000115        88.005190118872676        62.239572393334214     
   27.200000000000117        88.005190118872676        62.239572393334214     
   27.300000000000118        88.005155244912004        62.239547770378650     
   27.400000000000119        88.005155244912004        62.239547770378650     
   27.500000000000121        88.005117681804293        62.239521248168643     
   27.600000000000122        88.005117681804293        62.239521248168643     
   27.700000000000124        88.005077266099235        62.239492711221693     
   27.800000000000125        88.005055931951631        62.239477654861957     
   27.900000000000126        88.005033823623535        62.239462044363606     
   28.000000000000128        88.005010915233385        62.239445868783704     
   28.100000000000129        88.004987183897313        62.239429111950372     
   28.200000000000131        88.004962606269004        62.239411757367996     
   28.300000000000132        88.004937158536023        62.239393788211217     
   28.400000000000134        88.004910816415816        62.239375187322388     
   28.500000000000135        88.004883555150926        62.239355937207932     
   28.600000000000136        88.004855349504822        62.239336020035999     
   28.700000000000138        88.004826173757479        62.239315417632355     
   28.800000000000139        88.004796001701266        62.239294111478500     
   28.900000000000141        88.004764806636388        62.239272082707679     
   29.000000000000142        88.004732561367220        62.239249312102650     
   29.100000000000144        88.004699238197531        62.239225780092255     
   29.200000000000145        88.004664808926748        62.239201466749066     
   29.300000000000146        88.004629244846186        62.239176351785858     
   29.400000000000148        88.004592516734661        62.239150414553315     
   29.500000000000149        88.004554594854753        62.239123634036972     
   29.600000000000151        88.004515448948538        62.239095988854849     
   29.700000000000152        88.004475048234582        62.239067457254073     
   29.800000000000153        88.004433361403585        62.239038017108861     
   29.900000000000155        88.004390356614536        62.239007645917738     
   30.000000000000156        88.004346001491569        62.238976320800553     
   30.100000000000158        88.004300263120015        62.238944018496539     
   30.200000000000159        88.004253108042946        62.238910715361335     
   30.300000000000161        88.004204502257821        62.238876387364613     
   30.400000000000162        88.004154411212838        62.238841010087896     
   30.500000000000163        88.004102799803576        62.238804558722016     
   30.600000000000165        88.004049632370013        62.238767008064606     
   30.700000000000166        88.003994872692871        62.238728332518072     
   30.800000000000168        88.003938483990765        62.238688506087037     
   30.900000000000169        88.003880428916702        62.238647502376580     
   31.000000000000171        88.003820669555495        62.238605294589561     
   31.100000000000172        88.003759167420128        62.238561855524779     
   31.200000000000173        88.003695883449694        62.238517157574819     
   31.300000000000175        88.003630778005416        62.238471172723955     
   31.400000000000176        88.003563810868769        62.238423872546250     
   31.500000000000178        88.003494941238287        62.238375228203594     
   31.600000000000179        88.003424127726888        62.238325210443740     
   31.700000000000180        88.003351328359116        62.238273789598367     
   31.800000000000182        88.003276500568987        62.238220935581246     
   31.900000000000183        88.003199601197167        62.238166617886804     
   32.000000000000185        88.003120586488436        62.238110805587880     
   32.100000000000186        88.003039412089478        62.238053467334389     
   32.200000000000188        88.002956033046573        62.237994571351621     
   32.300000000000189        88.002870403803186        62.237934085438482     
   32.400000000000190        88.002782478197972        62.237871976966012     
   32.500000000000192        88.002692209462566        62.237808212875983     
   32.600000000000193        88.002599550219159        62.237742759679286     
   32.700000000000195        88.002504452479187        62.237675583454461     
   32.800000000000196        88.002406867640559        62.237606649846683     
   32.900000000000198        88.002306746486909        62.237535924065746     
   33.000000000000199        88.002204039184335        62.237463370885521     
   33.100000000000200        88.002098695280736        62.237388954642171     
   33.200000000000202        88.001990663703637        62.237312639233252     
   33.300000000000203        88.001879892758680        62.237234388116391     
   33.400000000000205        88.001766330128305        62.237154164307874     
   33.500000000000206        88.001649922869376        62.237071930382655     
   33.600000000000207        88.001530617412882        62.236987648471803     
   33.700000000000209        88.001408359561694        62.236901280262714     
   33.800000000000210        88.001283094489708        62.236812786997433     
   33.900000000000212        88.001154766740115        62.236722129472547     
   34.000000000000213        88.001023320224718        62.236629268037099     
   34.100000000000215        88.000888698222397        62.236534162593280     
   34.200000000000216        88.000750843378171        62.236436772594324     
   34.300000000000217        88.000609697702117        62.236337057044508     
   34.400000000000219        88.000465202568520        62.236234974498231     
   34.500000000000220        88.000317298714805        62.236130483059455     
   34.600000000000222        88.000165926240683        62.236023540381041     
   34.700000000000223        88.000011024607488        62.235914103664207     
   34.800000000000225        87.999852532637235        62.235802129657834     
   34.900000000000226        87.999690388512334        62.235687574658300     
   35.000000000000227        87.999524529774376        62.235570394508770     
   35.100000000000229        87.999354893324053        62.235450544598848     
   35.200000000000230        87.999181415420452        62.235327979864259     
   35.300000000000232        87.999004031680499        62.235202654786512     
   35.400000000000233        87.998822677078806        62.235074523392598     
   35.500000000000234        87.998637285946955        62.234943539254623     
   35.600000000000236        87.998447791973604        62.234809655489968     
   35.700000000000237        87.998254128204252        62.234672824760374     
   35.800000000000239        87.998056227040308        62.234532999272645     
   35.900000000000240        87.997854020239998        62.234390130778209     
   36.000000000000242        87.997647438917511        62.234244170572609     
   36.100000000000243        87.997436413543284        62.234095069496369     
   36.200000000000244        87.997220873944016        62.233942777934232     
   36.300000000000246        87.997000749302586        62.233787245815492     
   36.400000000000247        87.996775968158445        62.233628422613947     
   36.500000000000249        87.996546458407408        62.233466257348489     
   36.600000000000250        87.996312147301964        62.233300698582482     
   36.700000000000252        87.996072961451830        62.233131694424507     
   36.800000000000253        87.995828826824066        62.232959192528504     
   36.900000000000254        87.995579668743076        62.232783140093694     
   37.000000000000256        87.995325411891812        62.232603483865212     
   37.100000000000257        87.995065980311310        62.232420170134418     
   37.200000000000259        87.994801297401892        62.232233144738693     
   37.300000000000260        87.994531285923344        62.232042353062610     
   37.400000000000261        87.994255867995477        62.231847740037857     
   37.500000000000263        87.993974965098957        62.231649250143718     
   37.600000000000264        87.993688498075755        62.231446827407545     
   37.700000000000266        87.993396387129948        62.231240415405473     
   37.800000000000267        87.993098551828538        62.231029957262564     
   37.900000000000269        87.992794911102109        62.230815395653607     
   38.000000000000270        87.992485383245722        62.230596672803770     
   38.100000000000271        87.992169885919694        62.230373730488836     
   38.200000000000273        87.991848336150582        62.230146510036398     
   38.300000000000274        87.991520650332319        62.229914952325913     
   38.400000000000276        87.991186744226383        62.229678997789996     
   38.500000000000277        87.990846532964213        62.229438586414517     
   38.600000000000279        87.990499931046827        62.229193657739899     
   38.700000000000280        87.990146852346754        62.228944150861366     
   38.800000000000281        87.989787210108958        62.228690004430312     
   38.900000000000283        87.989420916951914        62.228431156654658     
   39.000000000000284        87.989047884868953        62.228167545299584     
   39.100000000000286        87.988668025229302        62.227899107689105     
   39.200000000000287        87.988281248779245        62.227625780706241     
   39.300000000000288        87.987887465644022        62.227347500793961     
   39.400000000000290        87.987486585328156        62.227064203956616     
   39.500000000000291        87.987078516717858        62.226775825760591     
   39.600000000000293        87.986663168081336        62.226482301335132     
   39.700000000000294        87.986240447071339        62.226183565373482     
   39.800000000000296        87.985810260725444        62.225879552133847     
   39.900000000000297        87.985372515468583        62.225570195440675     
   40.000000000000298        87.984927117113585        62.225255428685259     
   40.100000000000300        87.984473970863405        62.224935184827089     
   40.200000000000301        87.984012981312063        62.224609396394989     
   40.300000000000303        87.983544052446931        62.224277995487945     
   40.400000000000304        87.983067087649744        62.223940913776531     
   40.500000000000306        87.982581989698105        62.223598082503841     
   40.600000000000307        87.982088660767772        62.223249432486845     
   40.700000000000308        87.981587002433812        62.222894894117040     
   40.800000000000310        87.981076915672332        62.222534397362466     
   40.900000000000311        87.980558300862143        62.222167871768391     
   41.000000000000313        87.980031057787130        62.221795246458164     
   41.100000000000314        87.979495085636728        62.221416450135521     
   41.200000000000315        87.978950283009013        62.221031411084574     
   41.300000000000317        87.978396547911387        62.220640057172147     
   41.400000000000318        87.977833777763337        62.220242315848246     
   41.500000000000320        87.977261869397182        62.219838114147954     
   41.600000000000321        87.976680719061250        62.219427378692025     
   41.700000000000323        87.976090222420410        62.219010035689131     
   41.800000000000324        87.975490274558680        62.218586010936207     
   41.900000000000325        87.974880769980984        62.218155229820326     
   42.000000000000327        87.974261602614888        62.217717617320204     
   42.100000000000328        87.973632665812829        62.217273098006892     
   42.200000000000330        87.972993852353511        62.216821596045762     
   42.300000000000331        87.972345054444474        62.216363035197482     
   42.400000000000333        87.971686163723390        62.215897338819737     
   42.500000000000334        87.971017071260661        62.215424429868165     
   42.600000000000335        87.970337667560941        62.214944230898212     
   42.700000000000337        87.969647842565365        62.214456664066070     
   42.800000000000338        87.968947485653175        62.213961651130653     
   42.900000000000340        87.968236485644226        62.213459113454519     
   43.000000000000341        87.967514730800687        62.212948972005378     
   43.100000000000342        87.966782108829207        62.212431147357712     
   43.200000000000344        87.966038506882740        62.211905559694081     
   43.300000000000345        87.965283811562642        62.211372128806474     
   43.400000000000347        87.964517908920982        62.210830774098021     
   43.500000000000348        87.963740684462067        62.210281414584308     
   43.600000000000350        87.962952023145277        62.209723968894508     
   43.700000000000351        87.962151809386214        62.209158355273289     
   43.800000000000352        87.961339927059328        62.208584491582222     
   43.900000000000354        87.960516259500096        62.208002295300808     
   44.000000000000355        87.959680689506428        62.207411683528633     
   44.100000000000357        87.958833099341703        62.206812572986088     
   44.200000000000358        87.957973370735772        62.206204880016557     
   44.300000000000360        87.957101384888048        62.205588520587249     
   44.400000000000361        87.956217022468934        62.204963410291121     
   44.500000000000362        87.955320163622062        62.204329464348163     
   44.600000000000364        87.954410687966373        62.203686597607074     
   44.700000000000365        87.953488474598743        62.203034724545994     
   44.800000000000367        87.952553402094622        62.202373759275389     
   44.900000000000368        87.951605348512246        62.201703615537767     
   45.000000000000369        87.950644191392485        62.201024206711033     
   45.100000000000371        87.949669807762831        62.200335445808115     
   45.200000000000372        87.948682074138191        62.199637245479842     
   45.300000000000374        87.947680866523484        62.198929518015888     
   45.400000000000375        87.946666060415779        62.198212175345958     
   45.500000000000377        87.945637530806110        62.197485129041851     
   45.600000000000378        87.944595152181989        62.196748290318347     
   45.700000000000379        87.943538798528664        62.196001570035200     
   45.800000000000381        87.942468343332237        62.195244878698304     
   45.900000000000382        87.941383659581007        62.194478126460844     
   46.000000000000384        87.940284619767439        62.193701223125622     
   46.100000000000385        87.939171095890813        62.192914078145677     
   46.200000000000387        87.938042959458954        62.192116600625845     
   46.300000000000388        87.936900081489881        62.191308699324878     
   46.400000000000389        87.935742332514764        62.190490282655880     
   46.500000000000391        87.934569582578774        62.189661258688844     
   46.600000000000392        87.933381701244400        62.188821535150751     
   46.700000000000394        87.932178557592209        62.187971019428318     
   46.800000000000395        87.930960020223921        62.187109618568492     
   46.900000000000396        87.929725957263301        62.186237239280473     
   47.000000000000398        87.928476236359430        62.185353787936570     
   47.100000000000399        87.927210724687555        62.184459170574023     
   47.200000000000401        87.925929288951735        62.183553292896093     
   47.300000000000402        87.924631795386503        62.182636060273907     
   47.400000000000404        87.923318109758839        62.181707377747074     
   47.500000000000405        87.921988097370274        62.180767150025865     
   47.600000000000406        87.920641623058643        62.179815281492118     
   47.700000000000408        87.919278551200222        62.178851676200587     
   47.800000000000409        87.917898745711170        62.177876237880717     
   47.900000000000411        87.916502070049944        62.176888869937223     
   48.000000000000412        87.915088387219114        62.175889475452109     
   48.100000000000414        87.913657559766861        62.174877957185807     
   48.200000000000415        87.912209449789032        62.173854217578480     
   48.300000000000416        87.910743918931416        62.172818158750950     
   48.400000000000418        87.909260828390657        62.171769682506905     
   48.500000000000419        87.907760038917161        62.170708690332788     
   48.600000000000421        87.906241410815895        62.169635083400891     
   48.700000000000422        87.904704803949073        62.168548762568776     
   48.800000000000423        87.903150077737138        62.167449628381988     
   48.900000000000425        87.901577091160931        62.166337581074600     
   49.000000000000426        87.899985702763786        62.165212520570108     
   49.100000000000428        87.898375770652549        62.164074346483751     
   49.200000000000429        87.896747152499785        62.162922958122728     
   49.300000000000431        87.895099705545277        62.161758254487957     
   49.400000000000432        87.893433286597769        62.160580134275044     
   49.500000000000433        87.891747752036920        62.159388495875469     
   49.600000000000435        87.890042957814529        62.158183237377798     
   49.700000000000436        87.888318759456297        62.156964256568962     
   49.800000000000438        87.886575012063517        62.155731450935392     
   49.900000000000439        87.884811570315037        62.154484717663912     
   50.000000000000441        87.883028288467983        62.153223953643078     
   50.100000000000442        87.881225020360489        62.151949055464264     
   50.200000000000443        87.879401619411993        62.150659919422885     
   50.300000000000445        87.877557938626026        62.149356441519146     
   50.400000000000446        87.875693830590833        62.148038517459511     
   50.500000000000448        87.873809147481253        62.146706042657684     
   50.600000000000449        87.871903741060009        62.145358912235338     
   50.700000000000450        87.869977462679628        62.143997021023566     
   50.800000000000452        87.868030163283564        62.142620263563757     
   50.900000000000453        87.866061693407488        62.141228534108627     
   51.000000000000455        87.864071903180943        62.139821726623225     
   51.100000000000456        87.862060642328743        62.138399734785892     
   51.200000000000458        87.860027760172471        62.136962451989199     
   51.300000000000459        87.857973105631444        62.135509771340914     
   51.400000000000460        87.855896527224218        62.134041585665315     
   51.500000000000462        87.853797873070377        62.132557787503522     
   51.600000000000463        87.851676990891079        62.131058269114853     
   51.700000000000465        87.849533728011124        62.129542922477619     
   51.800000000000466        87.847367931359230        62.128011639290015     
   51.900000000000468        87.845179447470173        62.126464310970981     
   52.000000000000469        87.842968122486042        62.124900828660998     
   52.100000000000470        87.840733802156521        62.123321083223161     
   52.200000000000472        87.838476331840951        62.121724965243843     
   52.300000000000473        87.836195556509125        62.120112365033535     
   52.400000000000475        87.833891320742495        62.118483172627698     
   52.500000000000476        87.831563468735567        62.116837277787482     
   52.600000000000477        87.829211844296296        62.115174570000789     
   52.700000000000479        87.826836290847837        62.113494938482575     
   52.800000000000480        87.824436651429394        62.111798272176124     
   52.900000000000482        87.822012768697263        62.110084459753182     
   53.000000000000483        87.819564484925976        62.108353389615189     
   53.100000000000485        87.817091642008535        62.106604949893871     
   53.200000000000486        87.814594081458978        62.104839028451522     
   53.300000000000487        87.812071644411560        62.103055512882385     
   53.400000000000489        87.809524171622598        62.101254290513026     
   53.500000000000490        87.806951503471581        62.099435248402358     
   53.600000000000492        87.804353479961705        62.097598273343337     
   53.700000000000493        87.801729940720435        62.095743251862842     
   53.800000000000495        87.799080725000792        62.093870070222422     
   53.900000000000496        87.796405671682436        62.091978614419006     
   54.000000000000497        87.793704619271679        62.090068770185404     
   54.100000000000499        87.790977405902709        62.088140422990811     
   54.200000000000500        87.788223869338523        62.086193458041450     
   54.300000000000502        87.785443846971305        62.084227760280804     
   54.400000000000503        87.782637175823112        62.082243214390729     
   54.500000000000504        87.779803692547119        62.080239704791019     
   54.600000000000506        87.776943233427318        62.078217115640925     
   54.700000000000507        87.774055634380360        62.076175330838595     
   54.800000000000509        87.771140730954897        62.074114234022552     
   54.900000000000510        87.768198358333095        62.072033708570899     
   55.000000000000512        87.765228351330933        62.069933637602944     
   55.100000000000513        87.762230544398676        62.067813903978710     
   55.200000000000514        87.759204771621313        62.065674390299669     
   55.300000000000516        87.756150866719310        62.063514978909090     
   55.400000000000517        87.753068663048751        62.061335551892419     
   55.500000000000519        87.749957993602408        62.059135991077312     
   55.600000000000520        87.746818691009324        62.056916178034292     
   55.700000000000522        87.743650587535626        62.054675994076980     
   55.800000000000523        87.740453515085292        62.052415320261780     
   55.900000000000524        87.737227305199724        62.050134037389178     
   56.000000000000526        87.733971789058828        62.047832026003107     
   56.100000000000527        87.730686797480544        62.045509166391732     
   56.200000000000529        87.727372160921917        62.043165338587123     
   56.300000000000530        87.724027709478889        62.040800422365741     
   56.400000000000531        87.720653272886494        62.038414297248742     
   56.500000000000533        87.717248680519546        62.036006842501727     
   56.600000000000534        87.713813761392018        62.033577937135654     
   56.700000000000536        87.710348344157978        62.031127459905541     
   56.800000000000537        87.706852257111294        62.028655289312155     
   56.900000000000539        87.703325328185898        62.026161303601107     
   57.000000000000540        87.699767384955976        62.023645380763057     
   57.100000000000541        87.696178254635740        62.021107398534106     
   57.200000000000543        87.692557764079424        62.018547234395591     
   57.300000000000544        87.688905739781745        62.015964765573884     
   57.400000000000546        87.685222007877712        62.013359869040791     
   57.500000000000547        87.681506394142289        62.010732421513211     
   57.600000000000549        87.677758723990550        62.008082299453491     
   57.700000000000550        87.673978822477764        62.005409379068723     
   57.800000000000551        87.670166514298742        62.002713536311319     
   57.900000000000553        87.666321623788633        61.999994646878584     
   58.000000000000554        87.662443974921587        61.997252586212554     
   58.100000000000556        87.658533391311792        61.994487229499825     
   58.200000000000557        87.654589696211985        61.991698451672256     
   58.300000000000558        87.650612712514047        61.988886127405323     
   58.400000000000560        87.646602262748814        61.986050131118951     
   58.500000000000561        87.642558169085618        61.983190336977138     
   58.600000000000563        87.638480253331309        61.980306618887553     
   58.700000000000564        87.634368336930621        61.977398850501665     
   58.800000000000566        87.630222240966290        61.974466905213802     
   58.900000000000567        87.626041786157145        61.971510656161648     
   59.000000000000568        87.621826792859054        61.968529976225668     
   59.100000000000570        87.617577081064127        61.965524738028087     
   59.200000000000571        87.613292470399728        61.962494813933965     
   59.300000000000573        87.608972780128582        61.959440076049738     
   59.400000000000574        87.604617829147926        61.956360396223275     
   59.500000000000576        87.600227435989410        61.953255646043310     
   59.600000000000577        87.595801418817658        61.950125696839144     
   59.700000000000578        87.591339595430370        61.946970419680540     
   59.800000000000580        87.586841783257881        61.943789685376430     
   59.900000000000581        87.582307799361487        61.940583364475565     
   60.000000000000583        87.577737460434150        61.937351327264942     
   60.100000000000584        87.573130582798356        61.934093443770266     
   60.200000000000585        87.568486982406597        61.930809583754737     
   60.300000000000587        87.563806474839751        61.927499616718819     
   60.400000000000588        87.559088875307125        61.924163411899677     
   60.500000000000590        87.554333998644466        61.920800838270694     
   60.600000000000591        87.549541659314130        61.917411764540617     
   60.700000000000593        87.544711671404428        61.913996059153106     
   60.800000000000594        87.539843848627569        61.910553590286142     
   60.900000000000595        87.534938004319287        61.907084225851257     
   61.000000000000597        87.529993951438470        61.903587833493255     
   61.100000000000598        87.525011502565519        61.900064280588708     
   61.200000000000600        87.519990469901387        61.896513434246287     
   61.300000000000601        87.514930665267045        61.892935161304983     
   61.400000000000603        87.509831900101759        61.889329328334476     
   61.500000000000604        87.504693985462438        61.885695801633354     
   61.600000000000605        87.499516732022499        61.882034447228996     
   61.700000000000607        87.494299950070456        61.878345130876433     
   61.800000000000608        87.489043449509225        61.874627718057830     
   61.900000000000610        87.483747039854379        61.870882073981406     
   62.000000000000611        87.478410530233560        61.867108063580439     
   62.100000000000612        87.473033729384582        61.863305551512667     
   62.200000000000614        87.467616445654684        61.859474402159691     
   62.300000000000615        87.462158486998533        61.855614479625189     
   62.400000000000617        87.456659660978389        61.851725647734568     
   62.500000000000618        87.451119774760741        61.847807770034265     
   62.600000000000620        87.445538635116037        61.843860709790100     
   62.700000000000621        87.439916048417572        61.839884329986653     
   62.800000000000622        87.434251820639631        61.835878493326334     
   62.900000000000624        87.428545757355622        61.831843062227918     
   63.000000000000625        87.422797663737143        61.827777898826255     
   63.100000000000627        87.417007344552431        61.823682864970266     
   63.200000000000628        87.411174604164458        61.819557822222542     
   63.300000000000630        87.405299246529651        61.815402631858248     
   63.400000000000631        87.399381075196459        61.811217154862952     
   63.500000000000632        87.393419893302664        61.807001251933379     
   63.600000000000634        87.387415503575582        61.802754783474029     
   63.700000000000635        87.381367708328156        61.798477609597875     
   63.800000000000637        87.375276309459110        61.794169590123929     
   63.900000000000638        87.369141108450364        61.789830584576521     
   64.000000000000639        87.362961906364973        61.785460452184047     
   64.100000000000634        87.356738503846003        61.781059051877349     
   64.200000000000628        87.350470701114361        61.776626242288827     
   64.300000000000622        87.344158297966544        61.772161881750996     
   64.400000000000617        87.337801093773450        61.767665828294938     
   64.500000000000611        87.331398887477917        61.763137939649305     
   64.600000000000605        87.324951477593288        61.758578073238517     
   64.700000000000600        87.318458662200570        61.753986086181747     
   64.800000000000594        87.311920238947266        61.749361835291310     
   64.900000000000588        87.305336005045277        61.744705177070990     
   65.000000000000583        87.298705757267712        61.740015967715237     
   65.100000000000577        87.292029291948438        61.735294063107062     
   65.200000000000571        87.285306404978826        61.730539318816710     
   65.300000000000566        87.278536891805459        61.725751590100138     
   65.400000000000560        87.271720547429169        61.720930731897226     
   65.500000000000554        87.264857166401001        61.716076598831521     
   65.600000000000549        87.257946542821969        61.711189045206041     
   65.700000000000543        87.250988470338740        61.706267925004319     
   65.800000000000537        87.243982742142720        61.701313091887322     
   65.900000000000531        87.236929150967498        61.696324399191880     
   66.000000000000526        87.229827489085935        61.691301699929447     
   66.100000000000520        87.222677548308042        61.686244846784248     
   66.200000000000514        87.215479119978411        61.681153692111558     
   66.300000000000509        87.208231994974213        61.676028087935478     
   66.400000000000503        87.200935963702307        61.670867885947644     
   66.500000000000497        87.193590816096261        61.665672937505846     
   66.600000000000492        87.186196341614661        61.660443093631152     
   66.700000000000486        87.178752329237739        61.655178205007104     
   66.800000000000480        87.171258567465188        61.649878121976883     
   66.900000000000475        87.163714844313603        61.644542694542480     
   67.000000000000469        87.156120947313227        61.639171772361607     
   67.100000000000463        87.148476663505392        61.633765204746837     
   67.200000000000458        87.140781779440346        61.628322840663216     
   67.300000000000452        87.133036081173628        61.622844528725814     
   67.400000000000446        87.125239354263513        61.617330117198769     
   67.500000000000441        87.117391383768336        61.611779453992398     
   67.600000000000435        87.109491954243367        61.606192386661206     
   67.700000000000429        87.101540849738001        61.600568762402368     
   67.800000000000423        87.093537853792810        61.594908428052904     
   67.900000000000418        87.085482749436380        61.589211230088338     
   68.000000000000412        87.077375319181840        61.583477014620037     
   68.100000000000406        87.069215345025270        61.577705627392859     
   68.200000000000401        87.061002608440930        61.571896913783625     
   68.300000000000395        87.052736890378640        61.566050718798365     
   68.400000000000389        87.044417971261339        61.560166887070103     
   68.500000000000384        87.036045630980880        61.554245262856760     
   68.600000000000378        87.027619648894898        61.548285690039151     
   68.700000000000372        87.019139803824245        61.542288012117893     
   68.800000000000367        87.010605874049403        61.536252072211632     
   68.900000000000361        87.002017637305940        61.530177713054535     
   69.000000000000355        86.993374870783370        61.524064776993832     
   69.100000000000350        86.984677351119032        61.517913105987752     
   69.200000000000344        86.975924854397448        61.511722541602168     
   69.300000000000338        86.967117156144511        61.505492925008973     
   69.400000000000333        86.958254031324543        61.499224096983930     
   69.500000000000327        86.949335254337910        61.492915897902549     
   69.600000000000321        86.940360599015847        61.486568167739051     
   69.700000000000315        86.931329838617657        61.480180746063198     
   69.800000000000310        86.922242745826537        61.473753472037785     
   69.900000000000304        86.913099092746336        61.467286184415649     
   70.000000000000298        86.903898650897361        61.460778721537778     
   70.100000000000293        86.894641191212912        61.454230921329504     
   70.200000000000287        86.885326484035005        61.447642621299245     
   70.300000000000281        86.875954299110845        61.441013658534317     
   70.400000000000276        86.866524405588578        61.434343869698878     
   70.500000000000270        86.857036572013698        61.427633091031268     
   70.600000000000264        86.847490566325320        61.420881158340521     
   70.700000000000259        86.837886155850214        61.414087907004543     
   70.800000000000253        86.828223107301653        61.407253171965984     
   70.900000000000247        86.818501186772991        61.400376787730103     
   71.000000000000242        86.808720159734449        61.393458588361909     
   71.100000000000236        86.798879791028270        61.386498407482733     
   71.200000000000230        86.788979844865537        61.379496078267145     
   71.300000000000225        86.779020084820928        61.372451433440560     
   71.400000000000219        86.769000273828553        61.365364305275641     
   71.500000000000213        86.758920174177987        61.358234525589189     
   71.600000000000207        86.748779547508917        61.351061925739572     
   71.700000000000202        86.738578154808053        61.343846336622576     
   71.800000000000196        86.728315756402935        61.336587588669374     
   71.900000000000190        86.717992111958964        61.329285511842329     
   72.000000000000185        86.707606980473670        61.321939935632393     
   72.100000000000179        86.697160120272770        61.314550689055231     
   72.200000000000173        86.686651289004487        61.307117600648716     
   72.300000000000168        86.676080243636321        61.299640498468570     
   72.400000000000162        86.665446740449312        61.292119210085744     
   72.500000000000156        86.654750535032548        61.284553562582900     
   72.600000000000151        86.643991382279566        61.276943382550620     
   72.700000000000145        86.633169036382725        61.269288496084002     
   72.800000000000139        86.622283250828588        61.261588728779941     
   72.900000000000134        86.611333778392293        61.253843905732147     
   73.000000000000128        86.600320371133449        61.246053851528380     
   73.100000000000122        86.589242780389824        61.238218390247390     
   73.200000000000117        86.578100756772955        61.230337345453719     
   73.300000000000111        86.566894050162901        61.222410540195732     
   73.400000000000105        86.555622409702650        61.214437797000834     
   73.500000000000099        86.544285583792657        61.206418937871931     
   73.600000000000094        86.532883320086839        61.198353784283313     
   73.700000000000088        86.521415365484373        61.190242157178069     
   73.800000000000082        86.509881466127098        61.182083876962594     
   73.900000000000077        86.498281367392650        61.173878763503488     
   74.000000000000071        86.486614813888835        61.165626636123655     
   74.100000000000065        86.474881549447915        61.157327313598280     
   74.200000000000060        86.463081317121578        61.148980614150730     
   74.300000000000054        86.451213859174757        61.140586355448470     
   74.400000000000048        86.439278917079804        61.132144354598701     
   74.500000000000043        86.427276231510447        61.123654428145187     
   74.600000000000037        86.415205542336395        61.115116392062788     
   74.700000000000031        86.403066588616795        61.106530061754199     
   74.800000000000026        86.390859108594910        61.097895252045362     
   74.900000000000020        86.378582839691234        61.089211777181092     
   75.000000000000014        86.366237518498295        61.080479450820640     
   75.100000000000009        86.353822880773606        61.071698086033905     
   75.200000000000003        86.341338661432985        61.062867495296743     
   75.299999999999997        86.328784594546534        61.053987490485696     
   75.399999999999991        86.316160413329413        61.045057882874779     
   75.499999999999986        86.303465850137229        61.036078483130090     
   75.599999999999980        86.290700636459192        61.027049101305423     
   75.699999999999974        86.277864502911015        61.017969546838081     
   75.799999999999969        86.264957179228603        61.008839628543143     
   75.899999999999963        86.251978394261741        60.999659154610335     
   75.999999999999957        86.238927875966965        60.990427932597285     
   76.099999999999952        86.225805351400581        60.981145769426519     
   76.199999999999946        86.212610546712312        60.971812471379685     
   76.299999999999940        86.199343187138339        60.962427844092446     
   76.399999999999935        86.186002996993437        60.952991692550455     
   76.499999999999929        86.172589699664584        60.943503821083567     
   76.599999999999923        86.159103017604153        60.933964033360866     
   76.699999999999918        86.145542672322279        60.924372132386203     
   76.799999999999912        86.131908384378988        60.914727920492282     
   76.899999999999906        86.118199873377904        60.905031199335923     
   76.999999999999901        86.104416857958881        60.895281769892570     
   77.099999999999895        86.090559055789342        60.885479432451156     
   77.199999999999889        86.076626183557394        60.875623986609000     
   77.299999999999883        86.062617956964900        60.865715231265931     
   77.399999999999878        86.048534090718164        60.855752964618922     
   77.499999999999872        86.034374298522096        60.845736984157270     
   77.599999999999866        86.020138293070730        60.835667086656159     
   77.699999999999861        86.005825786040290        60.825543068171349     
   77.799999999999855        85.991436488080637        60.815364724034175     
   77.899999999999849        85.976970108807066        60.805131848844653     
   77.999999999999844        85.962426356793458        60.794844236466709     
   78.099999999999838        85.947804939561934        60.784501680021975     
   78.199999999999832        85.933105563576376        60.774103971883903     
   78.299999999999827        85.918327934233588        60.763650903671810     
   78.399999999999821        85.903471755853673        60.753142266245341     
   78.499999999999815        85.888536731673412        60.742577849697618     
   78.599999999999810        85.873522563835863        60.731957443349650     
   78.699999999999804        85.858428953382955        60.721280835744189     
   78.799999999999798        85.843255600245342        60.710547814639838     
   78.899999999999793        85.828002203235371        60.699758167003552     
   78.999999999999787        85.812668460035965        60.688911679005521     
   79.099999999999781        85.797254067193037        60.678008136012743     
   79.199999999999775        85.781758720106339        60.667047322581269     
   79.299999999999770        85.766182113019383        60.656029022451513     
   79.399999999999764        85.750523939010790        60.644953018539816     
   79.499999999999758        85.734783889984087        60.633819092933493     
   79.599999999999753        85.718961656658962        60.622627026882761     
   79.699999999999747        85.703056928562276        60.611376600794728     
   79.799999999999741        85.687069394015992        60.600067594226282     
   79.899999999999736        85.670998740130401        60.588699785877225     
   79.999999999999730        85.654844652791525        60.577272953583162     
   80.099999999999724        85.638606816652924        60.565786874308735     
   80.199999999999719        85.622284915125022        60.554241324139895     
   80.299999999999713        85.605878630364643        60.542636078277617     
   80.399999999999707        85.589387643265425        60.530970911029712     
   80.499999999999702        85.572811633446179        60.519245595804215     
   80.599999999999696        85.556150279242246        60.507459905101243     
   80.699999999999690        85.539403257693550        60.495613610506247     
   80.799999999999685        85.522570244533156        60.483706482681939     
   80.899999999999679        85.505650914179512        60.471738291360666     
   80.999999999999673        85.488644939721354        60.459708805337584     
   81.099999999999667        85.471551992910449        60.447617792461202     
   81.199999999999662        85.454371744148389        60.435465019626548     
   81.299999999999656        85.437103862475169        60.423250252767794     
   81.399999999999650        85.419748015559918        60.410973256849033     
   81.499999999999645        85.402303869685966        60.398633795856576     
   81.599999999999639        85.384771089743396        60.386231632790938     
   81.699999999999633        85.367149339213441        60.373766529658816     
   81.799999999999628        85.349438280158964        60.361238247463923     
   81.899999999999622        85.331637573212149        60.348646546199262     
   81.999999999999616        85.313746877563077        60.335991184837951     
   82.099999999999611        85.295765850944321        60.323271921325407     
   82.199999999999605        85.277694149622704        60.310488512570224     
   82.299999999999599        85.259531428384946        60.297640714434706     
   82.399999999999594        85.241277340525031        60.284728281727887     
   82.499999999999588        85.222931537831911        60.271750968193544     
   82.599999999999582        85.204493670575843        60.258708526504371     
   82.699999999999577        85.185963387496514        60.245600708250734     
   82.799999999999571        85.167340335789490        60.232427263931953     
   82.899999999999565        85.148624161093437        60.219187942946846     
   82.999999999999559        85.129814507475302        60.205882493584930     
   83.099999999999554        85.110911017418317        60.192510663015661     
   83.199999999999548        85.091913331807618        60.179072197279687     
   83.299999999999542        85.072821089916630        60.165566841279258     
   83.399999999999537        85.053633929393101        60.151994338767530     
   83.499999999999531        85.034351486245114        60.138354432339490     
   83.599999999999525        85.014973394826654        60.124646863420672     
   83.699999999999520        84.995499287823165        60.110871372258096     
   83.799999999999514        84.975928796237568        60.097027697909894     
   83.899999999999508        84.956261549374517        60.083115578234647     
   83.999999999999503        84.936497174826059        60.069134749880931     
   84.099999999999497        84.916635298458175        60.055084948275827     
   84.199999999999491        84.896675544392281        60.040965907616311     
   84.299999999999486        84.876617534992761        60.026777360855753     
   84.399999999999480        84.856460890850414        60.012519039696173     
   84.499999999999474        84.836205230765970        59.998190674573578     
   84.599999999999469        84.815850171736372        59.983791994649586     
   84.699999999999463        84.795395328936976        59.969322727798229     
   84.799999999999457        84.774840315705916        59.954782600596154     
   84.899999999999451        84.754184743526920        59.940171338309852     
   84.999999999999446        84.733428222015149        59.925488664884242     
   85.099999999999440        84.712570358897523        59.910734302931083     
   85.199999999999434        84.691610759997985        59.895907973717115     
   85.299999999999429        84.670549029219828        59.881009397151139     
   85.399999999999423        84.649384768526730        59.866038291773407     
   85.499999999999417        84.628117577928961        59.850994374741106     
   85.599999999999412        84.606747055461696        59.835877361818220     
   85.699999999999406        84.585272797170830        59.820686967360956     
   85.799999999999400        84.563694397091098        59.805422904306205     
   85.899999999999395        84.542011447231076        59.790084884158496     
   85.999999999999389        84.520223537553591        59.774672616975536     
   86.099999999999383        84.498330255957228        59.759185811357220     
   86.199999999999378        84.476331188254647        59.743624174431304     
   86.299999999999372        84.454225918160233        59.727987411838789     
   86.399999999999366        84.432014027262923        59.712275227722344     
   86.499999999999361        84.409695095012907        59.696487324711491     
   86.599999999999355        84.387268698697795        59.680623403907596     
   86.699999999999349        84.364734413424628        59.664683164871526     
   86.799999999999343        84.342091812100236        59.648666305608863     
   86.899999999999338        84.319340465408430        59.632572522555250     
   86.999999999999332        84.296479941791176        59.616401510560976     
   87.099999999999326        84.273509807428482        59.600152962878006     
   87.199999999999321        84.250429626214597        59.583826571143710     
   87.299999999999315        84.227238959739097        59.567422025365317     
   87.399999999999309        84.203937367263549        59.550939013906891     
   87.499999999999304        84.180524405700865        59.534377223471395     
   87.599999999999298        84.156999629593159        59.517736339086248     
   87.699999999999292        84.133362591087888        59.501016044087500     
   87.799999999999287        84.109612839917091        59.484216020102906     
   87.899999999999281        84.085749923373385        59.467335947037604     
   87.999999999999275        84.061773386286333        59.450375503055319     
   88.099999999999270        84.037682771001158        59.433334364563343     
   88.199999999999264        84.013477617351697        59.416212206196640     
   88.299999999999258        83.989157462639582        59.399008700797317     
   88.399999999999253        83.964721841608153        59.381723519402051     
   88.499999999999247        83.940170286417839        59.364356331221046     
   88.599999999999241        83.915502326622459        59.346906803621870     
   88.699999999999235        83.890717489142574        59.329374602112360     
   88.799999999999230        83.865815298241770        59.311759390321207     
   88.899999999999224        83.840795275497442        59.294060829980452     
   88.999999999999218        83.815656939781022        59.276278580906684     
   89.099999999999213        83.790399807224134        59.258412300983146     
   89.199999999999207        83.765023391196522        59.240461646139785     
   89.299999999999201        83.739527202277230        59.222426270334992     
   89.399999999999196        83.713910748229793        59.204305825535101     
   89.499999999999190        83.688173533969859        59.186099961696499     
   89.599999999999184        83.662315061540525        59.167808326744073     
   89.699999999999179        83.636334830084365        59.149430566551956     
   89.799999999999173        83.610232335811617        59.130966324923214     
   89.899999999999167        83.584007071974199        59.112415243568897     
   89.999999999999162        83.557658528832874        59.093776962087290     
   90.099999999999156        83.531186193633005        59.075051117943289     
   90.199999999999150        83.504589550566905        59.056237346445442     
   90.299999999999145        83.477868080748408        59.037335280727554     
   90.399999999999139        83.451021262181058        59.018344551722855     
   90.499999999999133        83.424048569725400        58.999264788143925     
   90.599999999999127        83.396949475068610        58.980095616460389     
   90.699999999999122        83.369723446690088        58.960836660875259     
   90.799999999999116        83.342369949831323        58.941487543302713     
   90.899999999999110        83.314888446463002        58.922047883344291     
   90.999999999999105        83.287278395248222        58.902517298264065     
   91.099999999999099        83.259539251513203        58.882895402967392     
   91.199999999999093        83.231670467207408        58.863181809975082     
   91.299999999999088        83.203671490876062        58.843376129397967     
   91.399999999999082        83.175541767617730        58.823477968913572     
   91.499999999999076        83.147280739053400        58.803486933739620     
   91.599999999999071        83.118887843288576        58.783402626610098     
   91.699999999999065        83.090362514876176        58.763224647747705     
   91.799999999999059        83.061704184780808        58.742952594838464     
   91.899999999999054        83.032912280340454        58.722586063004890     
   91.999999999999048        83.003986225228303        58.702124644780000     
   92.099999999999042        82.974925439414591        58.681567930077954     
   92.199999999999037        82.945729339126942        58.660915506168166     
   92.299999999999031        82.916397336812068        58.640166957647061     
   92.399999999999025        82.886928841093081        58.619321866410019     
   92.499999999999019        82.857323256731732        58.598379811620958     
   92.599999999999014        82.827579984585611        58.577340369684279     
   92.699999999999008        82.797698421566679        58.556203114216359     
   92.799999999999002        82.767677960598178        58.534967616013731     
   92.899999999998997        82.737517990573465        58.513633443023437     
   92.999999999998991        82.707217896310752        58.492200160313224     
   93.099999999998985        82.676777058510197        58.470667330038879     
   93.199999999998980        82.646194853707328        58.449034511413807     
   93.299999999998974        82.615470654231089        58.427301260675350     
   93.399999999998968        82.584603828155892        58.405467131054841     
   93.499999999998963        82.553593739252506        58.383531672742265     
   93.599999999998957        82.522439746946461        58.361494432853696     
   93.699999999998951        82.491141206265070        58.339354955398200     
   93.799999999998946        82.459697467791770        58.317112781242315     
   93.899999999998940        82.428107877615304        58.294767448076165     
   93.999999999998934        82.396371777281004        58.272318490377401     
   94.099999999998929        82.364488503740176        58.249765439376169     
   94.199999999998923        82.332457389296565        58.227107823017505     
   94.299999999998917        82.300277761557879        58.204345165925794     
   94.399999999998911        82.267948943379125        58.181476989367489     
   94.499999999998906        82.235470252812163        58.158502811212109     
   94.599999999998900        82.202841003049130        58.135422145894395     
   94.699999999998894        82.170060502369040        58.112234504375614     
   94.799999999998889        82.137128054080648        58.088939394103370     
   94.899999999998883        82.104042956465733        58.065536318972107     
   94.999999999998877        82.070804502723291        58.042024779281007     
   95.099999999998872        82.037411980907535        58.018404271695502     
   95.199999999998866        82.003864673872215        57.994674289203047     
   95.299999999998860        81.970161859208972        57.970834321069923     
   95.399999999998855        81.936302809186245        57.946883852800553     
   95.499999999998849        81.902286790686361        57.922822366092305     
   95.599999999998843        81.868113065146048        57.898649338790946     
   95.699999999998838        81.833780888488292        57.874364244846177     
   95.799999999998832        81.799289511061190        57.849966554264348     
   95.899999999998826        81.764638177569083        57.825455733064523     
   95.999999999998820        81.729826127009503        57.800831243228693     
   96.099999999998815        81.694852592601237        57.776092542656102     
   96.199999999998809        81.659716801719696        57.751239085112118     
   96.299999999998803        81.624417975824343        57.726270320182046     
   96.399999999998798        81.588955330388416        57.701185693218250     
   96.499999999998792        81.553328074827022        57.675984645290796     
   96.599999999998786        81.517535412425900        57.650666613134767     
   96.699999999998781        81.481576540263902        57.625231029099396     
   96.799999999998775        81.445450649139545        57.599677321091896     
   96.899999999998769        81.409156923495985        57.574004912528167     
   96.999999999998764        81.372694541340095        57.548213222271478     
   97.099999999998758        81.336062674165007        57.522301664582542     
   97.199999999998752        81.299260486871134        57.496269649059990     
   97.299999999998747        81.262287137684211        57.470116580582662     
   97.399999999998741        81.225141778069954        57.443841859251258     
   97.499999999998735        81.187823552653683        57.417444880330670     
   97.599999999998730        81.150331599132343        57.390925034186587     
   97.699999999998724        81.112665048191062        57.364281706227381     
   97.799999999998718        81.074823023410019        57.337514276838832     
   97.899999999998712        81.036804641179799        57.310622121323718     
   97.999999999998707        80.998609010606216        57.283604609833901     
   98.099999999998701        80.960235233422296        57.256461107308688     
   98.199999999998695        80.921682403889321        57.229190973405998     
   98.299999999998690        80.882949608706582        57.201793562435341     
   98.399999999998684        80.844035926908759        57.174268223289737     
   98.499999999998678        80.804940429771818        57.146614299374171     
   98.599999999998673        80.765662180710905        57.118831128537373     
   98.699999999998667        80.726200235176435        57.090918042997259     
   98.799999999998661        80.686553640553697        57.062874369268854     
   98.899999999998656        80.646721436056978        57.034699428089908     
   98.999999999998650        80.606702652617926        57.006392534342851     
   99.099999999998644        80.566496312782803        56.977952996981628     
   99.199999999998639        80.526101430597862        56.949380118949549     
   99.299999999998633        80.485517011497322        56.920673197101351     
   99.399999999998627        80.444742052187451        56.891831522122004     
   99.499999999998622        80.403775540534369        56.862854378443799     
   99.599999999998616        80.362616455438214        56.833741044162799     
   99.699999999998610        80.321263766718630        56.804490790952784     
   99.799999999998604        80.279716434989112        56.775102883979798     
   99.899999999998599        80.237973411534298        56.745576581812628     
   99.999999999998593        80.196033638177909        56.715911136331655     
   100.09999999999859        80.153896047158426        56.686105792640973     
   100.19999999999858        80.111559560995985        56.656159788972204     
   100.29999999999858        80.069023092357639        56.626072356590598     
   100.39999999999857        80.026285543920395        56.595842719698233     
   100.49999999999856        79.983345808232727        56.565470095338156     
   100.59999999999856        79.940202767577134        56.534953693289772     
   100.69999999999855        79.896855293819655        56.504292715972582     
   100.79999999999855        79.853302248268321        56.473486358338064     
   100.89999999999854        79.809542481521930        56.442533807767816     
   100.99999999999854        79.765574833318340        56.411434243962645     
   101.09999999999853        79.721398132382788        56.380186838837083     
   101.19999999999852        79.677011196263265        56.348790756403993     
   101.29999999999852        79.632412831179479        56.317245152665620     
   101.39999999999851        79.587601831850975        56.285549175494154     
   101.49999999999851        79.542576981338968        56.253701964514960     
   101.59999999999850        79.497337050868055        56.221702650989627     
   101.69999999999850        79.451880799660813        56.189550357690095     
   101.79999999999849        79.406206974759044        56.157244198776532     
   101.89999999999849        79.360314310841616        56.124783279669515     
   101.99999999999848        79.314201530050141        56.092166696920891     
   102.09999999999847        79.267867341791629        56.059393538083434     
   102.19999999999847        79.221310442559314        56.026462881575021     
   102.29999999999846        79.174529515730526        55.993373796543260     
   102.39999999999846        79.127523231376529        55.960125342723927     
   102.49999999999845        79.080290246057928        55.926716570303107     
   102.59999999999845        79.032829202619084        55.893146519766255     
   102.69999999999844        78.985138729982481        55.859414221756687     
   102.79999999999843        78.937217442932081        55.825518696919701     
   102.89999999999843        78.889063941899707        55.791458955753598     
   102.99999999999842        78.840676812740014        55.757233998449209     
   103.09999999999842        78.792054626506399        55.722842814732275     
   103.19999999999841        78.743195939221451        55.688284383699219     
   103.29999999999841        78.694099291639077        55.653557673652351     
   103.39999999999840        78.644763209006925        55.618661641929648     
   103.49999999999839        78.595186200820208        55.583595234729174     
   103.59999999999839        78.545366760572151        55.548357386936807     
   103.69999999999838        78.495303365500675        55.512947021942956     
   103.79999999999838        78.444994476325178        55.477363051458902     
   103.89999999999837        78.394438536984211        55.441604375330776     
   103.99999999999837        78.343633974360813        55.405669881345084     
   104.09999999999836        78.292579198010557        55.369558445035999     
   104.19999999999835        78.241272599872602        55.333268929482749     
   104.29999999999835        78.189712553987931        55.296800185107216     
   104.39999999999834        78.137897416199110        55.260151049465293     
   104.49999999999834        78.085825523851994        55.223320347033400     
   104.59999999999833        78.033495195488669        55.186306888992483     
   104.69999999999833        77.980904730531080        55.149109473004692     
   104.79999999999832        77.928052408963637        55.111726882985742     
   104.89999999999831        77.874936491000142        55.074157888876350     
   104.99999999999831        77.821555216756991        55.036401246401716     
   105.09999999999830        77.767906805899827        54.998455696830185     
   105.19999999999830        77.713989457305814        54.960319966728747     
   105.29999999999829        77.659801348694970        54.921992767707394     
   105.39999999999829        77.605340636272786        54.883472796160035     
   105.49999999999828        77.550605454349991        54.844758733001761     
   105.59999999999827        77.495593914965156        54.805849243398157     
   105.69999999999827        77.440304107490476        54.766742976488871     
   105.79999999999826        77.384734098236891        54.727438565104379     
   105.89999999999826        77.328881930036545        54.687934625477794     
   105.99999999999825        77.272745621832669        54.648229756947998     
   106.09999999999825        77.216323168248138        54.608322541656896     
   106.19999999999824        77.159612539146536        54.568211544241819     
   106.29999999999824        77.102611679185969        54.527895311515081     
   106.39999999999823        77.045318507357564        54.487372372142637     
   106.49999999999822        76.987730916521585        54.446641236310867     
   106.59999999999822        76.929846772919845        54.405700395386667     
   106.69999999999821        76.871663915686483        54.364548321568869     
   106.79999999999821        76.813180156345524        54.323183467533205     
   106.89999999999820        76.754393278292852        54.281604266066296     
   106.99999999999820        76.695301036267310        54.239809129692190     
   107.09999999999819        76.635901155809393        54.197796450289076     
   107.19999999999818        76.576191332708433        54.155564598696401     
   107.29999999999818        76.516169232431722        54.113111924316804     
   107.39999999999817        76.455832489541805        54.070436754696814     
   107.49999999999817        76.395178707099916        54.027537395111679     
   107.59999999999816        76.334205456054121        53.984412128127460     
   107.69999999999816        76.272910274612371        53.941059213161232     
   107.79999999999815        76.211290667596998        53.897476886023433     
   107.89999999999814        76.149344105787961        53.853663358452167     
   107.99999999999814        76.087068025240612        53.809616817633653     
   108.09999999999813        76.024459826596910        53.765335425713076     
   108.19999999999813        75.961516874371156        53.720817319288955     
   108.29999999999812        75.898236496217152        53.676060608897785     
   108.39999999999812        75.834615982182456        53.631063378482473     
   108.49999999999811        75.770652583931437        53.585823684848911     
   108.59999999999810        75.706343513961272        53.540339557106030     
   108.69999999999810        75.641685944788264        53.494608996091827     
   108.79999999999809        75.576677008113251        53.448629973785437     
   108.89999999999809        75.511313793965570        53.402400432700212     
   108.99999999999808        75.445593349827817        53.355918285263748     
   109.09999999999808        75.379512679725224        53.309181413177278     
   109.19999999999807        75.313068743302253        53.262187666758877     
   109.29999999999806        75.246258454869320        53.214934864272244     
   109.39999999999806        75.179078682418890        53.167420791229191     
   109.49999999999805        75.111526246617004        53.119643199678464     
   109.59999999999805        75.043597919771187        53.071599807472431     
   109.69999999999804        74.975290424757716        53.023288297513595     
   109.79999999999804        74.906600433929924        52.974706316979635     
   109.89999999999803        74.837524567984900        52.925851476520478     
   109.99999999999802        74.768059394806514        52.876721349444615     
   110.09999999999802        74.698201428271275        52.827313470869321     
   110.19999999999801        74.627947127010898        52.777625336850889     
   110.29999999999801        74.557292893152010        52.727654403490831     
   110.39999999999800        74.486235071007584        52.677398086011479     
   110.49999999999800        74.414769945738044        52.626853757805357     
   110.59999999999799        74.342893741962584        52.576018749462946     
   110.69999999999798        74.270602622335161        52.524890347752752     
   110.79999999999798        74.197892686073132        52.473465794591938     
   110.89999999999797        74.124759967445101        52.421742285970389     
   110.99999999999797        74.051200434199714        52.369716970844848     
   111.09999999999796        73.977209985967960        52.317386950003275     
   111.19999999999796        73.902784452591007        52.264749274887372     
   111.29999999999795        73.827919592409231        52.211800946380727     
   111.39999999999795        73.752611090489395        52.158538913556043     
   111.49999999999794        73.676854556804173        52.104960072386241     
   111.59999999999793        73.600645524341118        52.051061264410549     
   111.69999999999793        73.523979447160514        51.996839275356322     
   111.79999999999792        73.446851698378197        51.942290833718388     
   111.89999999999792        73.369257568094383        51.887412609288674     
   111.99999999999791        73.291192261239431        51.832201211639848     
   112.09999999999791        73.212650895362501        51.776653188554583     
   112.19999999999790        73.133628498331063        51.720765024402134     
   112.29999999999789        73.054120005956676        51.664533138462758     
   112.39999999999789        72.974120259548883        51.607953883191634     
   112.49999999999788        72.893624003366867        51.551023542421575     
   112.59999999999788        72.812625881994634        51.493738329505327     
   112.69999999999787        72.731120437621342        51.436094385393332     
   112.79999999999787        72.649102107218411        51.378087776636995     
   112.89999999999786        72.566565219628544        51.319714493330700     
   112.99999999999785        72.483503992537536        51.260970446967995     
   113.09999999999785        72.399912529336007        51.201851468229400     
   113.19999999999784        72.315784815880349        51.142353304684370     
   113.29999999999784        72.231114717117990        51.082471618410686     
   113.39999999999783        72.145895973589404        51.022201983516574     
   113.49999999999783        72.060122197813627        50.961539883588308     
   113.59999999999782        71.973786870512129        50.900480709017614     
   113.69999999999781        71.886883336707868        50.839019754247666     
   113.79999999999781        71.799404801663783        50.777152214896390     
   113.89999999999780        71.711344326674421        50.714873184780110     
   113.99999999999780        71.622694824673701        50.652177652814878     
   114.09999999999779        71.533449055685239        50.589060499791856     
   114.19999999999779        71.443599622080740        50.525516495029827     
   114.29999999999778        71.353138963661976        50.461540292893424     
   114.39999999999777        71.262059352521803        50.397126429159989     
   114.49999999999777        71.170352887701156        50.332269317248333     
   114.59999999999776        71.078011489641213        50.266963244285996     
   114.69999999999776        70.985026894381434        50.201202367013032     
   114.79999999999775        70.891390647518620        50.134980707508738     
   114.89999999999775        70.797094097917949        50.068292148745073     
   114.99999999999774        70.702128391143560        50.001130429939870     
   115.09999999999773        70.606484462597379        49.933489141708904     
   115.19999999999773        70.510153030383989        49.865361721018346     
   115.29999999999772        70.413124587824484        49.796741445888621     
   115.39999999999772        70.315389395654037        49.727621429884366     
   115.49999999999771        70.216937473872036        49.657994616345633     
   115.59999999999771        70.117758593202026        49.587853772351089     
   115.69999999999770        70.017842266172067        49.517191482412080     
   115.79999999999769        69.917177737769819        49.446000141864488     
   115.89999999999769        69.815753975665544        49.374271949954085     
   115.99999999999768        69.713559659963565        49.301998902591798     
   116.09999999999768        69.610583172452436        49.229172784753068     
   116.19999999999767        69.506812585359157        49.155785162520914     
   116.29999999999767        69.402235649514836        49.081827374725442     
   116.39999999999766        69.296839781943717        49.007290524164652     
   116.49999999999766        69.190612052856679        48.932165468403667     
   116.59999999999765        69.083539171930838        48.856442810081965     
   116.69999999999764        68.975607473923176        48.780112886734209     
   116.79999999999764        68.866802903516870        48.703165760075208     
   116.89999999999763        68.757110999373452        48.625591204727343     
   116.99999999999763        68.646516877334264        48.547378696339663     
   117.09999999999762        68.535005212713216        48.468517399067387     
   117.19999999999762        68.422560221625972        48.388996152372506     
   117.29999999999761        68.309165641280941        48.308803457082952     
   117.39999999999760        68.194804709176850        48.227927460687695     
   117.49999999999760        68.079460141099474        48.146355941777180     
   117.59999999999759        67.963114107878695        48.064076293609148     
   117.69999999999759        67.845748210785956        47.981075506706077     
   117.79999999999758        67.727343455462673        47.897340150432619     
   117.89999999999758        67.607880224315338        47.812856353466934     
   117.99999999999757        67.487338247236863        47.727609783097876     
   118.09999999999756        67.365696570507652        47.641585623240296     
   118.19999999999756        67.242933523787130        47.554768551092053     
   118.29999999999755        67.119026685004087        47.467142712311727     
   118.39999999999755        66.993952843021574        47.378691694609415     
   118.49999999999754        66.867687957837916        47.289398499619956     
   118.59999999999754        66.740207118216816        47.199245512931732     
   118.69999999999753        66.611484496435850        47.108214472094375     
   118.79999999999752        66.481493299992636        47.016286432472192     
   118.89999999999752        66.350205719967889        46.923441730726047     
   118.99999999999751        66.217592875767195        46.829659945750734     
   119.09999999999751        66.083624755961310        46.734919856832050     
   119.19999999999750        65.948270154811894        46.639199398775901     
   119.29999999999750        65.811496604158904        46.542475613735093     
   119.39999999999749        65.673270300209950        46.444724599455974     
   119.49999999999748        65.533556024775962        46.345921453572309     
   119.59999999999748        65.392317060415166        46.246040213611657     
   119.69999999999747        65.249515098909129        46.145053792278340     
   119.79999999999747        65.105110142414048        46.042933907556723     
   119.89999999999746        64.959060396551735        45.939651007119700     
   119.99999999999746        64.811322154646803        45.835174186467597     
   120.09999999999745        64.661849672148193        45.729471100141893     
   120.19999999999744        64.510595030248268        45.622507865287453     
   120.29999999999744        64.357507987534902        45.514248956750620     
   120.39999999999743        64.202535818300248        45.404657092760516     
   120.49999999999743        64.045623136130075        45.293693110179248     
   120.59999999999742        63.886711700944247        45.181315828072137     
   120.69999999999742        63.725740207745297        45.067481898324111     
   120.79999999999741        63.562644054698012        44.952145641658653     
   120.89999999999741        63.397355088183282        44.835258867361070     
   120.99999999999740        63.229801321862979        44.716770674634951     
   121.09999999999739        63.059906626506034        44.596627233282987     
   121.19999999999739        62.887590386718045        44.474771540976370     
   121.29999999999738        62.712767120191060        44.351143154034915     
   121.39999999999738        62.535346054322005        44.225677888055074     
   121.49999999999737        62.355230654210551        44.098307484159633     
   121.59999999999737        62.172318095074203        43.968959235949704     
   121.69999999999736        61.986498670810569        43.837555571298594     
   121.79999999999735        61.797655129033792        43.704013582166674     
   121.89999999999735        61.605661921096896        43.568244494287015     
   121.99999999999734        61.410384353391159        43.430153067067693     
   122.09999999999734        61.211677623613269        43.289636912134590     
   122.19999999999733        61.009385722341470        43.146585716638313     
   122.29999999999733        60.803340176104513        43.000880354496601     
   122.39999999999732        60.593358603221596        42.852391865227986     
   122.49999999999731        60.379243047018925        42.700980275382150     
   122.59999999999731        60.160778043085656        42.546493231901373     
   122.69999999999730        59.937728366796513        42.388764409406384     
   122.79999999999730        59.709836394073918        42.227611644010551     
   122.89999999999729        59.476818990952246        42.062834733923104     
   122.99999999999729        59.238363825007163        41.894212831291732     
   123.09999999999728        58.994124961864870        41.721501328499627     
   123.19999999999727        58.743717569821321        41.544428113808415     
   123.29999999999727        58.486711501622210        41.362689033063191     
   123.39999999999726        58.222623448677389        41.175942341921910     
   123.49999999999726        57.950907259574372        40.983801860109722     
   123.59999999999725        57.670941870383366        40.785828436920831     
   123.69999999999725        57.382016086146074        40.581519190193319     
   123.79999999999724        57.083309149908743        40.370293766652118     
   123.89999999999723        56.773865584342438        40.151476552340796     
   123.99999999999723        56.452562103652689        39.924273275911254     
   124.09999999999722        56.118063320869645        39.687739689049579     
   124.10049999999723        56.108478410501128        39.680999995577970     
   124.10099999999723        56.106757029916231        39.679783667160272     
   124.10149999999723        56.105043406967162        39.678571924343430     
   124.10199999999723        56.103329413275226        39.677359918525873     
   124.10249999999724        56.101615044795970        39.676147647701804     
   124.10299999999724        56.099900301300025        39.674935111709502     
   124.10349999999724        56.098185182559810        39.673722310388015     
   124.10399999999724        56.096469688347057        39.672509243575959     
   124.10449999999724        56.094753818434178        39.671295911112324     
   124.10499999999725        56.093037572592529        39.670082312835540     
   124.10549999999725        56.091320950593449        39.668868448583908     
   124.10599999999725        56.089603952207909        39.667654318195467     
   124.10649999999725        56.087886577206973        39.666439921508307     
   124.10699999999726        56.086168825361689        39.665225258360586     
   124.10749999999726        56.084450696442183        39.664010328589782     
   124.10799999999726        56.082732190218771        39.662795132033409     
   124.10849999999726        56.081013306460889        39.661579668528553     
   124.10899999999727        56.079294044939104        39.660363937912877     
   124.10949999999727        56.077574405422588        39.659147940023210     
   124.10999999999727        56.075854387680550        39.657931674696357     
   124.11049999999727        56.074133991482142        39.656715141769126     
   124.11099999999728        56.072413216595884        39.655498341077845     
   124.11149999999728        56.070692062790492        39.654281272458874     
   124.11199999999728        56.068970529834488        39.653063935748655     
   124.11249999999728        56.067248617495949        39.651846330783115     
   124.11299999999729        56.065526325542343        39.650628457397907     
   124.11349999999729        56.063803653741438        39.649410315428810     
   124.11399999999729        56.062080601860842        39.648191904711489     
   124.11449999999729        56.060357169667384        39.646973225081027     
   124.11499999999729        56.058633356928169        39.645754276372791     
   124.11549999999730        56.056909163409621        39.644535058421674     
   124.11599999999730        56.055184588878490        39.643315571062608     
   124.11649999999730        56.053459633100502        39.642095814130151     
   124.11699999999730        56.051734295841648        39.640875787458626     
   124.11749999999731        56.050008576868052        39.639655490882795     
   124.11799999999731        56.048282475944603        39.638434924236421     
   124.11849999999731        56.046555992837071        39.637214087353762     
   124.11899999999731        56.044829127309967        39.635992980068458     
   124.11949999999732        56.043101879128123        39.634771602214094     
   124.11999999999732        56.041374248056051        39.633549953624261     
   124.12049999999732        56.039646233858079        39.632328034132229     
   124.12099999999732        56.037917836297900        39.631105843571042     
   124.12149999999733        56.036189055139488        39.629883381773645     
   124.12199999999733        56.034459890146145        39.628660648572833     
   124.12249999999733        56.032730341081184        39.627437643801144     
   124.12299999999733        56.031000407707822        39.626214367291169     
   124.12349999999734        56.029270089788668        39.624990818875084     
   124.12399999999734        56.027539387086009        39.623766998384745     
   124.12449999999734        56.025808299362659        39.622542905652509     
   124.12499999999734        56.024076826380160        39.621318540509769     
   124.12549999999734        56.022344967900388        39.620093902788099     
   124.12599999999735        56.020612723684721        39.618868992318816     
   124.12649999999735        56.018880093494857        39.617643808933373     
   124.12699999999735        56.017147077091487        39.616418352462603     
   124.12749999999735        56.015413674235397        39.615192622737354     
   124.12799999999736        56.013679884687328        39.613966619588446     
   124.12849999999736        56.011945708207136        39.612740342846095     
   124.12899999999736        56.010211144555370        39.611513792340943     
   124.12949999999736        56.008476193491362        39.610286967902873     
   124.12999999999737        56.006740854775160        39.609059869362170     
   124.13049999999737        56.005005128165493        39.607832496548291     
   124.13099999999737        56.003269013421679        39.606604849291003     
   124.13149999999737        56.001532510302283        39.605376927419591     
   124.13199999999738        55.999795618566026        39.604148730763505     
   124.13249999999738        55.998058337971450        39.602920259151915     
   124.13299999999738        55.996320668276084        39.601691512413495     
   124.13349999999738        55.994582609237675        39.600462490376863     
   124.13399999999739        55.992844160614204        39.599233192870926     
   124.13449999999739        55.991105322162369        39.598003619723706     
   124.13499999999739        55.989366093639482        39.596773770763512     
   124.13549999999739        55.987626474802333        39.595543645818381     
   124.13599999999740        55.985886465407184        39.594313244716005     
   124.13649999999740        55.984146065210489        39.593082567284199     
   124.13699999999740        55.982405273968325        39.591851613350407     
   124.13749999999740        55.980664091436054        39.590620382741761     
   124.13799999999740        55.978922517369419        39.589388875285444     
   124.13849999999741        55.977180551523823        39.588157090808529     
   124.13899999999741        55.975438193653389        39.586925029137234     
   124.13949999999741        55.973695443513691        39.585692690098675     
   124.13999999999741        55.971952300858838        39.584460073518990     
   124.14049999999742        55.970208765443182        39.583227179224480     
   124.14099999999742        55.968464837020328        39.581994007040926     
   124.14149999999742        55.966720515344207        39.580760556794317     
   124.14199999999742        55.964975800167913        39.579526828310158     
   124.14249999999743        55.963230691245073        39.578292821414145     
   124.14299999999743        55.961485188328119        39.577058535931258     
   124.14349999999743        55.959739291169861        39.575823971686702     
   124.14399999999743        55.957992999522510        39.574589128505302     
   124.14449999999744        55.956246313138500        39.573354006212014     
   124.14499999999744        55.954499231769454        39.572118604631193     
   124.14549999999744        55.952751755167085        39.570882923587227     
   124.14599999999744        55.951003883082265        39.569646962904081     
   124.14649999999745        55.949255615266793        39.568410722406135     
   124.14699999999745        55.947506951470601        39.567174201916650     
   124.14749999999745        55.945757891444963        39.565937401259752     
   124.14799999999745        55.944008434939640        39.564700320258467     
   124.14849999999745        55.942258581704898        39.563462958736174     
   124.14899999999746        55.940508331490221        39.562225316515850     
   124.14949999999746        55.938757684045228        39.560987393420390     
   124.14999999999746        55.937006639119396        39.559749189272651     
   124.15049999999746        55.935255196461135        39.558510703894719     
   124.15099999999747        55.933503355819575        39.557271937109249     
   124.15149999999747        55.931751116942735        39.556032888738102     
   124.15199999999747        55.929998479578728        39.554793558603073     
   124.15249999999747        55.928245443475817        39.553553946526250     
   124.15299999999748        55.926492008381317        39.552314052328917     
   124.15349999999748        55.924738174042680        39.551073875832500     
   124.15399999999748        55.922983940206862        39.549833416858085     
   124.15449999999748        55.921229306620560        39.548592675226608     
   124.15499999999749        55.919474273030559        39.547351650758984     
   124.15549999999749        55.917718839183024        39.546110343275735     
   124.15599999999749        55.915963004823823        39.544868752597139     
   124.15649999999749        55.914206769698623        39.543626878543421     
   124.15699999999750        55.912450133552973        39.542384720934635     
   124.15749999999750        55.910693096132192        39.541142279590701     
   124.15799999999750        55.908935657180706        39.539899554330873     
   124.15849999999750        55.907177816443479        39.538656544974913     
   124.15899999999750        55.905419573665242        39.537413251342215     
   124.15949999999751        55.903660928589190        39.536169673251280     
   124.15999999999751        55.901901880959990        39.534925810521514     
   124.16049999999751        55.900142430520347        39.533681662971020     
   124.16099999999751        55.898382577013777        39.532437230418431     
   124.16149999999752        55.896622320183695        39.531192512682317     
   124.16199999999752        55.894861659772474        39.529947509580531     
   124.16249999999752        55.893100595522476        39.528702220930889     
   124.16299999999752        55.891339127176067        39.527456646551180     
   124.16349999999753        55.889577254474958        39.526210786258851     
   124.16399999999753        55.887814977160602        39.524964639871023     
   124.16449999999753        55.886052294974661        39.523718207205086     
   124.16499999999753        55.884289207658071        39.522471488077791     
   124.16549999999754        55.882525714951321        39.521224482305726     
   124.16599999999754        55.880761816595040        39.519977189705450     
   124.16649999999754        55.878997512329732        39.518729610093452     
   124.16699999999754        55.877232801894898        39.517481743285600     
   124.16749999999755        55.875467685030394        39.516233589097922     
   124.16799999999755        55.873702161475585        39.514985147346067     
   124.16849999999755        55.871936230969617        39.513736417845678     
   124.16899999999755        55.870169893250754        39.512487400411679     
   124.16949999999756        55.868403148058263        39.511238094859650     
   124.16999999999756        55.866635995130103        39.509988501004358     
   124.17049999999756        55.864868434204119        39.508738618660402     
   124.17099999999756        55.863100465018064        39.507488447642373     
   124.17149999999756        55.861332087309194        39.506237987764528     
   124.17199999999757        55.859563300815033        39.504987238841174     
   124.17249999999757        55.857794105271893        39.503736200685950     
   124.17299999999757        55.856024500416339        39.502484873112600     
   124.17349999999757        55.854254485985109        39.501233255934849     
   124.17399999999758        55.852484061713710        39.499981348965811     
   124.17449999999758        55.850713227337963        39.498729152018633     
   124.17499999999758        55.848941982593303        39.497476664906266     
   124.17549999999758        55.847170327214691        39.496223887441303     
   124.17599999999759        55.845398260937003        39.494970819436240     
   124.17649999999759        55.843625783495163        39.493717460703678     
   124.17699999999759        55.841852894622754        39.492463811055281     
   124.17749999999759        55.840079594054011        39.491209870303045     
   124.17799999999760        55.838305881522608        39.489955638258706     
   124.17849999999760        55.836531756762120        39.488701114733864     
   124.17899999999760        55.834757219505136        39.487446299539478     
   124.17949999999760        55.832982269484901        39.486191192486892     
   124.17999999999761        55.831206906433962        39.484935793386988     
   124.18049999999761        55.829431130084359        39.483680102050279     
   124.18099999999761        55.827654940167683        39.482424118287049     
   124.18149999999761        55.825878336415975        39.481167841907769     
   124.18199999999761        55.824101318560544        39.479911272722482     
   124.18249999999762        55.822323886332306        39.478654410540905     
   124.18299999999762        55.820546039461895        39.477397255172583     
   124.18349999999762        55.818767777680172        39.476139806427213     
   124.18399999999762        55.816989100717080        39.474882064113800     
   124.18449999999763        55.815210008302323        39.473624028041336     
   124.18499999999763        55.813430500165516        39.472365698018564     
   124.18549999999763        55.811650576036200        39.471107073854171     
   124.18599999999763        55.809870235642947        39.469848155356374     
   124.18649999999764        55.808089478714905        39.468588942333554     
   124.18699999999764        55.806308304980000        39.467329434593424     
   124.18749999999764        55.804526714166819        39.466069631943959     
   124.18799999999764        55.802744706002656        39.464809534192433     
   124.18849999999765        55.800962280214968        39.463549141146096     
   124.18899999999765        55.799179436531617        39.462288452612512     
   124.18949999999765        55.797396174678823        39.461027468398164     
   124.18999999999765        55.795612494383619        39.459766188309921     
   124.19049999999766        55.793828395371712        39.458504612153966     
   124.19099999999766        55.792043877369949        39.457242739737040     
   124.19149999999766        55.790258940103243        39.455980570864732     
   124.19199999999766        55.788473583297147        39.454718105342906     
   124.19249999999766        55.786687806677328        39.453455342977641     
   124.19299999999767        55.784901609967690        39.452192283573723     
   124.19349999999767        55.783114992893275        39.450928926936633     
   124.19399999999767        55.781327955178192        39.449665272871435     
   124.19449999999767        55.779540496546218        39.448401321182736     
   124.19499999999768        55.777752616721003        39.447137071675108     
   124.19549999999768        55.775964315425632        39.445872524152819     
   124.19599999999768        55.774175592383322        39.444607678420091     
   124.19649999999768        55.772386447316386        39.443342534280681     
   124.19699999999769        55.770596879947448        39.442077091538323     
   124.19749999999769        55.768806889998338        39.440811349996487     
   124.19799999999769        55.767016477191149        39.439545309458495     
   124.19849999999769        55.765225641246872        39.438278969727222     
   124.19899999999770        55.763434381887016        39.437012330605668     
   124.19949999999770        55.761642698831785        39.435745391895978     
   124.19999999999770        55.759850591802213        39.434478153400967     
   124.20049999999770        55.758058060518586        39.433210614922764     
   124.20099999999771        55.756265104700354        39.431942776263107     
   124.20149999999771        55.754471724067223        39.430674637223753     
   124.20199999999771        55.752677918338641        39.429406197606291     
   124.20249999999771        55.750883687233198        39.428137457211761     
   124.20299999999772        55.749089030469747        39.426868415841412     
   124.20349999999772        55.747293947766607        39.425599073296048     
   124.20399999999772        55.745498438841715        39.424329429376172     
   124.20449999999772        55.743702503412834        39.423059483882341     
   124.20499999999772        55.741906141197177        39.421789236614508     
   124.20549999999773        55.740109351911983        39.420518687372734     
   124.20599999999773        55.738312135273929        39.419247835956760     
   124.20649999999773        55.736514490999461        39.417976682166007     
   124.20699999999773        55.734716418804510        39.416705225799667     
   124.20749999999774        55.732917918405349        39.415433466657078     
   124.20799999999774        55.731118989517000        39.414161404536770     
   124.20849999999774        55.729319631854658        39.412889039237378     
   124.20899999999774        55.727519845133386        39.411616370557375     
   124.20949999999775        55.725719629067783        39.410343398295019     
   124.20999999999775        55.723918983371505        39.409070122247805     
   124.21049999999775        55.722117907758943        39.407796542213831     
   124.21099999999775        55.720316401943847        39.406522657990578     
   124.21149999999776        55.718514465638684        39.405248469374882     
   124.21199999999776        55.716712098557188        39.403973976164231     
   124.21249999999776        55.714909300411534        39.402699178155117     
   124.21299999999776        55.713106070913994        39.401424075144142     
   124.21349999999777        55.711302409776771        39.400148666927770     
   124.21399999999777        55.709498316711205        39.398872953301925     
   124.21449999999777        55.707693791428717        39.397596934062534     
   124.21499999999777        55.705888833640529        39.396320609005436     
   124.21549999999777        55.704083443057009        39.395043977925759     
   124.21599999999778        55.702277619388340        39.393767040618705     
   124.21649999999778        55.700471362345311        39.392489796879623     
   124.21699999999778        55.698664671636664        39.391212246502725     
   124.21749999999778        55.696857546972346        39.389934389282843     
   124.21799999999779        55.695049988060909        39.388656225013868     
   124.21849999999779        55.693241994611817        39.387377753490426     
   124.21899999999779        55.691433566332584        39.386098974505714     
   124.21949999999779        55.689624702932093        39.384819887853787     
   124.21999999999780        55.687815404117423        39.383540493327622     
   124.22049999999780        55.686005669596113        39.382260790720402     
   124.22099999999780        55.684195499075152        39.380980779825002     
   124.22149999999780        55.682384892261467        39.379700460434094     
   124.22199999999781        55.680573848861528        39.378419832340164     
   124.22249999999781        55.678762368581332        39.377138895335321     
   124.22299999999781        55.676950451126253        39.375857649211291     
   124.22349999999781        55.675138096202083        39.374576093759956     
   124.22399999999782        55.673325303513828        39.373294228772785     
   124.22449999999782        55.671512072766276        39.372012054041079     
   124.22499999999782        55.669698403663460        39.370729569355497     
   124.22549999999782        55.667884295909538        39.369446774506869     
   124.22599999999782        55.666069749208830        39.368163669286133     
   124.22649999999783        55.664254763264033        39.366880253483110     
   124.22699999999783        55.662439337778480        39.365596526887963     
   124.22749999999783        55.660623472454866        39.364312489290519     
   124.22799999999783        55.658807166995324        39.363028140480104     
   124.22849999999784        55.656990421102300        39.361743480246425     
   124.22899999999784        55.655173234477417        39.360458508378429     
   124.22949999999784        55.653355606821826        39.359173224664808     
   124.22999999999784        55.651537537836454        39.357887628894105     
   124.23049999999785        55.649719027222545        39.356601720855075     
   124.23099999999785        55.647900074679896        39.355315500335507     
   124.23149999999785        55.646080679908493        39.354028967123142     
   124.23199999999785        55.644260842608574        39.352742121006145     
   124.23249999999786        55.642440562478654        39.351454961771246     
   124.23299999999786        55.640619839218516        39.350167489206207     
   124.23349999999786        55.638798672526107        39.348879703097488     
   124.23399999999786        55.636977062100101        39.347591603231990     
   124.23449999999787        55.635155007638197        39.346303189395961     
   124.23499999999787        55.633332508838130        39.345014461375676     
   124.23549999999787        55.631509565397067        39.343725418956993     
   124.23599999999787        55.629686177012012        39.342436061925696     
   124.23649999999787        55.627862343379384        39.341146390067138     
   124.23699999999788        55.626038064195590        39.339856403166607     
   124.23749999999788        55.624213339156185        39.338566101008873     
   124.23799999999788        55.622388167957133        39.337275483378932     
   124.23849999999788        55.620562550292973        39.335984550060857     
   124.23899999999789        55.618736485859188        39.334693300839220     
   124.23949999999789        55.616909974349554        39.333401735497588     
   124.23999999999789        55.615083015459078        39.332109853820299     
   124.24049999999789        55.613255608880202        39.330817655589890     
   124.24099999999790        55.611427754307599        39.329525140590377     
   124.24149999999790        55.609599451433645        39.328232308604328     
   124.24199999999790        55.607770699951139        39.326939159414536     
   124.24249999999790        55.605941499552436        39.325645692803413     
   124.24299999999791        55.604111849929801        39.324351908553417     
   124.24349999999791        55.602281750774232        39.323057806446052     
   124.24399999999791        55.600451201777894        39.321763386263626     
   124.24449999999791        55.598620202631146        39.320468647787195     
   124.24499999999792        55.596788753024377        39.319173590797874     
   124.24549999999792        55.594956852648124        39.317878215076824     
   124.24599999999792        55.593124501192051        39.316582520404602     
   124.24649999999792        55.591291698345998        39.315286506561904     
   124.24699999999793        55.589458443798662        39.313990173328655     
   124.24749999999793        55.587624737239175        39.312693520484991     
   124.24799999999793        55.585790578355429        39.311396547810297     
   124.24849999999793        55.583955966836371        39.310099255084474     
   124.24899999999793        55.582120902368622        39.308801642086159     
   124.24949999999794        55.580285384640561        39.307503708594801     
   124.24999999999794        55.578449413338340        39.306205454388646     
   124.25049999999794        55.576612988149044        39.304906879246367     
   124.25099999999794        55.574776108758456        39.303607982945785     
   124.25149999999795        55.572938774853192        39.302308765265302     
   124.25199999999795        55.571100986117699        39.301009225981829     
   124.25249999999795        55.569262742238003        39.299709364873337     
   124.25299999999795        55.567424042898324        39.298409181716593     
   124.25349999999796        55.565584887783963        39.297108676288964     
   124.25399999999796        55.563745276577848        39.295807848366358     
   124.25449999999796        55.561905208964355        39.294506697725595     
   124.25499999999796        55.560064684626383        39.293205224142412     
   124.25549999999797        55.558223703247464        39.291903427393088     
   124.25599999999797        55.556382264509487        39.290601307252636     
   124.25649999999797        55.554540368094870        39.289298863496555     
   124.25699999999797        55.552698013685614        39.287996095899935     
   124.25749999999798        55.550855200963277        39.286693004237705     
   124.25799999999798        55.549011929608547        39.285389588283955     
   124.25849999999798        55.547168199302348        39.284085847813209     
   124.25899999999798        55.545324009725043        39.282781782599365     
   124.25949999999798        55.543479360556695        39.281477392416207     
   124.25999999999799        55.541634251476516        39.280172677036994     
   124.26049999999799        55.539788682164051        39.278867636235020     
   124.26099999999799        55.537942652298078        39.277562269783225     
   124.26149999999799        55.536096161557047        39.276256577454227     
   124.26199999999800        55.534249209619020        39.274950559020397     
   124.26249999999800        55.532401796161764        39.273644214253885     
   124.26299999999800        55.530553920862509        39.272337542926493     
   124.26349999999800        55.528705583398050        39.271030544809648     
   124.26399999999801        55.526856783445481        39.269723219675029     
   124.26449999999801        55.525007520680653        39.268415567293516     
   124.26499999999801        55.523157794779230        39.267107587435660     
   124.26549999999801        55.521307605417071        39.265799279872304     
   124.26599999999802        55.519456952268492        39.264490644373254     
   124.26649999999802        55.517605835009022        39.263181680708932     
   124.26699999999802        55.515754253312423        39.261872388648776     
   124.26749999999802        55.513902206852777        39.260562767962270     
   124.26799999999803        55.512049695303460        39.259252818418510     
   124.26849999999803        55.510196718337774        39.257942539786498     
   124.26899999999803        55.508343275628519        39.256631931834754     
   124.26949999999803        55.506489366847454        39.255320994331377     
   124.26999999999803        55.504634991667380        39.254009727044888     
   124.27049999999804        55.502780149759275        39.252698129742662     
   124.27099999999804        55.500924840794710        39.251386202192492     
   124.27149999999804        55.499069064444186        39.250073944161379     
   124.27199999999804        55.497212820378223        39.248761355416356     
   124.27249999999805        55.495356108267003        39.247448435724223     
   124.27299999999805        55.493498927780003        39.246135184851241     
   124.27349999999805        55.491641278586307        39.244821602563491     
   124.27399999999805        55.489783160355259        39.243507688627105     
   124.27449999999806        55.487924572754928        39.242193442807412     
   124.27499999999806        55.486065515453333        39.240878864869693     
   124.27549999999806        55.484205988118319        39.239563954579005     
   124.27599999999806        55.482345990417102        39.238248711700159     
   124.27649999999807        55.480485522016295        39.236933135997376     
   124.27699999999807        55.478624582583073        39.235617227235245     
   124.27749999999807        55.476763171782714        39.234300985177192     
   124.27799999999807        55.474901289281370        39.232984409587147     
   124.27849999999808        55.473038934744459        39.231667500228440     
   124.27899999999808        55.471176107836328        39.230350256863900     
   124.27949999999808        55.469312808222028        39.229032679256512     
   124.27999999999808        55.467449035565096        39.227714767168465     
   124.28049999999809        55.465584789529963        39.226396520362506     
   124.28099999999809        55.463720069779185        39.225077938599988     
   124.28149999999809        55.461854875975924        39.223759021642721     
   124.28199999999809        55.459989207782684        39.222439769252155     
   124.28249999999809        55.458123064861994        39.221120181189569     
   124.28299999999810        55.456256446874512        39.219800257215070     
   124.28349999999810        55.454389353482355        39.218479997089766     
   124.28399999999810        55.452521784345905        39.217159400573479     
   124.28449999999810        55.450653739126139        39.215838467426501     
   124.28499999999811        55.448785217482360        39.214517197407964     
   124.28549999999811        55.446916219074822        39.213195590277543     
   124.28599999999811        55.445046743562685        39.211873645794384     
   124.28649999999811        55.443176790604674        39.210551363717059     
   124.28699999999812        55.441306359858942        39.209228743803926     
   124.28749999999812        55.439435450983957        39.207905785813452     
   124.28799999999812        55.437564063637176        39.206582489503418     
   124.28849999999812        55.435692197475547        39.205258854631317     
   124.28899999999813        55.433819852156162        39.203934880954613     
   124.28949999999813        55.431947027335191        39.202610568230241     
   124.28999999999813        55.430073722668524        39.201285916214907     
   124.29049999999813        55.428199937811534        39.199960924664872     
   124.29099999999814        55.426325672419928        39.198635593336711     
   124.29149999999814        55.424450926147912        39.197309921985955     
   124.29199999999814        55.422575698649950        39.195983910368213     
   124.29249999999814        55.420699989580029        39.194657558238859     
   124.29299999999814        55.418823798591184        39.193330865352600     
   124.29349999999815        55.416947125336769        39.192003831464270     
   124.29399999999815        55.415069969469286        39.190676456328205     
   124.29449999999815        55.413192330640761        39.189348739698332     
   124.29499999999815        55.411314208503413        39.188020681328744     
   124.29549999999816        55.409435602708335        39.186692280972721     
   124.29599999999816        55.407556512906211        39.185363538383307     
   124.29649999999816        55.405676938747817        39.184034453313572     
   124.29699999999816        55.403796879883089        39.182705025515972     
   124.29749999999817        55.401916335962120        39.181375254743038     
   124.29799999999817        55.400035306633612        39.180045140746493     
   124.29849999999817        55.398153791546264        39.178714683277832     
   124.29899999999817        55.396271790348884        39.177383882088776     
   124.29949999999818        55.394389302689163        39.176052736930231     
   124.29999999999818        55.392506328214893        39.174721247553116     
   124.30049999999818        55.390622866572791        39.173389413707675     
   124.30099999999818        55.388738917409746        39.172057235144194     
   124.30149999999819        55.386854480372094        39.170724711612614     
   124.30199999999819        55.384969555105450        39.169391842862368     
   124.30249999999819        55.383084141255189        39.168058628642669     
   124.30299999999819        55.381198238466027        39.166725068702405     
   124.30349999999819        55.379311846382883        39.165391162790335     
   124.30399999999820        55.377424964649457        39.164056910654722     
   124.30449999999820        55.375537592909836        39.162722312043755     
   124.30499999999820        55.373649730806640        39.161387366704759     
   124.30549999999820        55.371761377983113        39.160052074385554     
   124.30599999999821        55.369872534081303        39.158716434832968     
   124.30649999999821        55.367983198743410        39.157380447794040     
   124.30699999999821        55.366093371610269        39.156044113014822     
   124.30749999999821        55.364203052323631        39.154707430241928     
   124.30799999999822        55.362312240523444        39.153370399220883     
   124.30849999999822        55.360420935850193        39.152033019697384     
   124.30899999999822        55.358529137943719        39.150695291416802     
   124.30949999999822        55.356636846442747        39.149357214123711     
   124.30999999999823        55.354744060986356        39.148018787562933     
   124.31049999999823        55.352850781213021        39.146680011478743     
   124.31099999999823        55.350957006760268        39.145340885614900     
   124.31149999999823        55.349062737265939        39.144001409715372     
   124.31199999999824        55.347167972366911        39.142661583523314     
   124.31249999999824        55.345272711699806        39.141321406781820     
   124.31299999999824        55.343376954900826        39.139980879233676     
   124.31349999999824        55.341480701605320        39.138640000621066     
   124.31399999999825        55.339583951448816        39.137298770686186     
   124.31449999999825        55.337686704065980        39.135957189170824     
   124.31499999999825        55.335788959091317        39.134615255816485     
   124.31549999999825        55.333890716158606        39.133272970364189     
   124.31599999999825        55.331991974901008        39.131930332554631     
   124.31649999999826        55.330092734951712        39.130587342128379     
   124.31699999999826        55.328192995943226        39.129243998825658     
   124.31749999999826        55.326292757507737        39.127900302386323     
   124.31799999999826        55.324392019276573        39.126556252549697     
   124.31849999999827        55.322490780881147        39.125211849055241     
   124.31899999999827        55.320589041952019        39.123867091641650     
   124.31949999999827        55.318686802119423        39.122521980047445     
   124.31999999999827        55.316784061013152        39.121176514010912     
   124.32049999999828        55.314880818262687        39.119830693270075     
   124.32099999999828        55.312977073496597        39.118484517562294     
   124.32149999999828        55.311072826343391        39.117137986624861     
   124.32199999999828        55.309168076431192        39.115791100194841     
   124.32249999999829        55.307262823387035        39.114443858008549     
   124.32299999999829        55.305357066838269        39.113096259802475     
   124.32349999999829        55.303450806411462        39.111748305312545     
   124.32399999999829        55.301544041732619        39.110399994274353     
   124.32449999999830        55.299636772427142        39.109051326423000     
   124.32499999999830        55.297728998120512        39.107702301493639     
   124.32549999999830        55.295820718437234        39.106352919220825     
   124.32599999999830        55.293911933001716        39.105003179338958     
   124.32649999999830        55.292002641437222        39.103653081581726     
   124.32699999999831        55.290092843367546        39.102302625682952     
   124.32749999999831        55.288182538415136        39.100951811375808     
   124.32799999999831        55.286271726202408        39.099600638393298     
   124.32849999999831        55.284360406351233        39.098249106468074     
   124.32899999999832        55.282448578483233        39.096897215332504     
   124.32949999999832        55.280536242219007        39.095544964718371     
   124.32999999999832        55.278623397179203        39.094192354357453     
   124.33049999999832        55.276710042983730        39.092839383980959     
   124.33099999999833        55.274796179251538        39.091486053319521     
   124.33149999999833        55.272881805602459        39.090132362104235     
   124.33199999999833        55.270966921654733        39.088778310065237     
   124.33249999999833        55.269051527026107        39.087423896932229     
   124.33299999999834        55.267135621334418        39.086069122434964     
   124.33349999999834        55.265219204197010        39.084713986302908     
   124.33399999999834        55.263302275229755        39.083358488264452     
   124.33449999999834        55.261384834049409        39.082002628048613     
   124.33499999999835        55.259466880271560        39.080646405383511     
   124.33549999999835        55.257548413511053        39.079289819996887     
   124.33599999999835        55.255629433382794        39.077932871616440     
   124.33649999999835        55.253709939500709        39.076575559969108     
   124.33699999999835        55.251789931478903        39.075217884782099     
   124.33749999999836        55.249869408930273        39.073859845781747     
   124.33799999999836        55.247948371467537        39.072501442694119     
   124.33849999999836        55.246026818703193        39.071142675245241     
   124.33899999999836        55.244104750248638        39.069783543160398     
   124.33949999999837        55.242182165715519        39.068424046164864     
   124.33999999999837        55.240259064714046        39.067064183983170     
   124.34049999999837        55.238335446855004        39.065703956340059     
   124.34099999999837        55.236411311748036        39.064343362959455     
   124.34149999999838        55.234486659002123        39.062982403564988     
   124.34199999999838        55.232561488226388        39.061621077880154     
   124.34249999999838        55.230635799029095        39.060259385628065     
   124.34299999999838        55.228709591017861        39.058897326531209     
   124.34349999999839        55.226782863799883        39.057534900311893     
   124.34399999999839        55.224855616982467        39.056172106692394     
   124.34449999999839        55.222927850171324        39.054808945393958     
   124.34499999999839        55.220999562972494        39.053445416138018     
   124.34549999999840        55.219070754991378        39.052081518645565     
   124.34599999999840        55.217141425832395        39.050717252636851     
   124.34649999999840        55.215211575100398        39.049352617832490     
   124.34699999999840        55.213281202398576        39.047987613951932     
   124.34749999999840        55.211350307330662        39.046622240714981     
   124.34799999999841        55.209418889499240        39.045256497840612     
   124.34849999999841        55.207486948506329        39.043890385047412     
   124.34899999999841        55.205554483953719        39.042523902053851     
   124.34949999999841        55.203621495443365        39.041157048578420     
   124.34999999999842        55.201687982575329        39.039789824338378     
   124.35049999999842        55.199753944949848        39.038422229051093     
   124.35099999999842        55.197819382166777        39.037054262433522     
   124.35149999999842        55.195884293825216        39.035685924202276     
   124.35199999999843        55.193948679523885        39.034317214073624     
   124.35249999999843        55.192012538861292        39.032948131763639     
   124.35299999999843        55.190075871434800        39.031578676987614     
   124.35349999999843        55.188138676841099        39.030208849460450     
   124.35399999999844        55.186200954677673        39.028838648897448     
   124.35449999999844        55.184262704540203        39.027468075012763     
   124.35499999999844        55.182323926024310        39.026097127520437     
   124.35549999999844        55.180384618724815        39.024725806134043     
   124.35599999999845        55.178444782236483        39.023354110567013     
   124.35649999999845        55.176504416153783        39.021982040532535     
   124.35699999999845        55.174563520069078        39.020609595742478     
   124.35749999999845        55.172622093576493        39.019236775909796     
   124.35799999999846        55.170680136267826        39.017863580745868     
   124.35849999999846        55.168737647735220        39.016490009962318     
   124.35899999999846        55.166794627570297        39.015116063270376     
   124.35949999999846        55.164851075363536        39.013741740380453     
   124.35999999999846        55.162906990705125        39.012367041002832     
   124.36049999999847        55.160962373185676        39.010991964848024     
   124.36099999999847        55.159017222393679        39.009616511625069     
   124.36149999999847        55.157071537918135        39.008240681043347     
   124.36199999999847        55.155125319347526        39.006864472811813     
   124.36249999999848        55.153178566268998        39.005487886638640     
   124.36299999999848        55.151231278270110        39.004110922232158     
   124.36349999999848        55.149283454937510        39.002733579300120     
   124.36399999999848        55.147335095856882        39.001355857549541     
   124.36449999999849        55.145386200614368        38.999977756687770     
   124.36499999999849        55.143436768794565        38.998599276421132     
   124.36549999999849        55.141486799981791        38.997220416455711     
   124.36599999999849        55.139536293760521        38.995841176497635     
   124.36649999999850        55.137585249713460        38.994461556251871     
   124.36699999999850        55.135633667424258        38.993081555424048     
   124.36749999999850        55.133681546474556        38.991701173718312     
   124.36799999999850        55.131728886446083        38.990320410838997     
   124.36849999999851        55.129775686920610        38.988939266490270     
   124.36899999999851        55.127821947478402        38.987557740375408     
   124.36949999999851        55.125867667699637        38.986175832197539     
   124.36999999999851        55.123912847163595        38.984793541659180     
   124.37049999999851        55.121957485449748        38.983410868463046     
   124.37099999999852        55.120001582136524        38.982027812310925     
   124.37149999999852        55.118045136801655        38.980644372904337     
   124.37199999999852        55.116088149022794        38.979260549944584     
   124.37249999999852        55.114130618376286        38.977876343132195     
   124.37299999999853        55.112172544438764        38.976491752167789     
   124.37349999999853        55.110213926785811        38.975106776751190     
   124.37399999999853        55.108254764992516        38.973721416582023     
   124.37449999999853        55.106295058633535        38.972335671359509     
   124.37499999999854        55.104334807282811        38.970949540782406     
   124.37549999999854        55.102374010514147        38.969563024549352     
   124.37599999999854        55.100412667899832        38.968176122357868     
   124.37649999999854        55.098450779012914        38.966788833906200     
   124.37699999999855        55.096488343424760        38.965401158891133     
   124.37749999999855        55.094525360706733        38.964013097009662     
   124.37799999999855        55.092561830429396        38.962624647958080     
   124.37849999999855        55.090597752163042        38.961235811432573     
   124.37899999999856        55.088633125477024        38.959846587128702     
   124.37949999999856        55.086667949940257        38.958456974741559     
   124.37999999999856        55.084702225121347        38.957066973966178     
   124.38049999999856        55.082735950587775        38.955676584496679     
   124.38099999999856        55.080769125907132        38.954285806027379     
   124.38149999999857        55.078801750646043        38.952894638251806     
   124.38199999999857        55.076833824370723        38.951503080863205     
   124.38249999999857        55.074865346646462        38.950111133554252     
   124.38299999999857        55.072896317037980        38.948718796017189     
   124.38349999999858        55.070926735110255        38.947326067944381     
   124.38399999999858        55.068956600426873        38.945932949027245     
   124.38449999999858        55.066985912550628        38.944539438956618     
   124.38499999999858        55.065014671045098        38.943145537423973     
   124.38549999999859        55.063042875471417        38.941751244118954     
   124.38599999999859        55.061070525391699        38.940356558731956     
   124.38649999999859        55.059097620366636        38.938961480952344     
   124.38699999999859        55.057124159956501        38.937566010469183     
   124.38749999999860        55.055150143720823        38.936170146971108     
   124.38799999999860        55.053175571219299        38.934773890146616     
   124.38849999999860        55.051200442009772        38.933377239683253     
   124.38899999999860        55.049224755650840        38.931980195268828     
   124.38949999999861        55.047248511699891        38.930582756590347     
   124.38999999999861        55.045271709713113        38.929184923334034     
   124.39049999999861        55.043294349247432        38.927786695186583     
   124.39099999999861        55.041316429858128        38.926388071833578     
   124.39149999999862        55.039337951100009        38.924989052960235     
   124.39199999999862        55.037358912528035        38.923589638251805     
   124.39249999999862        55.035379313695593        38.922189827392536     
   124.39299999999862        55.033399154156115        38.920789620066692     
   124.39349999999862        55.031418433462107        38.919389015957783     
   124.39399999999863        55.029437151165695        38.917988014749220     
   124.39449999999863        55.027455306818368        38.916586616123844     
   124.39499999999863        55.025472899970701        38.915184819763859     
   124.39549999999863        55.023489930173135        38.913782625351381     
   124.39599999999864        55.021506396975639        38.912380032568166     
   124.39649999999864        55.019522299926614        38.910977041094988     
   124.39699999999864        55.017537638574609        38.909573650612565     
   124.39749999999864        55.015552412467748        38.908169860801380     
   124.39799999999865        55.013566621153181        38.906765671341283     
   124.39849999999865        55.011580264177283        38.905361081911487     
   124.39899999999865        55.009593341085946        38.903956092190946     
   124.39949999999865        55.007605851424934        38.902550701858381     
   124.39999999999866        55.005617794738889        38.901144910591910     
   124.40049999999866        55.003629170571699        38.899738718068996     
   124.40099999999866        55.001639978467260        38.898332123967116     
   124.40149999999866        54.999650217968259        38.896925127962909     
   124.40199999999867        54.997659888616930        38.895517729732767     
   124.40249999999867        54.995668989955099        38.894109928952638     
   124.40299999999867        54.993677521523900        38.892701725298110     
   124.40349999999867        54.991685482863694        38.891293118444153     
   124.40399999999867        54.989692873514208        38.889884108065360     
   124.40449999999868        54.987699693014576        38.888474693835803     
   124.40499999999868        54.985705940903678        38.887064875429523     
   124.40549999999868        54.983711616719127        38.885654652519470     
   124.40599999999868        54.981716719998609        38.884244024778788     
   124.40649999999869        54.979721250278381        38.882832991879589     
   124.40699999999869        54.977725207094714        38.881421553493965     
   124.40749999999869        54.975728589983191        38.880009709293596     
   124.40799999999869        54.973731398478307        38.878597458949208     
   124.40849999999870        54.971733632114670        38.877184802131808     
   124.40899999999870        54.969735290425255        38.875771738511190     
   124.40949999999870        54.967736372943293        38.874358267757252     
   124.40999999999870        54.965736879200875        38.872944389539192     
   124.41049999999871        54.963736808729927        38.871530103525998     
   124.41099999999871        54.961736161061033        38.870115409385853     
   124.41149999999871        54.959734935725010        38.868700306786856     
   124.41199999999871        54.957733132250837        38.867284795396060     
   124.41249999999872        54.955730750168605        38.865868874881187     
   124.41299999999872        54.953727789005676        38.864452544908012     
   124.41349999999872        54.951724248290425        38.863035805143099     
   124.41399999999872        54.949720127550059        38.861618655252151     
   124.41449999999872        54.947715426310538        38.860201094899921     
   124.41499999999873        54.945710144098065        38.858783123751422     
   124.41549999999873        54.943704280438062        38.857364741471095     
   124.41599999999873        54.941697834854750        38.855945947722510     
   124.41649999999873        54.939690806871539        38.854526742168765     
   124.41699999999874        54.937683196012507        38.853107124473198     
   124.41749999999874        54.935675001800114        38.851687094298264     
   124.41799999999874        54.933666223755260        38.850266651305162     
   124.41849999999874        54.931656861400590        38.848845795156322     
   124.41899999999875        54.929646914255457        38.847424525511975     
   124.41949999999875        54.927636381840763        38.846002842033315     
   124.41999999999875        54.925625263675364        38.844580744380110     
   124.42049999999875        54.923613559277783        38.843158232211920     
   124.42099999999876        54.921601268166157        38.841735305188088     
   124.42149999999876        54.919588389857736        38.840311962967220     
   124.42199999999876        54.917574923869317        38.838888205207631     
   124.42249999999876        54.915560869716110        38.837464031566576     
   124.42299999999877        54.913546226914377        38.836039441702020     
   124.42349999999877        54.911530994978207        38.834614435270318     
   124.42399999999877        54.909515173421610        38.833189011927900     
   124.42449999999877        54.907498761757715        38.831763171330536     
   124.42499999999878        54.905481759499288        38.830336913133635     
   124.42549999999878        54.903464166158045        38.828910236991931     
   124.42599999999878        54.901445981245551        38.827483142560148     
   124.42649999999878        54.899427204272264        38.826055629492096     
   124.42699999999878        54.897407834747995        38.824627697441151     
   124.42749999999879        54.895387872181786        38.823199346060157     
   124.42799999999879        54.893367316082589        38.821770575001999     
   124.42849999999879        54.891346165957671        38.820341383918134     
   124.42899999999879        54.889324421314704        38.818911772460538     
   124.42949999999880        54.887302081659826        38.817481740279959     
   124.42999999999880        54.885279146498547        38.816051287026859     
   124.43049999999880        54.883255615337035        38.814620412351893     
   124.43099999999880        54.881231487678427        38.813189115903846     
   124.43149999999881        54.879206763027256        38.811757397332407     
   124.43199999999881        54.877181440886240        38.810325256285836     
   124.43249999999881        54.875155520757673        38.808892692412357     
   124.43299999999881        54.873129002143287        38.807459705359506     
   124.43349999999882        54.871101884543869        38.806026294774433     
   124.43399999999882        54.869074167459814        38.804592460303823     
   124.43449999999882        54.867045850390234        38.803158201593483     
   124.43499999999882        54.865016932834521        38.801723518289499     
   124.43549999999883        54.862987414290835        38.800288410036927     
   124.43599999999883        54.860957294256096        38.798852876480147     
   124.43649999999883        54.858926572227041        38.797416917263334     
   124.43699999999883        54.856895247700258        38.795980532030406     
   124.43749999999883        54.854863320170338        38.794543720424095     
   124.43799999999884        54.852830789132341        38.793106482087367     
   124.43849999999884        54.850797654080189        38.791668816662344     
   124.43899999999884        54.848763914506691        38.790230723790394     
   124.43949999999884        54.846729569904753        38.788792203113005     
   124.43999999999885        54.844694619765669        38.787353254270492     
   124.44049999999885        54.842659063580626        38.785913876903003     
   124.44099999999885        54.840622900840003        38.784474070650219     
   124.44149999999885        54.838586131033502        38.783033835151372     
   124.44199999999886        54.836548753649744        38.781593170044857     
   124.44249999999886        54.834510768177083        38.780152074968846     
   124.44299999999886        54.832472174102705        38.778710549560785     
   124.44349999999886        54.830432970913442        38.777268593457833     
   124.44399999999887        54.828393158095437        38.775826206296593     
   124.44449999999887        54.826352735133554        38.774383387712902     
   124.44499999999887        54.824311701512613        38.772940137342374     
   124.44549999999887        54.822270056716313        38.771496454820074     
   124.44599999999888        54.820227800227926        38.770052339780491     
   124.44649999999888        54.818184931529196        38.768607791857342     
   124.44699999999888        54.816141450102258        38.767162810684319     
   124.44749999999888        54.814097355427464        38.765717395894043     
   124.44799999999888        54.812052646985606        38.764271547119350     
   124.44849999999889        54.810007324255466        38.762825263991743     
   124.44899999999889        54.807961386715867        38.761378546142744     
   124.44949999999889        54.805914833844724        38.759931393203061     
   124.44999999999889        54.803867665119093        38.758483804803063     
   124.45049999999890        54.801819880015557        38.757035780572600     
   124.45099999999890        54.799771478009461        38.755587320140705     
   124.45149999999890        54.797722458576125        38.754138423136403     
   124.45199999999890        54.795672821189171        38.752689089187420     
   124.45249999999891        54.793622565322565        38.751239317921879     
   124.45299999999891        54.791571690448613        38.749789108966667     
   124.45349999999891        54.789520196039348        38.748338461948457     
   124.45399999999891        54.787468081565812        38.746887376493170     
   124.45449999999892        54.785415346498255        38.745435852226350     
   124.45499999999892        54.783361990306638        38.743983888773094     
   124.45549999999892        54.781308012459696        38.742531485757787     
   124.45599999999892        54.779253412425348        38.741078642804304     
   124.45649999999893        54.777198189671012        38.739625359535935     
   124.45699999999893        54.775142343663525        38.738171635575718     
   124.45749999999893        54.773085873868354        38.736717470545749     
   124.45799999999893        54.771028779750331        38.735262864067614     
   124.45849999999893        54.768971060774767        38.733807815763157     
   124.45899999999894        54.766912716403958        38.732352325252293     
   124.45949999999894        54.764853746101032        38.730896392155309     
   124.45999999999894        54.762794149328251        38.729440016092056     
   124.46049999999894        54.760733925546582        38.727983196681379     
   124.46099999999895        54.758673074216269        38.726525933541588     
   124.46149999999895        54.756611594797121        38.725068226290745     
   124.46199999999895        54.754549486747642        38.723610074545995     
   124.46249999999895        54.752486749526490        38.722151477924506     
   124.46299999999896        54.750423382590483        38.720692436042242     
   124.46349999999896        54.748359385396292        38.719232948515049     
   124.46399999999896        54.746294757399447        38.717773014957892     
   124.46449999999896        54.744229498055148        38.716312634985563     
   124.46499999999897        54.742163606816980        38.714851808211741     
   124.46549999999897        54.740097083138899        38.713390534250301     
   124.46599999999897        54.738029926473089        38.711928812713865     
   124.46649999999897        54.735962136271354        38.710466643214865     
   124.46699999999898        54.733893711984528        38.709004025364976     
   124.46749999999898        54.731824653063050        38.707540958775574     
   124.46799999999898        54.729754958956029        38.706077443057197     
   124.46849999999898        54.727684629111977        38.704613477819827     
   124.46899999999899        54.725613662978581        38.703149062673042     
   124.46949999999899        54.723542060003190        38.701684197225966     
   124.46999999999899        54.721469819631622        38.700218881086776     
   124.47049999999899        54.719396941309057        38.698753113863226     
   124.47099999999899        54.717323424480135        38.697286895162577     
   124.47149999999900        54.715249268588799        38.695820224591628     
   124.47199999999900        54.713174473077814        38.694353101756406     
   124.47249999999900        54.711099037388948        38.692885526262188     
   124.47299999999900        54.709022960963686        38.691417497714070     
   124.47349999999901        54.706946243242633        38.689949015716543     
   124.47399999999901        54.704868883665270        38.688480079873123     
   124.47449999999901        54.702790881670424        38.687010689787229     
   124.47499999999901        54.700712236695921        38.685540845061205     
   124.47549999999902        54.698632948178840        38.684070545297075     
   124.47599999999902        54.696553015555914        38.682599790096603     
   124.47649999999902        54.694472438262160        38.681128579060214     
   124.47699999999902        54.692391215732904        38.679656911788662     
   124.47749999999903        54.690309347401083        38.678184787881023     
   124.47799999999903        54.688226832700167        38.676712206936728     
   124.47849999999903        54.686143671062801        38.675239168554512     
   124.47899999999903        54.684059861919224        38.673765672331619     
   124.47949999999904        54.681975404700992        38.672291717866038     
   124.47999999999904        54.679890298836895        38.670817304753918     
   124.48049999999904        54.677804543756757        38.669342432592082     
   124.48099999999904        54.675718138887433        38.667867100975251     
   124.48149999999904        54.673631083656609        38.666391309498799     
   124.48199999999905        54.671543377490629        38.664915057757071     
   124.48249999999905        54.669455019814414        38.663438345343472     
   124.48299999999905        54.667366010053470        38.661961171851729     
   124.48349999999905        54.665276347630758        38.660483536873819     
   124.48399999999906        54.663186031968941        38.659005440001678     
   124.48449999999906        54.661095062490993        38.657526880827064     
   124.48499999999906        54.659003438617113        38.656047858940163     
   124.48549999999906        54.656911159768114        38.654568373931433     
   124.48599999999907        54.654818225363350        38.653088425390294     
   124.48649999999907        54.652724634821247        38.651608012905484     
   124.48699999999907        54.650630387559460        38.650127136065315     
   124.48749999999907        54.648535482995435        38.648645794457742     
   124.48799999999908        54.646439920543969        38.647163987669117     
   124.48849999999908        54.644343699621359        38.645681715286671     
   124.48899999999908        54.642246819640960        38.644198976895609     
   124.48949999999908        54.640149280016573        38.642715772081374     
   124.48999999999909        54.638051080160814        38.641232100428709     
   124.49049999999909        54.635952219484821        38.639747961521223     
   124.49099999999909        54.633852697399590        38.638263354942417     
   124.49149999999909        54.631752513314972        38.636778280275045     
   124.49199999999909        54.629651666639866        38.635292737101082     
   124.49249999999910        54.627550156782227        38.633806725002032     
   124.49299999999910        54.625447983149350        38.632320243558631     
   124.49349999999910        54.623345145147574        38.630833292351298     
   124.49399999999910        54.621241642182341        38.629345870959490     
   124.49449999999911        54.619137473658085        38.627857978962112     
   124.49499999999911        54.617032638978408        38.626369615937527     
   124.49549999999911        54.614927137545870        38.624880781463247     
   124.49599999999911        54.612820968762250        38.623391475116335     
   124.49649999999912        54.610714132029166        38.621901696473621     
   124.49699999999912        54.608606626745782        38.620411445110335     
   124.49749999999912        54.606498452311733        38.618920720601828     
   124.49799999999912        54.604389608125217        38.617429522522727     
   124.49849999999913        54.602280093583133        38.615937850446514     
   124.49899999999913        54.600169908082030        38.614445703946537     
   124.49949999999913        54.598059051017920        38.612953082595702     
   124.49999999999913        54.595947521784680        38.611459985965432     
   124.50049999999914        54.593835319776055        38.609966413627106     
   124.50099999999914        54.591722444385304        38.608472365151655     
   124.50149999999914        54.589608895003884        38.606977840108748     
   124.50199999999914        54.587494671022355        38.605482838067559     
   124.50249999999915        54.585379771831036        38.603987358596967     
   124.50299999999915        54.583264196819208        38.602491401265070     
   124.50349999999915        54.581147945374838        38.600994965639217     
   124.50399999999915        54.579031016884699        38.599498051285714     
   124.50449999999915        54.576913410735564        38.598000657771031     
   124.50499999999916        54.574795126312530        38.596502784660345     
   124.50549999999916        54.572676162999841        38.595004431518248     
   124.50599999999916        54.570556520181398        38.593505597909136     
   124.50649999999916        54.568436197239294        38.592006283396117     
   124.50699999999917        54.566315193555212        38.590506487541958     
   124.50749999999917        54.564193508510023        38.589006209908888     
   124.50799999999917        54.562071141483187        38.587505450058138     
   124.50849999999917        54.559948091853506        38.586004207550474     
   124.50899999999918        54.557824358998495        38.584502481945727     
   124.50949999999918        54.555699942295348        38.583000272803567     
   124.50999999999918        54.553574841120117        38.581497579682754     
   124.51049999999918        54.551449054847133        38.579994402140954     
   124.51099999999919        54.549322582850948        38.578490739735848     
   124.51149999999919        54.547195424504054        38.576986592023843     
   124.51199999999919        54.545067579178898        38.575481958561106     
   124.51249999999919        54.542939046246630        38.573976838903008     
   124.51299999999920        54.540809825076778        38.572471232603782     
   124.51349999999920        54.538679915039275        38.570965139217947     
   124.51399999999920        54.536549315501546        38.569458558298152     
   124.51449999999920        54.534418025831307        38.567951489397352     
   124.51499999999920        54.532286045394912        38.566443932067500     
   124.51549999999921        54.530153373557120        38.564935885859441     
   124.51599999999921        54.528020009682820        38.563427350324091     
   124.51649999999921        54.525885953134811        38.561918325010907     
   124.51699999999921        54.523751203275630        38.560408809469116     
   124.51749999999922        54.521615759466521        38.558898803247146     
   124.51799999999922        54.519479621067887        38.557388305892694     
   124.51849999999922        54.517342787439482        38.555877316952980     
   124.51899999999922        54.515205257938874        38.554365835973904     
   124.51949999999923        54.513067031924109        38.552853862501422     
   124.51999999999923        54.510928108751031        38.551341396080161     
   124.52049999999923        54.508788487775782        38.549828436254792     
   124.52099999999923        54.506648168351965        38.548314982568257     
   124.52149999999924        54.504507149833245        38.546801034563622     
   124.52199999999924        54.502365431572436        38.545286591783182     
   124.52249999999924        54.500223012920330        38.543771653767976     
   124.52299999999924        54.498079893227484        38.542256220058718     
   124.52349999999925        54.495936071843332        38.540740290195458     
   124.52399999999925        54.493791548115915        38.539223863717204     
   124.52449999999925        54.491646321393269        38.537706940162884     
   124.52499999999925        54.489500391020790        38.536189519069765     
   124.52549999999925        54.487353756344632        38.534671599975461     
   124.52599999999926        54.485206416708415        38.533153182415880     
   124.52649999999926        54.483058371455790        38.531634265926819     
   124.52699999999926        54.480909619928838        38.530114850043269     
   124.52749999999926        54.478760161468841        38.528594934299271     
   124.52799999999927        54.476609995415657        38.527074518228211     
   124.52849999999927        54.474459121108836        38.525553601363008     
   124.52899999999927        54.472307537886138        38.524032183235427     
   124.52949999999927        54.470155245084968        38.522510263376930     
   124.52999999999928        54.468002242040789        38.520987841317698     
   124.53049999999928        54.465848528089467        38.519464916588035     
   124.53099999999928        54.463694102563778        38.517941488716268     
   124.53149999999928        54.461538964797796        38.516417557231449     
   124.53199999999929        54.459383114122318        38.514893121660485     
   124.53249999999929        54.457226549868771        38.513368181530524     
   124.53299999999929        54.455069271366888        38.511842736367768     
   124.53349999999929        54.452911277945390        38.510316785697427     
   124.53399999999930        54.450752568931449        38.508790329043840     
   124.53449999999930        54.448593143651870        38.507263365931010     
   124.53499999999930        54.446433001432105        38.505735895881962     
   124.53549999999930        54.444272141596869        38.504207918419155     
   124.53599999999931        54.442110563469043        38.502679433063904     
   124.53649999999931        54.439948266371339        38.501150439337280     
   124.53699999999931        54.437785249625108        38.499620936759371     
   124.53749999999931        54.435621512549581        38.498090924848867     
   124.53799999999931        54.433457054464839        38.496560403125052     
   124.53849999999932        54.431291874688313        38.495029371105183     
   124.53899999999932        54.429125972537285        38.493497828306623     
   124.53949999999932        54.426959347327404        38.491965774245415     
   124.53999999999932        54.424791998373593        38.490433208437175     
   124.54049999999933        54.422623924989047        38.488900130396274     
   124.54099999999933        54.420455126486686        38.487366539636938     
   124.54149999999933        54.418285602177882        38.485832435672165     
   124.54199999999933        54.416115351373101        38.484297818014461     
   124.54249999999934        54.413944373381291        38.482762686175164     
   124.54299999999934        54.411772667511265        38.481227039665555     
   124.54349999999934        54.409600233069447        38.479690877995232     
   124.54399999999934        54.407427069361908        38.478154200673551     
   124.54449999999935        54.405253175694185        38.476617007209363     
   124.54499999999935        54.403078551369028        38.475079297109829     
   124.54549999999935        54.400903195689772        38.473541069882174     
   124.54599999999935        54.398727107957569        38.472002325032371     
   124.54649999999936        54.396550287472607        38.470463062065569     
   124.54699999999936        54.394372733534695        38.468923280486656     
   124.54749999999936        54.392194445441902        38.467382979799297     
   124.54799999999936        54.390015422490919        38.465842159506245     
   124.54849999999936        54.387835663977896        38.464300819109852     
   124.54899999999937        54.385655169197669        38.462758958111344     
   124.54949999999937        54.383473937443526        38.461216576011168     
   124.54999999999937        54.381291968008320        38.459673672309279     
   124.55049999999937        54.379109260183384        38.458130246504567     
   124.55099999999938        54.376925813258865        38.456586298095111     
   124.55149999999938        54.374741626523232        38.455041826577855     
   124.55199999999938        54.372556699265182        38.453496831449797     
   124.55249999999938        54.370371030771636        38.451951312206710     
   124.55299999999939        54.368184620327362        38.450405268342948     
   124.55349999999939        54.365997467217554        38.448858699353003     
   124.55399999999939        54.363809570725188        38.447311604729904     
   124.55449999999939        54.361620930132680        38.445763983966287     
   124.55499999999940        54.359431544720536        38.444215836553397     
   124.55549999999940        54.357241413768968        38.442667161982286     
   124.55599999999940        54.355050536556938        38.441117959743110     
   124.55649999999940        54.352858912361242        38.439568229324479     
   124.55699999999941        54.350666540458612        38.438017970215093     
   124.55749999999941        54.348473420124115        38.436467181902202     
   124.55799999999941        54.346279550631387        38.434915863872362     
   124.55849999999941        54.344084931253875        38.433364015611730     
   124.55899999999941        54.341889561262342        38.431811636604728     
   124.55949999999942        54.339693439928162        38.430258726336170     
   124.55999999999942        54.337496566519754        38.428705284288689     
   124.56049999999942        54.335298940305819        38.427151309945309     
   124.56099999999942        54.333100560552353        38.425596802786963     
   124.56149999999943        54.330901426526005        38.424041762295104     
   124.56199999999943        54.328701537490161        38.422486187948934     
   124.56249999999943        54.326500892708772        38.420930079227944     
   124.56299999999943        54.324299491443803        38.419373435610325     
   124.56349999999944        54.322097332955764        38.417816256573161     
   124.56399999999944        54.319894416504283        38.416258541593052     
   124.56449999999944        54.317690741348486        38.414700290145966     
   124.56499999999944        54.315486306744759        38.413141501706292     
   124.56549999999945        54.313281111949202        38.411582175747910     
   124.56599999999945        54.311075156216880        38.410022311744086     
   124.56649999999945        54.308868438800808        38.408461909166753     
   124.56699999999945        54.306660958953714        38.406900967487402     
   124.56749999999946        54.304452715926409        38.405339486176359     
   124.56799999999946        54.302243708968923        38.403777464703317     
   124.56849999999946        54.300033937329694        38.402214902536869     
   124.56899999999946        54.297823400256114        38.400651799144860     
   124.56949999999946        54.295612096994354        38.399088153994271     
   124.56999999999947        54.293400026789179        38.397523966551049     
   124.57049999999947        54.291187188884045        38.395959236280341     
   124.57099999999947        54.288973582521578        38.394393962646546     
   124.57149999999947        54.286759206943223        38.392828145113299     
   124.57199999999948        54.284544061387990        38.391261783142618     
   124.57249999999948        54.282328145094986        38.389694876196401     
   124.57299999999948        54.280111457301871        38.388127423735618     
   124.57349999999948        54.277893997244085        38.386559425219637     
   124.57399999999949        54.275675764156460        38.384990880107537     
   124.57449999999949        54.273456757272946        38.383421787857522     
   124.57499999999949        54.271236975825410        38.381852147926551     
   124.57549999999949        54.269016419045151        38.380281959771033     
   124.57599999999950        54.266795086161657        38.378711222846228     
   124.57649999999950        54.264572976403571        38.377139936606625     
   124.57699999999950        54.262350088997749        38.375568100505610     
   124.57749999999950        54.260126423170185        38.373995713995832     
   124.57799999999951        54.257901978145391        38.372422776529071     
   124.57849999999951        54.255676753146517        38.370849287555977     
   124.57899999999951        54.253450747395711        38.369275246526499     
   124.57949999999951        54.251223960113620        38.367700652889638     
   124.57999999999952        54.248996390519366        38.366125506093184     
   124.58049999999952        54.246768037831416        38.364549805584574     
   124.58099999999952        54.244538901266125        38.362973550809706     
   124.58149999999952        54.242308980038764        38.361396741213696     
   124.58199999999952        54.240078273363913        38.359819376241170     
   124.58249999999953        54.237846780454156        38.358241455335460     
   124.58299999999953        54.235614500520832        38.356662977938790     
   124.58349999999953        54.233381432774372        38.355083943492929     
   124.58399999999953        54.231147576423304        38.353504351438289     
   124.58449999999954        54.228912930675094        38.351924201214345     
   124.58499999999954        54.226677494736080        38.350343492260087     
   124.58549999999954        54.224441267811201        38.348762224013207     
   124.58599999999954        54.222204249103378        38.347180395910144     
   124.58649999999955        54.219966437815145        38.345598007387046     
   124.58699999999955        54.217727833146995        38.344015057878615     
   124.58749999999955        54.215488434298614        38.342431546818901     
   124.58799999999955        54.213248240468381        38.340847473641105     
   124.58849999999956        54.211007250851956        38.339262837776580     
   124.58899999999956        54.208765464645793        38.337677638657006     
   124.58949999999956        54.206522881043064        38.336091875712036     
   124.58999999999956        54.204279499236989        38.334505548371091     
   124.59049999999957        54.202035318418602        38.332918656062247     
   124.59099999999957        54.199790337777593        38.331331198212496     
   124.59149999999957        54.197544556502564        38.329743174248158     
   124.59199999999957        54.195297973780576        38.328154583594404     
   124.59249999999957        54.193050588797661        38.326565425675653     
   124.59299999999958        54.190802400737816        38.324975699915008     
   124.59349999999958        54.188553408784145        38.323385405734761     
   124.59399999999958        54.186303612118223        38.321794542556290     
   124.59449999999958        54.184053009919850        38.320203109799614     
   124.59499999999959        54.181801601368640        38.318611106884646     
   124.59549999999959        54.179549385641252        38.317018533229245     
   124.59599999999959        54.177296361913776        38.315425388250844     
   124.59649999999959        54.175042529360525        38.313831671365563     
   124.59699999999960        54.172787887155273        38.312237381989235     
   124.59749999999960        54.170532434469429        38.310642519535996     
   124.59799999999960        54.168276170473064        38.309047083418911     
   124.59849999999960        54.166019094335134        38.307451073050530     
   124.59899999999961        54.163761205223274        38.305854487842154     
   124.59949999999961        54.161502502303286        38.304257327204049     
   124.59999999999961        54.159242984739855        38.302659590545517     
   124.60049999999961        54.156982651696488        38.301061277275075     
   124.60099999999962        54.154721502333928        38.299462386799341     
   124.60149999999962        54.152459535813541        38.297862918525340     
   124.60199999999962        54.150196751293031        38.296262871857444     
   124.60249999999962        54.147933147930658        38.294662246200573     
   124.60299999999962        54.145668724882178        38.293061040957610     
   124.60349999999963        54.143403481301540        38.291459255530462     
   124.60399999999963        54.141137416342218        38.289856889320561     
   124.60449999999963        54.138870529155312        38.288253941727682     
   124.60499999999963        54.136602818891483        38.286650412151168     
   124.60549999999964        54.134334284698731        38.285046299988657     
   124.60599999999964        54.132064925724414        38.283441604637261     
   124.60649999999964        54.129794741113933        38.281836325492684     
   124.60699999999964        54.127523730011703        38.280230461949998     
   124.60749999999965        54.125251891560332        38.278624013402911     
   124.60799999999965        54.122979224900718        38.277016979243975     
   124.60849999999965        54.120705729172649        38.275409358865005     
   124.60899999999965        54.118431403514606        38.273801151656734     
   124.60949999999966        54.116156247062690        38.272192357008457     
   124.60999999999966        54.113880258952641        38.270582974308901     
   124.61049999999966        54.111603438317417        38.268973002945138     
   124.61099999999966        54.109325784289922        38.267362442304005     
   124.61149999999967        54.107047296000403        38.265751291770499     
   124.61199999999967        54.104767972577989        38.264139550728899     
   124.61249999999967        54.102487813150219        38.262527218562226     
   124.61299999999967        54.100206816843162        38.260914294652601     
   124.61349999999968        54.097924982781421        38.259300778381011     
   124.61399999999968        54.095642310087626        38.257686669127153     
   124.61449999999968        54.093358797883738        38.256071966270056     
   124.61499999999968        54.091074445289458        38.254456669187363     
   124.61549999999968        54.088789251422796        38.252840777255471     
   124.61599999999969        54.086503215401216        38.251224289850263     
   124.61649999999969        54.084216336339232        38.249607206345686     
   124.61699999999969        54.081928613351501        38.247989526115688     
   124.61749999999969        54.079640045549176        38.246371248531823     
   124.61799999999970        54.077350632043277        38.244752372965529     
   124.61849999999970        54.075060371942847        38.243132898786733     
   124.61899999999970        54.072769264355237        38.241512825364381     
   124.61949999999970        54.070477308386067        38.239892152065948     
   124.61999999999971        54.068184503139996        38.238270878258476     
   124.62049999999971        54.065890847719494        38.236649003307235     
   124.62099999999971        54.063596341225832        38.235026526576782     
   124.62149999999971        54.061300982758205        38.233403447430199     
   124.62199999999972        54.059004771414756        38.231779765229810     
   124.62249999999972        54.056707706291604        38.230155479336474     
   124.62299999999972        54.054409786483298        38.228530589109916     
   124.62349999999972        54.052111011083490        38.226905093909387     
   124.62399999999973        54.049811379183382        38.225278993092196     
   124.62449999999973        54.047510889872818        38.223652286014826     
   124.62499999999973        54.045209542240094        38.222024972032614     
   124.62549999999973        54.042907335371396        38.220397050499464     
   124.62599999999973        54.040604268352133        38.218768520768599     
   124.62649999999974        54.038300340265799        38.217139382192023     
   124.62699999999974        54.035995550193640        38.215509634120117     
   124.62749999999974        54.033689897216099        38.213879275902677     
   124.62799999999974        54.031383380411754        38.212248306888149     
   124.62849999999975        54.029075998856683        38.210616726423254     
   124.62899999999975        54.026767751626572        38.208984533854483     
   124.62949999999975        54.024458637794972        38.207351728526689     
   124.62999999999975        54.022148656433338        38.205718309783329     
   124.63049999999976        54.019837806611768        38.204084276966896     
   124.63099999999976        54.017526087399069        38.202449629419021     
   124.63149999999976        54.015213497861730        38.200814366479527     
   124.63199999999976        54.012900037065350        38.199178487487764     
   124.63249999999977        54.010585704072852        38.197541991781186     
   124.63299999999977        54.008270497946235        38.195904878696460     
   124.63349999999977        54.005954417745109        38.194267147568688     
   124.63399999999977        54.003637462528346        38.192628797732489     
   124.63449999999978        54.001319631352871        38.190989828520955     
   124.63499999999978        53.999000923272718        38.189350239265224     
   124.63549999999978        53.996681337341954        38.187710029296447     
   124.63599999999978        53.994360872611786        38.186069197943773     
   124.63649999999978        53.992039528132118        38.184427744535334     
   124.63699999999979        53.989717302950922        38.182785668398033     
   124.63749999999979        53.987394196114643        38.181142968857628     
   124.63799999999979        53.985070206667785        38.179499645238515     
   124.63849999999979        53.982745333653341        38.177855696864007     
   124.63899999999980        53.980419576112503        38.176211123056085     
   124.63949999999980        53.978092933084923        38.174565923135773     
   124.63999999999980        53.975765403607802        38.172920096422267     
   124.64049999999980        53.973436986717338        38.171273642234063     
   124.64099999999981        53.971107681447570        38.169626559888187     
   124.64149999999981        53.968777486831335        38.167978848700749     
   124.64199999999981        53.966446401898779        38.166330507986018     
   124.64249999999981        53.964114425678822        38.164681537057277     
   124.64299999999982        53.961781557198549        38.163031935226734     
   124.64349999999982        53.959447795483577        38.161381701805261     
   124.64399999999982        53.957113139557080        38.159730836102327     
   124.64449999999982        53.954777588440884        38.158079337426145     
   124.64499999999983        53.952441141155035        38.156427205083887     
   124.64549999999983        53.950103796717769        38.154774438381338     
   124.64599999999983        53.947765554145043        38.153121036622650     
   124.64649999999983        53.945426412451965        38.151466999111527     
   124.64699999999984        53.943086370650803        38.149812325149512     
   124.64749999999984        53.940745427752560        38.148157014037245     
   124.64799999999984        53.938403582766291        38.146501065074126     
   124.64849999999984        53.936060834699347        38.144844477558294     
   124.64899999999984        53.933717182557466        38.143187250786625     
   124.64949999999985        53.931372625343585        38.141529384054223     
   124.64999999999985        53.929027162059668        38.139870876655287     
   124.65049999999985        53.926680791706310        38.138211727883231     
   124.65099999999985        53.924333513280338        38.136551937028699     
   124.65149999999986        53.921985325778891        38.134891503382597     
   124.65199999999986        53.919636228196218        38.133230426233816     
   124.65249999999986        53.917286219524684        38.131568704869778     
   124.65299999999986        53.914935298754799        38.129906338576760     
   124.65349999999987        53.912583464875276        38.128243326639691     
   124.65399999999987        53.910230716872960        38.126579668342210     
   124.65449999999987        53.907877053733003        38.124915362966696     
   124.65499999999987        53.905522474438577        38.123250409794153     
   124.65549999999988        53.903166977970791        38.121584808104203     
   124.65599999999988        53.900810563308610        38.119918557174849     
   124.65649999999988        53.898453229429876        38.118251656283348     
   124.65699999999988        53.896094975310078        38.116584104705325     
   124.65749999999989        53.893735799922226        38.114915901714554     
   124.65799999999989        53.891375702238513        38.113247046584334     
   124.65849999999989        53.889014681228510        38.111577538586033     
   124.65899999999989        53.886652735860125        38.109907376989916     
   124.65949999999989        53.884289865099035        38.108236561064601     
   124.65999999999990        53.881926067909241        38.106565090077552     
   124.66049999999990        53.879561343252874        38.104892963294951     
   124.66099999999990        53.877195690089835        38.103220179981335     
   124.66149999999990        53.874829107378098        38.101546739399893     
   124.66199999999991        53.872461594074238        38.099872640812869     
   124.66249999999991        53.870093149131954        38.098197883480381     
   124.66299999999991        53.867723771503577        38.096522466661753     
   124.66349999999991        53.865353460139154        38.094846389614474     
   124.66399999999992        53.862982213987131        38.093169651595083     
   124.66449999999992        53.860610031994078        38.091492251858639     
   124.66499999999992        53.858236913103482        38.089814189658220     
   124.66549999999992        53.855862856258334        38.088135464246299     
   124.66599999999993        53.853487860398488        38.086456074873389     
   124.66649999999993        53.851111924462515        38.084776020788851     
   124.66699999999993        53.848735047386079        38.083095301240220     
   124.66749999999993        53.846357228104189        38.081413915474414     
   124.66799999999994        53.843978465548560        38.079731862736068     
   124.66849999999994        53.841598758649489        38.078049142268810     
   124.66899999999994        53.839218106335053        38.076365753314725     
   124.66949999999994        53.836836507531778        38.074681695114784     
   124.66999999999994        53.834453961162758        38.072996966907475     
   124.67049999999995        53.832070466151102        38.071311567931396     
   124.67099999999995        53.829686021416308        38.069625497422543     
   124.67149999999995        53.827300625876397        38.067938754615838     
   124.67199999999995        53.824914278446826        38.066251338744451     
   124.67249999999996        53.822526978041822        38.064563249040603     
   124.67299999999996        53.820138723572846        38.062874484734692     
   124.67349999999996        53.817749513949792        38.061185045055844     
   124.67399999999996        53.815359348079767        38.059494929231327     
   124.67449999999997        53.812968224868150        38.057804136487192     
   124.67499999999997        53.810576143218860        38.056112666048342     
   124.67549999999997        53.808183102032203        38.054420517137281     
   124.67599999999997        53.805789100208408        38.052727688976333     
   124.67649999999998        53.803394136643803        38.051034180785095     
   124.67699999999998        53.800998210233175        38.049339991782162     
   124.67749999999998        53.798601319869775        38.047645121184893     
   124.67799999999998        53.796203464443657        38.045949568208535     
   124.67849999999999        53.793804642843682        38.044253332067363     
   124.67899999999999        53.791404853955832        38.042556411973734     
   124.67949999999999        53.789004096664812        38.040858807138939     
   124.67999999999999        53.786602369852368        38.039160516772434     
   124.68049999999999        53.784199672398039        38.037461540081843     
   124.68100000000000        53.781796003180084        38.035761876274044     
   124.68150000000000        53.779391361073372        38.034061524553465     
   124.68200000000000        53.776985744952142        38.032360484124148     
   124.68250000000000        53.774579153686659        38.030658754187208     
   124.68300000000001        53.772171586146435        38.028956333943341     
   124.68350000000001        53.769763041197749        38.027253222590936     
   124.68400000000001        53.767353517705750        38.025549419327504     
   124.68450000000001        53.764943014532314        38.023844923348285     
   124.68500000000002        53.762531530537984        38.022139733847666     
   124.68550000000002        53.760119064580344        38.020433850017817     
   124.68600000000002        53.757705615515277        38.018727271049769     
   124.68650000000002        53.755291182195947        38.017019996132639     
   124.68700000000003        53.752875763473916        38.015312024454346     
   124.68750000000003        53.750459358197553        38.013603355200580     
   124.68800000000003        53.748041965214696        38.011893987556704     
   124.68850000000003        53.745623583368612        38.010183920704840     
   124.68900000000004        53.743204211502324        38.008473153826841     
   124.68950000000004        53.740783848455187        38.006761686102053     
   124.69000000000004        53.738362493065189        38.005049516708894     
   124.69050000000004        53.735940144167422        38.003336644823641     
   124.69100000000005        53.733516800595062        38.001623069621246     
   124.69150000000005        53.731092461179131        37.999908790275114     
   124.69200000000005        53.728667124747730        37.998193805956774     
   124.69250000000005        53.726240790127243        37.996478115836155     
   124.69300000000005        53.723813456141208        37.994761719081581     
   124.69350000000006        53.721385121611711        37.993044614860047     
   124.69400000000006        53.718955785357608        37.991326802336474     
   124.69450000000006        53.716525446195355        37.989608280673977     
   124.69500000000006        53.714094102940429        37.987889049034969     
   124.69550000000007        53.711661754404247        37.986169106579126     
   124.69600000000007        53.709228399396792        37.984448452464882     
   124.69650000000007        53.706794036725398        37.982727085849007     
   124.69700000000007        53.704358665195350        37.981005005886665     
   124.69750000000008        53.701922283609527        37.979282211731459     
   124.69800000000008        53.699484890768190        37.977558702535049     
   124.69850000000008        53.697046485468789        37.975834477447123     
   124.69900000000008        53.694607066507444        37.974109535616506     
   124.69950000000009        53.692166632677228        37.972383876189738     
   124.70000000000009        53.689725182768747        37.970657498311702     
   124.70050000000009        53.687282715570291        37.968930401125576     
   124.70100000000009        53.684839229867997        37.967202583773137     
   124.70150000000010        53.682394724444890        37.965474045393833     
   124.70200000000010        53.679949198082788        37.963744785126309     
   124.70250000000010        53.677502649559401        37.962014802106346     
   124.70300000000010        53.675055077651592        37.960284095469049     
   124.70350000000010        53.672606481133208        37.958552664347422     
   124.70400000000011        53.670156858774511        37.956820507871974     
   124.70450000000011        53.667706209345354        37.955087625172872     
   124.70500000000011        53.665254531611360        37.953354015377322     
   124.70550000000011        53.662801824336547        37.951619677611333     
   124.70600000000012        53.660348086282639        37.949884610999440     
   124.70650000000012        53.657893316207726        37.948148814663391     
   124.70700000000012        53.655437512868609        37.946412287724264     
   124.70750000000012        53.652980675019144        37.944675029300846     
   124.70800000000013        53.650522801410474        37.942937038510117     
   124.70850000000013        53.648063890791306        37.941198314467357     
   124.70900000000013        53.645603941908441        37.939458856286350     
   124.70950000000013        53.643142953504601        37.937718663078222     
   124.71000000000014        53.640680924321721        37.935977733953344     
   124.71050000000014        53.638217853098674        37.934236068019963     
   124.71100000000014        53.635753738570408        37.932493664383671     
   124.71150000000014        53.633288579471333        37.930750522149587     
   124.71200000000015        53.630822374531938        37.929006640419928     
   124.71250000000015        53.628355122480677        37.927262018295806     
   124.71300000000015        53.625886822043270        37.925516654876049     
   124.71350000000015        53.623417471942929        37.923770549257917     
   124.71400000000015        53.620947070900009        37.922023700536585     
   124.71450000000016        53.618475617632740        37.920276107805783     
   124.71500000000016        53.616003110856070        37.918527770156835     
   124.71550000000016        53.613529549282887        37.916778686679635     
   124.71600000000016        53.611054931623187        37.915028856462115     
   124.71650000000017        53.608579256583965        37.913278278589914     
   124.71700000000017        53.606102522870579        37.911526952147675     
   124.71750000000017        53.603624729184979        37.909774876217583     
   124.71800000000017        53.601145874226283        37.908022049879754     
   124.71850000000018        53.598665956691562        37.906268472212950     
   124.71900000000018        53.596184975274554        37.904514142293529     
   124.71950000000018        53.593702928667206        37.902759059196590     
   124.72000000000018        53.591219815557615        37.901003221994529     
   124.72050000000019        53.588735634631739        37.899246629758181     
   124.72100000000019        53.586250384573511        37.897489281556993     
   124.72150000000019        53.583764064062748        37.895731176457481     
   124.72200000000019        53.581276671777673        37.893972313525097     
   124.72250000000020        53.578788206393270        37.892212691822813     
   124.72300000000020        53.576298666582062        37.890452310412108     
   124.72350000000020        53.573808051013152        37.888691168351926     
   124.72400000000020        53.571316358353819        37.886929264699866     
   124.72450000000021        53.568823587267914        37.885166598511233     
   124.72500000000021        53.566329736416968        37.883403168839571     
   124.72550000000021        53.563834804459354        37.881638974736191     
   124.72600000000021        53.561338790050307        37.879874015250422     
   124.72650000000021        53.558841691843725        37.878108289430216     
   124.72700000000022        53.556343508488851        37.876341796320617     
   124.72750000000022        53.553844238633495        37.874574534965490     
   124.72800000000022        53.551343880921777        37.872806504406178     
   124.72850000000022        53.548842433995567        37.871037703682276     
   124.72900000000023        53.546339896493414        37.869268131831177     
   124.72950000000023        53.543836267051695        37.867497787888631     
   124.73000000000023        53.541331544302949        37.865726670887852     
   124.73050000000023        53.538825726877803        37.863954779860450     
   124.73100000000024        53.536318813403319        37.862182113835708     
   124.73150000000024        53.533810802504163        37.860408671841206     
   124.73200000000024        53.531301692801883        37.858634452902137     
   124.73250000000024        53.528791482914968        37.856859456041761     
   124.73300000000025        53.526280171459540        37.855083680281588     
   124.73350000000025        53.523767757048084        37.853307124640409     
   124.73400000000025        53.521254238290439        37.851529788135338     
   124.73450000000025        53.518739613794416        37.849751669782002     
   124.73500000000026        53.516223882163196        37.847972768592690     
   124.73550000000026        53.513707041998032        37.846193083578449     
   124.73600000000026        53.511189091897272        37.844412613748155     
   124.73650000000026        53.508670030455946        37.842631358108285     
   124.73700000000026        53.506149856266042        37.840849315663377     
   124.73750000000027        53.503628567917403        37.839066485416367     
   124.73800000000027        53.501106163995395        37.837282866366898     
   124.73850000000027        53.498582643083715        37.835498457513552     
   124.73900000000027        53.496058003762805        37.833713257852580     
   124.73950000000028        53.493532244608993        37.831927266377392     
   124.74000000000028        53.491005364197207        37.830140482080274     
   124.74050000000028        53.488477361097772        37.828352903950346     
   124.74100000000028        53.485948233879746        37.826564530975837     
   124.74150000000029        53.483417981107252        37.824775362141395     
   124.74200000000029        53.480886601342114        37.822985396430283     
   124.74250000000029        53.478354093143842        37.821194632823804     
   124.74300000000029        53.475820455068003        37.819403070300638     
   124.74350000000030        53.473285685667328        37.817610707837446     
   124.74400000000030        53.470749783490326        37.815817544407999     
   124.74450000000030        53.468212747085104        37.814023578985562     
   124.74500000000030        53.465674574993947        37.812228810539530     
   124.74550000000031        53.463135265756961        37.810433238037561     
   124.74600000000031        53.460594817911705        37.808636860445603     
   124.74650000000031        53.458053229991613        37.806839676726739     
   124.74700000000031        53.455510500527666        37.805041685842134     
   124.74750000000031        53.452966628047285        37.803242886750667     
   124.74800000000032        53.450421611074688        37.801443278408783     
   124.74850000000032        53.447875448131548        37.799642859771190     
   124.74900000000032        53.445328137735423        37.797841629789673     
   124.74950000000032        53.442779678401116        37.796039587414093     
   124.75000000000033        53.440230068640091        37.794236731591930     
   124.75050000000033        53.437679306961172        37.792433061268831     
   124.75100000000033        53.435127391869202        37.790628575387501     
   124.75150000000033        53.432574321865857        37.788823272888628     
   124.75200000000034        53.430020095449088        37.787017152710071     
   124.75250000000034        53.427464711115590        37.785210213788901     
   124.75300000000034        53.424908167356257        37.783402455057974     
   124.75350000000034        53.422350462660674        37.781593875449424     
   124.75400000000035        53.419791595513146        37.779784473891446     
   124.75450000000035        53.417231564397198        37.777974249311796     
   124.75500000000035        53.414670367790819        37.776163200634301     
   124.75550000000035        53.412108004169248        37.774351326780859     
   124.75600000000036        53.409544472004931        37.772538626671256     
   124.75650000000036        53.406979769766963        37.770725099223135     
   124.75700000000036        53.404413895920136        37.768910743350908     
   124.75750000000036        53.401846848927541        37.767095557967842     
   124.75800000000037        53.399278627246900        37.765279541983524     
   124.75850000000037        53.396709229333638        37.763462694305694     
   124.75900000000037        53.394138653640013        37.761645013840081     
   124.75950000000037        53.391566898614023        37.759826499489179     
   124.76000000000037        53.388993962701065        37.758007150153816     
   124.76050000000038        53.386419844342647        37.756186964732073     
   124.76100000000038        53.383844541976998        37.754365942119549     
   124.76150000000038        53.381268054038912        37.752544081209535     
   124.76200000000038        53.378690378959391        37.750721380892656     
   124.76250000000039        53.376111515166556        37.748897840057410     
   124.76300000000039        53.373531461084184        37.747073457589387     
   124.76350000000039        53.370950215133973        37.745248232372482     
   124.76400000000039        53.368367775731912        37.743422163286724     
   124.76450000000040        53.365784141292870        37.741595249211358     
   124.76500000000040        53.363199310226499        37.739767489021780     
   124.76550000000040        53.360613280939944        37.737938881591710     
   124.76600000000040        53.358026051835672        37.736109425791611     
   124.76650000000041        53.355437621314053        37.734279120490413     
   124.76700000000041        53.352847987770623        37.732447964553550     
   124.76750000000041        53.350257149597454        37.730615956844204     
   124.76800000000041        53.347665105184177        37.728783096223658     
   124.76850000000042        53.345071852915432        37.726949381549723     
   124.76900000000042        53.342477391173141        37.725114811678289     
   124.76950000000042        53.339881718335107        37.723279385462334     
   124.77000000000042        53.337284832775573        37.721443101752271     
   124.77050000000042        53.334686732865009        37.719605959395963     
   124.77100000000043        53.332087416970900        37.717767957239033     
   124.77150000000043        53.329486883456518        37.715929094124192     
   124.77200000000043        53.326885130681035        37.714089368891294     
   124.77250000000043        53.324282157000908        37.712248780378154     
   124.77300000000044        53.321677960767815        37.710407327419318     
   124.77350000000044        53.319072540330723        37.708565008847287     
   124.77400000000044        53.316465894033911        37.706721823491463     
   124.77450000000044        53.313858020219293        37.704877770179323     
   124.77500000000045        53.311248917223217        37.703032847734605     
   124.77550000000045        53.308638583379086        37.701187054978881     
   124.77600000000045        53.306027017017527        37.699340390731699     
   124.77650000000045        53.303414216463395        37.697492853808711     
   124.77700000000046        53.300800180039808        37.695644443024108     
   124.77750000000046        53.298184906064080        37.693795157188177     
   124.77800000000046        53.295568392851109        37.691944995109381     
   124.77850000000046        53.292950638711496        37.690093955593234     
   124.77900000000047        53.290331641952136        37.688242037442414     
   124.77950000000047        53.287711400875416        37.686389239456759     
   124.78000000000047        53.285089913780673        37.684535560433666     
   124.78050000000047        53.282467178963003        37.682680999167601     
   124.78100000000047        53.279843194713578        37.680825554450372     
   124.78150000000048        53.277217959319657        37.678969225070873     
   124.78200000000048        53.274591471064468        37.677112009815197     
   124.78250000000048        53.271963728227483        37.675253907466811     
   124.78300000000048        53.269334729083994        37.673394916806217     
   124.78350000000049        53.266704471905889        37.671535036611509     
   124.78400000000049        53.264072954960291        37.669674265657363     
   124.78450000000049        53.261440176510696        37.667812602715941     
   124.78500000000049        53.258806134816794        37.665950046556716     
   124.78550000000050        53.256170828133733        37.664086595945960     
   124.78600000000050        53.253534254713713        37.662222249647741     
   124.78650000000050        53.250896412803321        37.660357006422387     
   124.78700000000050        53.248257300646173        37.658490865027844     
   124.78750000000051        53.245616916481154        37.656623824219004     
   124.78800000000051        53.242975258543936        37.654755882748219     
   124.78850000000051        53.240332325065502        37.652887039364749     
   124.78900000000051        53.237688114272473        37.651017292814636     
   124.78950000000052        53.235042624388058        37.649146641841490     
   124.79000000000052        53.232395853630905        37.647275085185818     
   124.79050000000052        53.229747800215037        37.645402621584800     
   124.79100000000052        53.227098462351606        37.643529249773486     
   124.79150000000053        53.224447838246299        37.641654968483238     
   124.79200000000053        53.221795926101002        37.639779776442630     
   124.79250000000053        53.219142724113624        37.637903672377405     
   124.79300000000053        53.216488230478276        37.636026655010660     
   124.79350000000053        53.213832443383367        37.634148723061443     
   124.79400000000054        53.211175361014142        37.632269875246642     
   124.79450000000054        53.208516981551952        37.630390110280260     
   124.79500000000054        53.205857303173346        37.628509426872917     
   124.79550000000054        53.203196324049834        37.626627823731823     
   124.79600000000055        53.200534042349659        37.624745299561738     
   124.79650000000055        53.197870456236991        37.622861853064599     
   124.79700000000055        53.195205563870232        37.620977482938258     
   124.79750000000055        53.192539363404975        37.619092187878479     
   124.79800000000056        53.189871852991395        37.617205966577394     
   124.79850000000056        53.187203030776168        37.615318817724443     
   124.79900000000056        53.184532894900165        37.613430740005164     
   124.79950000000056        53.181861443501404        37.611541732103014     
   124.80000000000057        53.179188674713060        37.609651792697832     
   124.80050000000057        53.176514586663494        37.607760920466376     
   124.80100000000057        53.173839177476147        37.605869114081692     
   124.80150000000057        53.171162445271634        37.603976372214937     
   124.80200000000058        53.168484388164742        37.602082693533063     
   124.80250000000058        53.165805004265643        37.600188076699880     
   124.80300000000058        53.163124291680788        37.598292520376390     
   124.80350000000058        53.160442248511913        37.596396023220542     
   124.80400000000058        53.157758872856093        37.594498583886569     
   124.80450000000059        53.155074162805612        37.592600201025753     
   124.80500000000059        53.152388116448016        37.590700873285762     
   124.80550000000059        53.149700731867334        37.588800599311867     
   124.80600000000059        53.147012007142322        37.586899377745546     
   124.80650000000060        53.144321940346686        37.584997207224838     
   124.80700000000060        53.141630529549580        37.583094086384456     
   124.80750000000060        53.138937772817179        37.581190013856904     
   124.80800000000060        53.136243668208039        37.579284988269592     
   124.80850000000061        53.133548213778965        37.577379008248442     
   124.80900000000061        53.130851407579776        37.575472072414506     
   124.80950000000061        53.128153247657451        37.573564179386864     
   124.81000000000061        53.125453732052563        37.571655327780022     
   124.81050000000062        53.122752858802123        37.569745516206012     
   124.81100000000062        53.120050625937992        37.567834743273245     
   124.81150000000062        53.117347031486844        37.565923007586314     
   124.81200000000062        53.114642073471344        37.564010307747132     
   124.81250000000063        53.111935749908895        37.562096642353822     
   124.81300000000063        53.109228058812342        37.560182010001355     
   124.81350000000063        53.106518998188925        37.558266409280655     
   124.81400000000063        53.103808566042240        37.556349838780079     
   124.81450000000063        53.101096760369728        37.554432297083672     
   124.81500000000064        53.098383579165088        37.552513782772856     
   124.81550000000064        53.095669020416139        37.550594294424826     
   124.81600000000064        53.092953082107222        37.548673830614270     
   124.81650000000064        53.090235762215080        37.546752389910743     
   124.81700000000065        53.087517058714219        37.544829970881906     
   124.81750000000065        53.084796969573063        37.542906572091361     
   124.81800000000065        53.082075492754960        37.540982192098973     
   124.81850000000065        53.079352626218352        37.539056829461245     
   124.81900000000066        53.076628367916761        37.537130482731122     
   124.81950000000066        53.073902715798290        37.535203150457711     
   124.82000000000066        53.071175667806571        37.533274831187065     
   124.82050000000066        53.068447221879580        37.531345523461084     
   124.82100000000067        53.065717375951003        37.529415225818781     
   124.82150000000067        53.062986127947951        37.527483936794475     
   124.82200000000067        53.060253475793964        37.525551654919880     
   124.82250000000067        53.057519417407001        37.523618378722801     
   124.82300000000068        53.054783950699147        37.521684106726966     
   124.82350000000068        53.052047073577477        37.519748837452546     
   124.82400000000068        53.049308783945364        37.517812569416947     
   124.82450000000068        53.046569079698607        37.515875301132432     
   124.82500000000068        53.043827958729672        37.513937031108703     
   124.82550000000069        53.041085418924055        37.511997757850708     
   124.82600000000069        53.038341458163828        37.510057479860912     
   124.82650000000069        53.035596074324687        37.508116195637221     
   124.82700000000069        53.032849265277122        37.506173903673819     
   124.82750000000070        53.030101028886435        37.504230602461476     
   124.82800000000070        53.027351363012407        37.502286290486737     
   124.82850000000070        53.024600265509250        37.500340966232400     
   124.82900000000070        53.021847734226711        37.498394628178126     
   124.82950000000071        53.019093767007696        37.496447274798584     
   124.83000000000071        53.016338361691389        37.494498904565916     
   124.83050000000071        53.013581516109831        37.492549515947275     
   124.83100000000071        53.010823228091326        37.490599107406958     
   124.83150000000072        53.008063495456454        37.488647677404103     
   124.83200000000072        53.005302316022778        37.486695224395376     
   124.83250000000072        53.002539687600141        37.484741746832292     
   124.83300000000072        52.999775607994785        37.482787243163628     
   124.83350000000073        52.997010075005917        37.480831711833297     
   124.83400000000073        52.994243086427382        37.478875151281272     
   124.83450000000073        52.991474640048551        37.476917559944546     
   124.83500000000073        52.988704733651517        37.474958936254815     
   124.83550000000074        52.985933365014148        37.472999278640920     
   124.83600000000074        52.983160531908069        37.471038585527140     
   124.83650000000074        52.980386232098958        37.469076855333640     
   124.83700000000074        52.977610463346785        37.467114086476627     
   124.83750000000074        52.974833223406421        37.465150277368515     
   124.83800000000075        52.972054510026489        37.463185426417439     
   124.83850000000075        52.969274320949957        37.461219532027478     
   124.83900000000075        52.966492653913960        37.459252592598638     
   124.83950000000075        52.963709506650176        37.457284606526969     
   124.84000000000076        52.960924876884008        37.455315572204171     
   124.84050000000076        52.958138762334855        37.453345488017717     
   124.84100000000076        52.955351160717257        37.451374352351515     
   124.84150000000076        52.952562069738242        37.449402163584324     
   124.84200000000077        52.949771487100563        37.447428920091795     
   124.84250000000077        52.946979410499878        37.445454620244561     
   124.84300000000077        52.944185837627124        37.443479262409873     
   124.84350000000077        52.941390766165128        37.441502844949362     
   124.84400000000078        52.938594193793499        37.439525366222298     
   124.84450000000078        52.935796118182978        37.437546824581780     
   124.84500000000078        52.932996537000705        37.435567218378104     
   124.84550000000078        52.930195447906179        37.433586545956551     
   124.84600000000079        52.927392848553552        37.431604805658296     
   124.84650000000079        52.924588736590650        37.429621995820199     
   124.84700000000079        52.921783109659351        37.427638114774858     
   124.84750000000079        52.918975965394516        37.425653160849990     
   124.84800000000079        52.916167301426270        37.423667132369758     
   124.84850000000080        52.913357115377899        37.421680027653750     
   124.84900000000080        52.910545404865374        37.419691845016281     
   124.84950000000080        52.907732167499937        37.417702582768172     
   124.85000000000080        52.904917400886411        37.415712239216020     
   124.85050000000081        52.902101102622510        37.413720812661033     
   124.85100000000081        52.899283270300025        37.411728301400558     
   124.85150000000081        52.896463901504440        37.409734703727239     
   124.85200000000081        52.893642993815298        37.407740017929669     
   124.85250000000082        52.890820544804875        37.405744242291249     
   124.85300000000082        52.887996552039802        37.403747375091342     
   124.85350000000082        52.885171013079542        37.401749414604296     
   124.85400000000082        52.882343925477990        37.399750359100572     
   124.85450000000083        52.879515286782123        37.397750206845679     
   124.85500000000083        52.876685094532483        37.395748956100491     
   124.85550000000083        52.873853346262145        37.393746605120775     
   124.85600000000083        52.871020039499435        37.391743152158838     
   124.85650000000084        52.868185171765113        37.389738595461658     
   124.85700000000084        52.865348740572905        37.387732933271195     
   124.85750000000084        52.862510743430384        37.385726163825147     
   124.85800000000084        52.859671177839118        37.383718285356920     
   124.85850000000084        52.856830041292554        37.381709296094215     
   124.85900000000085        52.853987331278937        37.379699194260887     
   124.85950000000085        52.851143045278477        37.377687978075336     
   124.86000000000085        52.848297180765840        37.375675645751940     
   124.86050000000085        52.845449735207978        37.373662195499612     
   124.86100000000086        52.842600706065525        37.371647625522805     
   124.86150000000086        52.839750090792194        37.369631934021115     
   124.86200000000086        52.836897886834592        37.367615119189061     
   124.86250000000086        52.834044091632784        37.365597179216543     
   124.86300000000087        52.831188702619649        37.363578112288465     
   124.86350000000087        52.828331717221744        37.361557916585134     
   124.86400000000087        52.825473132857731        37.359536590281387     
   124.86450000000087        52.822612946939770        37.357514131547354     
   124.86500000000088        52.819751156873473        37.355490538548587     
   124.86550000000088        52.816887760056609        37.353465809445161     
   124.86600000000088        52.814022753879946        37.351439942392076     
   124.86650000000088        52.811156135728758        37.349412935540521     
   124.86700000000089        52.808287902977774        37.347384787034287     
   124.86750000000089        52.805418052998633        37.345355495014786     
   124.86800000000089        52.802546583152562        37.343325057616283     
   124.86850000000089        52.799673490795755        37.341293472969312     
   124.86900000000090        52.796798773275313        37.339260739198188     
   124.86950000000090        52.793922427933261        37.337226854423363     
   124.87000000000090        52.791044452102490        37.335191816759028     
   124.87050000000090        52.788164843109733        37.333155624315012     
   124.87100000000090        52.785283598273054        37.331118275194939     
   124.87150000000091        52.782400714904810        37.329079767498456     
   124.87200000000091        52.779516190308954        37.327040099319078     
   124.87250000000091        52.776630021781976        37.324999268745422     
   124.87300000000091        52.773742206613022        37.322957273860574     
   124.87350000000092        52.770852742084543        37.320914112743026     
   124.87400000000092        52.767961625470221        37.318869783465054     
   124.87450000000092        52.765068854037295        37.316824284094352     
   124.87500000000092        52.762174425044336        37.314777612692573     
   124.87550000000093        52.759278335743652        37.312729767316810     
   124.87600000000093        52.756380583378437        37.310680746017809     
   124.87650000000093        52.753481165185448        37.308630546841712     
   124.87700000000093        52.750580078393014        37.306579167828737     
   124.87750000000094        52.747677320223310        37.304526607014672     
   124.87800000000094        52.744772887887251        37.302472862427521     
   124.87850000000094        52.741866778591735        37.300417932092287     
   124.87900000000094        52.738958989533820        37.298361814027018     
   124.87950000000095        52.736049517903417        37.296304506244809     
   124.88000000000095        52.733138360882364        37.294246006752957     
   124.88050000000095        52.730225515643959        37.292186313552804     
   124.88100000000095        52.727310979355600        37.290125424641374     
   124.88150000000095        52.724394749174124        37.288063338008392     
   124.88200000000096        52.721476822250494        37.286000051639419     
   124.88250000000096        52.718557195726106        37.283935563512998     
   124.88300000000096        52.715635866735248        37.281869871602993     
   124.88350000000096        52.712712832403348        37.279802973876819     
   124.88400000000097        52.709788089849020        37.277734868297074     
   124.88450000000097        52.706861636181443        37.275665552819682     
   124.88500000000097        52.703933468501468        37.273595025394854     
   124.88550000000097        52.701003583903606        37.271523283967987     
   124.88600000000098        52.698071979471713        37.269450326477269     
   124.88650000000098        52.695138652283120        37.267376150856023     
   124.88700000000098        52.692203599405836        37.265300755031227     
   124.88750000000098        52.689266817900233        37.263224136924222     
   124.88800000000099        52.686328304816996        37.261146294449645     
   124.88850000000099        52.683388057200986        37.259067225517917     
   124.88900000000099        52.680446072085530        37.256986928031466     
   124.88950000000099        52.677502346497818        37.254905399888173     
   124.89000000000100        52.674556877455288        37.252822638979104     
   124.89050000000100        52.671609661966997        37.250738643189543     
   124.89100000000100        52.668660697033459        37.248653410398525     
   124.89150000000100        52.665709979647453        37.246566938479731     
   124.89200000000100        52.662757506791706        37.244479225299656     
   124.89250000000101        52.659803275441057        37.242390268719291     
   124.89300000000101        52.656847282561159        37.240300066593171     
   124.89350000000101        52.653889525109662        37.238208616769988     
   124.89400000000101        52.650930000035174        37.236115917092221     
   124.89450000000102        52.647968704276458        37.234021965395314     
   124.89500000000102        52.645005634764608        37.231926759509356     
   124.89550000000102        52.642040788421362        37.229830297257742     
   124.89600000000102        52.639074162159552        37.227732576457512     
   124.89650000000103        52.636105752883168        37.225633594919636     
   124.89700000000103        52.633135557487009        37.223533350448427     
   124.89750000000103        52.630163572856802        37.221431840841859     
   124.89800000000103        52.627189795869164        37.219329063891500     
   124.89850000000104        52.624214223392222        37.217225017382731     
   124.89900000000104        52.621236852283403        37.215119699093563     
   124.89950000000104        52.618257679392919        37.213013106796950     
   124.90000000000104        52.615276701560269        37.210905238257979     
   124.90050000000105        52.612293915616576        37.208796091236110     
   124.90100000000105        52.609309318382941        37.206685663483540     
   124.90150000000105        52.606322906671167        37.204573952746046     
   124.90200000000105        52.603334677284465        37.202460956763105     
   124.90250000000106        52.600344627015943        37.200346673267298     
   124.90300000000106        52.597352752649030        37.198231099984177     
   124.90350000000106        52.594359050958175        37.196114234633093     
   124.90400000000106        52.591363518707993        37.193996074926318     
   124.90450000000106        52.588366152654075        37.191876618569715     
   124.90500000000107        52.585366949541715        37.189755863262079     
   124.90550000000107        52.582365906106546        37.187633806695132     
   124.90600000000107        52.579363019074535        37.185510446553941     
   124.90650000000107        52.576358285162662        37.183385780517114     
   124.90700000000108        52.573351701076966        37.181259806255575     
   124.90750000000108        52.570343263514665        37.179132521433907     
   124.90800000000108        52.567332969162393        37.177003923709385     
   124.90850000000108        52.564320814697012        37.174874010732225     
   124.90900000000109        52.561306796786212        37.172742780146258     
   124.90950000000109        52.558290912086335        37.170610229587204     
   124.91000000000109        52.555273157244443        37.168476356684280     
   124.91050000000109        52.552253528897914        37.166341159059833     
   124.91100000000110        52.549232023673312        37.164204634328577     
   124.91150000000110        52.546208638187366        37.162066780098272     
   124.91200000000110        52.543183369046623        37.159927593969449     
   124.91250000000110        52.540156212846952        37.157787073535125     
   124.91300000000111        52.537127166174052        37.155645216381096     
   124.91350000000111        52.534096225604451        37.153502020086712     
   124.91400000000111        52.531063387702240        37.151357482222515     
   124.91450000000111        52.528028649022986        37.149211600353013     
   124.91500000000111        52.524992006110573        37.147064372034386     
   124.91550000000112        52.521953455498569        37.144915794815653     
   124.91600000000112        52.518912993711105        37.142765866239039     
   124.91650000000112        52.515870617259665        37.140614583837902     
   124.91700000000112        52.512826322647030        37.138461945139468     
   124.91750000000113        52.509780106363898        37.136307947662310     
   124.91800000000113        52.506731964891422        37.134152588918347     
   124.91850000000113        52.503681894698936        37.131995866411138     
   124.91900000000113        52.500629892245463        37.129837777636865     
   124.91950000000114        52.497575953979108        37.127678320084058     
   124.92000000000114        52.494520076336428        37.125517491233147     
   124.92050000000114        52.491462255744231        37.123355288557519     
   124.92100000000114        52.488402488617581        37.121191709522371     
   124.92150000000115        52.485340771360725        37.119026751585167     
   124.92200000000115        52.482277100365529        37.116860412194740     
   124.92250000000115        52.479211472014597        37.114692688793184     
   124.92300000000115        52.476143882678535        37.112523578814340     
   124.92350000000116        52.473074328716606        37.110353079683847     
   124.92400000000116        52.470002806476515        37.108181188819273     
   124.92450000000116        52.466929312295001        37.106007903630321     
   124.92500000000116        52.463853842497151        37.103833221518599     
   124.92550000000116        52.460776393396500        37.101657139877531     
   124.92600000000117        52.457696961296215        37.099479656092967     
   124.92650000000117        52.454615542486422        37.097300767541867     
   124.92700000000117        52.451532133245834        37.095120471592956     
   124.92750000000117        52.448446729842352        37.092938765607364     
   124.92800000000118        52.445359328531431        37.090755646937346     
   124.92850000000118        52.442269925557291        37.088571112927241     
   124.92900000000118        52.439178517151461        37.086385160912549     
   124.92950000000118        52.436085099535276        37.084197788221275     
   124.93000000000119        52.432989668915646        37.082008992171552     
   124.93050000000119        52.429892221490164        37.079818770074645     
   124.93100000000119        52.426792753442200        37.077627119232005     
   124.93150000000119        52.423691260944651        37.075434036937466     
   124.93200000000120        52.420587740157892        37.073239520476044     
   124.93250000000120        52.417482187228863        37.071043567123546     
   124.93300000000120        52.414374598293826        37.068846174147794     
   124.93350000000120        52.411264969476449        37.066647338807975     
   124.93400000000121        52.408153296887392        37.064447058353977     
   124.93450000000121        52.405039576625065        37.062245330027110     
   124.93500000000121        52.401923804776516        37.060042151060522     
   124.93550000000121        52.398805977414575        37.057837518677424     
   124.93600000000121        52.395686090600073        37.055631430092575     
   124.93650000000122        52.392564140382511        37.053423882512533     
   124.93700000000122        52.389440122796856        37.051214873133780     
   124.93750000000122        52.386314033866590        37.049004399144550     
   124.93800000000122        52.383185869601512        37.046792457723512     
   124.93850000000123        52.380055625999752        37.044579046040901     
   124.93900000000123        52.376923299044627        37.042364161256714     
   124.93950000000123        52.373788884708517        37.040147800522995     
   124.94000000000123        52.370652378949792        37.037929960982076     
   124.94050000000124        52.367513777712894        37.035710639766272     
   124.94100000000124        52.364373076931095        37.033489834000129     
   124.94150000000124        52.361230272522654        37.031267540797508     
   124.94200000000124        52.358085360393929        37.029043757263850     
   124.94250000000125        52.354938336436696        37.026818480494342     
   124.94300000000125        52.351789196530220        37.024591707575283     
   124.94350000000125        52.348637936539895        37.022363435583124     
   124.94400000000125        52.345484552317693        37.020133661584886     
   124.94450000000126        52.342329039702442        37.017902382638361     
   124.94500000000126        52.339171394518246        37.015669595790797     
   124.94550000000126        52.336011612576868        37.013435298080729     
   124.94600000000126        52.332849689675342        37.011199486536405     
   124.94650000000127        52.329685621596923        37.008962158176132     
   124.94700000000127        52.326519404111160        37.006723310008780     
   124.94750000000127        52.323351032973669        37.004482939033096     
   124.94800000000127        52.320180503926828        37.002241042238680     
   124.94850000000127        52.317007812697540        36.999997616603991     
   124.94900000000128        52.313832954999199        36.997752659098175     
   124.94950000000128        52.310655926530742        36.995506166680016     
   124.95000000000128        52.307476722977071        36.993258136298330     
   124.95050000000128        52.304295340009197        36.991008564892198     
   124.95100000000129        52.301111773282940        36.988757449389880     
   124.95150000000129        52.297926018439526        36.986504786709538     
   124.95200000000129        52.294738071106046        36.984250573758942     
   124.95250000000129        52.291547926895092        36.981994807436017     
   124.95300000000130        52.288355581405042        36.979737484628359     
   124.95350000000130        52.285161030217694        36.977478602211988     
   124.95400000000130        52.281964268901937        36.975218157053732     
   124.95450000000130        52.278765293010622        36.972956146009068     
   124.95500000000131        52.275564098082775        36.970692565923763     
   124.95550000000131        52.272360679640713        36.968427413631751     
   124.95600000000131        52.269155033192852        36.966160685957085     
   124.95650000000131        52.265947154232279        36.963892379712931     
   124.95700000000132        52.262737038236700        36.961622491701839     
   124.95750000000132        52.259524680668065        36.959351018714891     
   124.95800000000132        52.256310076973335        36.957077957532803     
   124.95850000000132        52.253093222584610        36.954803304925633     
   124.95900000000132        52.249874112917198        36.952527057651643     
   124.95950000000133        52.246652743371406        36.950249212458544     
   124.96000000000133        52.243429109332766        36.947969766083425     
   124.96050000000133        52.240203206169234        36.945688715251173     
   124.96100000000133        52.236975029233790        36.943406056675919     
   124.96150000000134        52.233744573863497        36.941121787060560     
   124.96200000000134        52.230511835380206        36.938835903097242     
   124.96250000000134        52.227276809088153        36.936548401465721     
   124.96300000000134        52.224039490276454        36.934259278835007     
   124.96350000000135        52.220799874217356        36.931968531862253     
   124.96400000000135        52.217557956167369        36.929676157193327     
   124.96450000000135        52.214313731367398        36.927382151463242     
   124.96500000000135        52.211067195038872        36.925086511293088     
   124.96550000000136        52.207818342389942        36.922789233294750     
   124.96600000000136        52.204567168611241        36.920490314067500     
   124.96650000000136        52.201313668875713        36.918189750198259     
   124.96700000000136        52.198057838339729        36.915887538262197     
   124.96750000000137        52.194799672143709        36.913583674823215     
   124.96800000000137        52.191539165410610        36.911278156432793     
   124.96850000000137        52.188276313246448        36.908970979630531     
   124.96900000000137        52.185011110739417        36.906662140943354     
   124.96950000000137        52.181743552961954        36.904351636887085     
   124.97000000000138        52.178473634967744        36.902039463964286     
   124.97050000000138        52.175201351793085        36.899725618665180     
   124.97100000000138        52.171926698458989        36.897410097469312     
   124.97150000000138        52.168649669966008        36.895092896841597     
   124.97200000000139        52.165370261298960        36.892774013235844     
   124.97250000000139        52.162088467423835        36.890453443092689     
   124.97300000000139        52.158804283290884        36.888131182841526     
   124.97350000000139        52.155517703829247        36.885807228896795     
   124.97400000000140        52.152228723952625        36.883481577662131     
   124.97450000000140        52.148937338555122        36.881154225527240     
   124.97500000000140        52.145643542514428        36.878825168870200     
   124.97550000000140        52.142347330687670        36.876494404054611     
   124.97600000000141        52.139048697915378        36.874161927432318     
   124.97650000000141        52.135747639019485        36.871827735341988     
   124.97700000000141        52.132444148802257        36.869491824108351     
   124.97750000000141        52.129138222049178        36.867154190044438     
   124.97800000000142        52.125829853524806        36.864814829448243     
   124.97850000000142        52.122519037976673        36.862473738605907     
   124.97900000000142        52.119205770132346        36.860130913789469     
   124.97950000000142        52.115890044700684        36.857786351257509     
   124.98000000000143        52.112571856372917        36.855440047256316     
   124.98050000000143        52.109251199817692        36.853091998016325     
   124.98100000000143        52.105928069687607        36.850742199756361     
   124.98150000000143        52.102602460614307        36.848390648680628     
   124.98200000000143        52.099274367210448        36.846037340979791     
   124.98250000000144        52.095943784068993        36.843682272830691     
   124.98300000000144        52.092610705762382        36.841325440395536     
   124.98350000000144        52.089275126845074        36.838966839823918     
   124.98400000000144        52.085937041849689        36.836606467249965     
   124.98450000000145        52.082596445290925        36.834244318795086     
   124.98500000000145        52.079253331661000        36.831880390564876     
   124.98550000000145        52.075907695434090        36.829514678652124     
   124.98600000000145        52.072559531062247        36.827147179133910     
   124.98650000000146        52.069208832978831        36.824777888074287     
   124.98700000000146        52.065855595595373        36.822406801521701     
   124.98750000000146        52.062499813303269        36.820033915510322     
   124.98800000000146        52.059141480473620        36.817659226060208     
   124.98850000000147        52.055780591455843        36.815282729175863     
   124.98900000000147        52.052417140578918        36.812904420847417     
   124.98950000000147        52.049051122151035        36.810524297050314     
   124.99000000000147        52.045682530458592        36.808142353744550     
   124.99050000000148        52.042311359766913        36.805758586875271     
   124.99100000000148        52.038937604320239        36.803372992372644     
   124.99150000000148        52.035561258341609        36.800985566151908     
   124.99200000000148        52.032182316030763        36.798596304111868     
   124.99250000000148        52.028800771568065        36.796205202137507     
   124.99300000000149        52.025416619109834        36.793812256096878     
   124.99350000000149        52.022029852792635        36.791417461843999     
   124.99400000000149        52.018640466729281        36.789020815216318     
   124.99450000000149        52.015248455011182        36.786622312035796     
   124.99500000000150        52.011853811707091        36.784221948108652     
   124.99550000000150        52.008456530864066        36.781819719225695     
   124.99600000000150        52.005056606504667        36.779415621160297     
   124.99650000000150        52.001654032631443        36.777009649671847     
   124.99700000000151        51.998248803222985        36.774601800502730     
   124.99750000000151        51.994840912234075        36.772192069378448     
   124.99800000000151        51.991430353598005        36.769780452009350     
   124.99850000000151        51.988017121224331        36.767366944088963     
   124.99900000000152        51.984601208998996        36.764951541294209     
   124.99950000000152        51.981182610785069        36.762534239285785     
   125.00000000000152        51.977761320421699        36.760115033707400     
   125.00050000000152        51.974337331724158        36.757693920186064     
   125.00100000000153        51.970910638485314        36.755270894332718     
   125.00150000000153        51.967481234472316        36.752845951740262     
   125.00200000000153        51.964049113429638        36.750419087985556     
   125.00250000000153        51.960614269077162        36.747990298628032     
   125.00300000000153        51.957176695110157        36.745559579209733     
   125.00350000000154        51.953736385199861        36.743126925255751     
   125.00400000000154        51.950293332993546        36.740692332274058     
   125.00450000000154        51.946847532112251        36.738255795754370     
   125.00500000000154        51.943398976152913        36.735817311169129     
   125.00550000000155        51.939947658688567        36.733376873973960     
   125.00600000000155        51.936493573265714        36.730934479605665     
   125.00650000000155        51.933036713406182        36.728490123483731     
   125.00700000000155        51.929577072606655        36.726043801009730     
   125.00750000000156        51.926114644337915        36.723595507567012     
   125.00800000000156        51.922649422046199        36.721145238521537     
   125.00850000000156        51.919181399148968        36.718692989218837     
   125.00900000000156        51.915710569041764        36.716238754989121     
   125.00950000000157        51.912236925091335        36.713782531142115     
   125.01000000000157        51.908760460638888        36.711324312969445     
   125.01050000000157        51.905281168999757        36.708864095744580     
   125.01100000000157        51.901799043462596        36.706401874722083     
   125.01150000000158        51.898314077288397        36.703937645136826     
   125.01200000000158        51.894826263712943        36.701471402206032     
   125.01250000000158        51.891335595944071        36.699003141127022     
   125.01300000000158        51.887842067161650        36.696532857077550     
   125.01350000000159        51.884345670521846        36.694060545218292     
   125.01400000000159        51.880846399148062        36.691586200687070     
   125.01450000000159        51.877344246141014        36.689109818605488     
   125.01500000000159        51.873839204570743        36.686631394073487     
   125.01550000000159        51.870331267480566        36.684150922172122     
   125.01600000000160        51.866820427886466        36.681668397963122     
   125.01650000000160        51.863306678774137        36.679183816486855     
   125.01700000000160        51.859790013102852        36.676697172764918     
   125.01750000000160        51.856270423801845        36.674208461797697     
   125.01800000000161        51.852747903773199        36.671717678566360     
   125.01850000000161        51.849222445889524        36.669224818031367     
   125.01900000000161        51.845694042994452        36.666729875132461     
   125.01950000000161        51.842162687901507        36.664232844788330     
   125.02000000000162        51.838628373396318        36.661733721897754     
   125.02050000000162        51.835091092234563        36.659232501338451     
   125.02100000000162        51.831550837142629        36.656729177967293     
   125.02150000000162        51.828007600815667        36.654223746619309     
   125.02200000000163        51.824461375919611        36.651716202108631     
   125.02250000000163        51.820912155091278        36.649206539228864     
   125.02300000000163        51.817359930935723        36.646694752751259     
   125.02350000000163        51.813804696027496        36.644180837425345     
   125.02400000000164        51.810246442911605        36.641664787979913     
   125.02450000000164        51.806685164100479        36.639146599120572     
   125.02500000000164        51.803120852077463        36.636626265532477     
   125.02550000000164        51.799553499292799        36.634103781877293     
   125.02600000000164        51.795983098166559        36.631579142795438     
   125.02650000000165        51.792409641086941        36.629052342904785     
   125.02700000000165        51.788833120409564        36.626523376800066     
   125.02750000000165        51.785253528459116        36.623992239054203     
   125.02800000000165        51.781670857528020        36.621458924217372     
   125.02850000000166        51.778085099875440        36.618923426816153     
   125.02900000000166        51.774496247728301        36.616385741354300     
   125.02950000000166        51.770904293281347        36.613845862312964     
   125.03000000000166        51.767309228696320        36.611303784149740     
   125.03050000000167        51.763711046101335        36.608759501298699     
   125.03100000000167        51.760109737590909        36.606213008169945     
   125.03150000000167        51.756505295227626        36.603664299151049     
   125.03200000000167        51.752897711038592        36.601113368604594     
   125.03250000000168        51.749286977017334        36.598560210869309     
   125.03300000000168        51.745673085123812        36.596004820260312     
   125.03350000000168        51.742056027284008        36.593447191068492     
   125.03400000000168        51.738435795387559        36.590887317559243     
   125.03450000000169        51.734812381291775        36.588325193974946     
   125.03500000000169        51.731185776817171        36.585760814532158     
   125.03550000000169        51.727555973749574        36.583194173422761     
   125.03600000000169        51.723922963840572        36.580625264814373     
   125.03650000000169        51.720286738803104        36.578054082847494     
   125.03700000000170        51.716647290318519        36.575480621640054     
   125.03750000000170        51.713004610028406        36.572904875282035     
   125.03800000000170        51.709358689541112        36.570326837839815     
   125.03850000000170        51.705709520426041        36.567746503352282     
   125.03900000000171        51.702057094217203        36.565163865833355     
   125.03950000000171        51.698401402411363        36.562578919270571     
   125.04000000000171        51.694742436468879        36.559991657625559     
   125.04050000000171        51.691080187811295        36.557402074832773     
   125.04100000000172        51.687414647823772        36.554810164800820     
   125.04150000000172        51.683745807853271        36.552215921411246     
   125.04200000000172        51.680073659208027        36.549619338518362     
   125.04250000000172        51.676398193159976        36.547020409950633     
   125.04300000000173        51.672719400940743        36.544419129508086     
   125.04350000000173        51.669037273742269        36.541815490962833     
   125.04400000000173        51.665351802720593        36.539209488061296     
   125.04450000000173        51.661662978990421        36.536601114521005     
   125.04500000000174        51.657970793626511        36.533990364031034     
   125.04550000000174        51.654275237665217        36.531377230253291     
   125.04600000000174        51.650576302101889        36.528761706820930     
   125.04650000000174        51.646873977893300        36.526143787339493     
   125.04700000000174        51.643168255953206        36.523523465384308     
   125.04750000000175        51.639459127156236        36.520900734503059     
   125.04800000000175        51.635746582336921        36.518275588214870     
   125.04850000000175        51.632030612285476        36.515648020007880     
   125.04900000000175        51.628311207753981        36.513018023342887     
   125.04950000000176        51.624588359450819        36.510385591650042     
   125.05000000000176        51.620862058042306        36.507750718329660     
   125.05050000000176        51.617132294153542        36.505113396752932     
   125.05100000000176        51.613399058365999        36.502473620260162     
   125.05150000000177        51.609662341218041        36.499831382161233     
   125.05200000000177        51.605922133206455        36.497186675736636     
   125.05250000000177        51.602178424783496        36.494539494235219     
   125.05300000000177        51.598431206358043        36.491889830875451     
   125.05350000000178        51.594680468293944        36.489237678843615     
   125.05400000000178        51.590926200912627        36.486583031296313     
   125.05450000000178        51.587168394490860        36.483925881358374     
   125.05500000000178        51.583407039258113        36.481266222121221     
   125.05550000000179        51.579642125402330        36.478604046647000     
   125.05600000000179        51.575873643061769        36.475939347962623     
   125.05650000000179        51.572101582333786        36.473272119066046     
   125.05700000000179        51.568325933266131        36.470602352920316     
   125.05750000000180        51.564546685862595        36.467930042457255     
   125.05800000000180        51.560763830077782        36.465255180574026     
   125.05850000000180        51.556977355822887        36.462577760136867     
   125.05900000000180        51.553187252957500        36.459897773975889     
   125.05950000000180        51.549393511298256        36.457215214890418     
   125.06000000000181        51.545596120610377        36.454530075643795     
   125.06050000000181        51.541795070614349        36.451842348967475     
   125.06100000000181        51.537990350977680        36.449152027555620     
   125.06150000000181        51.534181951323163        36.446459104070676     
   125.06200000000182        51.530369861223349        36.443763571139499     
   125.06250000000182        51.526554070199886        36.441065421353230     
   125.06300000000182        51.522734567726118        36.438364647268557     
   125.06350000000182        51.518911343225888        36.435661241407175     
   125.06400000000183        51.515084386070590        36.432955196253985     
   125.06450000000183        51.511253685582567        36.430246504258868     
   125.06500000000183        51.507419231031371        36.427535157834697     
   125.06550000000183        51.503581011637394        36.424821149359246     
   125.06600000000184        51.499739016568149        36.422104471173085     
   125.06650000000184        51.495893234937512        36.419385115578969     
   125.06700000000184        51.492043655809042        36.416663074843896     
   125.06750000000184        51.488190268192618        36.413938341196854     
   125.06800000000185        51.484333061045781        36.411210906830000     
   125.06850000000185        51.480472023270266        36.408480763896016     
   125.06900000000185        51.476607143715860        36.405747904510640     
   125.06950000000185        51.472738411177396        36.403012320751095     
   125.07000000000185        51.468865814394704        36.400274004655422     
   125.07050000000186        51.464989342055141        36.397532948224665     
   125.07100000000186        51.461108982784779        36.394789143416595     
   125.07150000000186        51.457224725160117        36.392042582153763     
   125.07200000000186        51.453336557697980        36.389293256316776     
   125.07250000000187        51.449444468860200        36.386541157747033     
   125.07300000000187        51.445548447050882        36.383786278245466     
   125.07350000000187        51.441648480616017        36.381028609571665     
   125.07400000000187        51.437744557845726        36.378268143445709     
   125.07450000000188        51.433836666970599        36.375504871545843     
   125.07500000000188        51.429924796162517        36.372738785508531     
   125.07550000000188        51.426008933536032        36.369969876929787     
   125.07600000000188        51.422089067143375        36.367198137361591     
   125.07650000000189        51.418165184980602        36.364423558316226     
   125.07700000000189        51.414237274980124        36.361646131260862     
   125.07750000000189        51.410305325016452        36.358865847621786     
   125.07800000000189        51.406369322901689        36.356082698781215     
   125.07850000000190        51.402429256385489        36.353296676077100     
   125.07900000000190        51.398485113157641        36.350507770805187     
   125.07950000000190        51.394536880844448        36.347715974216250     
   125.08000000000190        51.390584547009077        36.344921277516427     
   125.08050000000190        51.386628099152283        36.342123671867725     
   125.08100000000191        51.382667524710534        36.339323148386711     
   125.08150000000191        51.378702811055689        36.336519698144237     
   125.08200000000191        51.374733945497148        36.333713312167099     
   125.08250000000191        51.370760915274630        36.330903981432726     
   125.08300000000192        51.366783707567777        36.328091696875987     
   125.08350000000192        51.362802309486852        36.325276449382891     
   125.08400000000192        51.358816708076311        36.322458229792772     
   125.08450000000192        51.354826890313205        36.319637028897404     
   125.08500000000193        51.350832843109089        36.316812837442086     
   125.08550000000193        51.346834553303076        36.313985646121083     
   125.08600000000193        51.342832007671738        36.311155445584355     
   125.08650000000193        51.338825192917930        36.308322226429766     
   125.08700000000194        51.334814095676705        36.305485979207056     
   125.08750000000194        51.330798702514066        36.302646694417511     
   125.08800000000194        51.326778999923505        36.299804362510805     
   125.08850000000194        51.322754974329690        36.296958973888103     
   125.08900000000195        51.318726612083346        36.294110518898265     
   125.08950000000195        51.314693899465482        36.291258987840855     
   125.09000000000195        51.310656822682738        36.288404370962894     
   125.09050000000195        51.306615367869369        36.285546658460063     
   125.09100000000196        51.302569521086440        36.282685840476439     
   125.09150000000196        51.298519268318614        36.279821907102097     
   125.09200000000196        51.294464595479340        36.276954848376718     
   125.09250000000196        51.290405488402357        36.274084654283534     
   125.09300000000196        51.286341932849389        36.271211314754865     
   125.09350000000197        51.282273914502653        36.268334819667047     
   125.09400000000197        51.278201418970269        36.265455158843793     
   125.09450000000197        51.274124431780066        36.262572322052002     
   125.09500000000197        51.270042938382637        36.259686299004144     
   125.09550000000198        51.265956924149840        36.256797079356950     
   125.09600000000198        51.261866374374975        36.253904652711540     
   125.09650000000198        51.257771274268762        36.251009008610751     
   125.09700000000198        51.253671608962435        36.248110136541122     
   125.09750000000199        51.249567363508561        36.245208025933550     
   125.09800000000199        51.245458522873363        36.242302666158132     
   125.09850000000199        51.241345071944544        36.239394046528965     
   125.09900000000199        51.237226995522775        36.236482156299090     
   125.09950000000200        51.233104278328746        36.233566984664677     
   125.10000000000200        51.228976904996010        36.230648520760489     
   125.10050000000200        51.224844860073787        36.227726753661543     
   125.10100000000200        51.220708128026622        36.224801672383066     
   125.10150000000201        51.216566693231044        36.221873265877825     
   125.10200000000201        51.212420539976321        36.218941523037202     
   125.10250000000201        51.208269652466150        36.216006432691962     
   125.10300000000201        51.204114014812987        36.213067983608177     
   125.10350000000201        51.199953611041721        36.210126164490255     
   125.10400000000202        51.195788425087443        36.207180963978942     
   125.10450000000202        51.191618440793540        36.204232370650281     
   125.10500000000202        51.187443641913895        36.201280373016822     
   125.10550000000202        51.183264012107927        36.198324959524555     
   125.10600000000203        51.179079534944471        36.195366118555285     
   125.10650000000203        51.174890193896957        36.192403838423381     
   125.10700000000203        51.170695972346685        36.189438107378002     
   125.10750000000203        51.166496853578010        36.186468913600010     
   125.10800000000204        51.162292820781389        36.183496245203500     
   125.10850000000204        51.158083857048133        36.180520090232712     
   125.10900000000204        51.153869945375050        36.177540436665041     
   125.10950000000204        51.149651068658727        36.174557272406993     
   125.11000000000205        51.145427209698731        36.171570585296458     
   125.11050000000205        51.141198351192934        36.168580363099437     
   125.11100000000205        51.136964475739390        36.165586593511257     
   125.11150000000205        51.132725565836353        36.162589264156857     
   125.11200000000206        51.128481603878164        36.159588362587527     
   125.11250000000206        51.124232572155655        36.156583876281587     
   125.11300000000206        51.119978452858362        36.153575792645420     
   125.11350000000206        51.115719228068158        36.150564099009529     
   125.11400000000206        51.111454879763919        36.147548782631588     
   125.11450000000207        51.107185389816401        36.144529830692633     
   125.11500000000207        51.102910739989646        36.141507230298423     
   125.11550000000207        51.098630911938429        36.138480968477367     
   125.11600000000207        51.094345887211510        36.135451032182935     
   125.11650000000208        51.090055647243908        36.132417408288255     
   125.11700000000208        51.085760173361201        36.129380083588899     
   125.11750000000208        51.081459446778524        36.126339044802464     
   125.11800000000208        51.077153448595809        36.123294278565105     
   125.11850000000209        51.072842159799706        36.120245771432799     
   125.11900000000209        51.068525561264551        36.117193509882192     
   125.11950000000209        51.064203633745869        36.114137480305821     
   125.12000000000209        51.059876357883759        36.111077669014698     
   125.12050000000210        51.055543714200873        36.108014062236791     
   125.12100000000210        51.051205683101578        36.104946646116296     
   125.12150000000210        51.046862244868400        36.101875406711464     
   125.12200000000210        51.042513379667227        36.098800329997879     
   125.12250000000211        51.038159067537293        36.095721401861709     
   125.12300000000211        51.033799288398356        36.092638608104622     
   125.12350000000211        51.029434022045471        36.089551934439982     
   125.12400000000211        51.025063248147802        36.086461366492330     
   125.12450000000212        51.020686946250677        36.083366889798540     
   125.12500000000212        51.016305095769205        36.080268489803366     
   125.12550000000212        51.011917675992969        36.077166151862926     
   125.12600000000212        51.007524666082517        36.074059861241963     
   125.12650000000212        51.003126045064768        36.070949603110861     
   125.12700000000213        50.998721791837340        36.067835362548536     
   125.12750000000213        50.994311885164819        36.064717124539762     
   125.12800000000213        50.989896303677476        36.061594873974457     
   125.12850000000213        50.985475025870848        36.058468595647177     
   125.12900000000214        50.981048030103253        36.055338274255483     
   125.12950000000214        50.976615294597231        36.052203894401053     
   125.13000000000214        50.972176797432816        36.049065440584606     
   125.13050000000214        50.967732516555998        36.045922897212151     
   125.13100000000215        50.963282429765542        36.042776248585632     
   125.13150000000215        50.958826514720499        36.039625478908214     
   125.13200000000215        50.954364748936236        36.036470572281395     
   125.13250000000215        50.949897109781233        36.033311512702866     
   125.13300000000216        50.945423574481048        36.030148284069234     
   125.13350000000216        50.940944120108519        36.026980870169176     
   125.13400000000216        50.936458723592018        36.023809254689127     
   125.13450000000216        50.931967361706143        36.020633421206853     
   125.13500000000217        50.927470011075080        36.017453353193787     
   125.13550000000217        50.922966648169499        36.014269034012720     
   125.13600000000217        50.918457249305455        36.011080446917191     
   125.13650000000217        50.913941790642205        36.007887575049999     
   125.13700000000217        50.909420248182727        36.004690401443057     
   125.13750000000218        50.904892597769873        36.001488909015535     
   125.13800000000218        50.900358815086726        35.998283080573181     
   125.13850000000218        50.895818875654342        35.995072898807550     
   125.13900000000218        50.891272754829764        35.991858346294030     
   125.13950000000219        50.886720427804448        35.988639405490936     
   125.14000000000219        50.882161869605333        35.985416058740327     
   125.14050000000219        50.877597055089694        35.982188288264169     
   125.14100000000219        50.873025958944126        35.978956076163904     
   125.14150000000220        50.868448555685127        35.975719404420666     
   125.14200000000220        50.863864819657110        35.972478254893780     
   125.14250000000220        50.859274725028087        35.969232609317984     
   125.14300000000220        50.854678245791071        35.965982449304150     
   125.14350000000221        50.850075355760012        35.962727756336811     
   125.14400000000221        50.845466028569938        35.959468511773494     
   125.14450000000221        50.840850237673195        35.956204696843102     
   125.14500000000221        50.836227956341780        35.952936292646640     
   125.14550000000222        50.831599157658772        35.949663280151697     
   125.14600000000222        50.826963814522834        35.946385640195388     
   125.14650000000222        50.822321899645161        35.943103353482392     
   125.14700000000222        50.817673385542932        35.939816400580014     
   125.14750000000222        50.813018244545383        35.936524761922840     
   125.14800000000223        50.808356448783663        35.933228417805353     
   125.14850000000223        50.803687970195078        35.929927348384936     
   125.14900000000223        50.799012780518431        35.926621533678507     
   125.14950000000223        50.794330851293111        35.923310953562329     
   125.15000000000224        50.789642153854629        35.919995587768014     
   125.15050000000224        50.784946659335525        35.916675415884136     
   125.15100000000224        50.780244338663444        35.913350417354096     
   125.15150000000224        50.775535162556466        35.910020571473176     
   125.15200000000225        50.770819101522484        35.906685857388162     
   125.15250000000225        50.766096125859725        35.903346254097293     
   125.15300000000225        50.761366205646610        35.900001740443777     
   125.15350000000225        50.756629310750959        35.896652295121562     
   125.15400000000226        50.751885410816477        35.893297896666468     
   125.15450000000226        50.747134475270521        35.889938523460941     
   125.15500000000226        50.742376473313570        35.886574153727338     
   125.15550000000226        50.737611373920736        35.883204765528554     
   125.15600000000227        50.732839145842654        35.879830336768649     
   125.15650000000227        50.728059757595233        35.876450845185921     
   125.15700000000227        50.723273177464151        35.873066268355664     
   125.15750000000227        50.718479373499939        35.869676583687188     
   125.15800000000227        50.713678313515267        35.866281768421196     
   125.15850000000228        50.708869965080829        35.862881799627722     
   125.15900000000228        50.704054295530092        35.859476654208656     
   125.15950000000228        50.699231271944868        35.856066308888437     
   125.16000000000228        50.694400861163167        35.852650740218685     
   125.16050000000229        50.689563029772863        35.849229924574367     
   125.16100000000229        50.684717744107779        35.845803838150623     
   125.16150000000229        50.679864970245497        35.842372456961762     
   125.16200000000229        50.675004674007226        35.838935756840421     
   125.16250000000230        50.670136820950781        35.835493713433337     
   125.16300000000230        50.665261376371568        35.832046302201370     
   125.16350000000230        50.660378305298543        35.828593498417213     
   125.16400000000230        50.655487572490159        35.825135277162317     
   125.16450000000231        50.650589142431862        35.821671613324916     
   125.16500000000231        50.645682979335220        35.818202481599634     
   125.16550000000231        50.640769047131911        35.814727856483344     
   125.16600000000231        50.635847309472325        35.811247712273847     
   125.16650000000232        50.630917729721368        35.807762023067269     
   125.16700000000232        50.625980270959083        35.804270762758009     
   125.16750000000232        50.621034895971214        35.800773905032663     
   125.16800000000232        50.616081567251726        35.797271423371456     
   125.16850000000233        50.611120246995398        35.793763291042943     
   125.16900000000233        50.606150897096761        35.790249481103530     
   125.16950000000233        50.601173479147334        35.786729966395228     
   125.17000000000233        50.596187954429332        35.783204719541530     
   125.17050000000233        50.591194283916010        35.779673712947194     
   125.17100000000234        50.586192428263793        35.776136918793227     
   125.17150000000234        50.581182347814021        35.772594309037714     
   125.17200000000234        50.576164002582487        35.769045855408564     
   125.17250000000234        50.571137352262937        35.765491529405971     
   125.17300000000235        50.566102356219012        35.761931302296681     
   125.17350000000235        50.561058973481110        35.758365145111981     
   125.17400000000235        50.556007162744507        35.754793028645878     
   125.17450000000235        50.550946882360819        35.751214923449751     
   125.17500000000236        50.545878090340167        35.747630799833267     
   125.17550000000236        50.540800744343215        35.744040627859121     
   125.17600000000236        50.535714801676470        35.740444377339522     
   125.17650000000236        50.530620219294022        35.736842017837425     
   125.17700000000237        50.525516953784688        35.733233518657691     
   125.17750000000237        50.520404961373949        35.729618848848155     
   125.17800000000237        50.515284197918355        35.725997977195824     
   125.17850000000237        50.510154618899101        35.722370872222193     
   125.17900000000238        50.505016179421780        35.718737502183409     
   125.17950000000238        50.499868834206282        35.715097835062608     
   125.18000000000238        50.494712537586487        35.711451838570241     
   125.18050000000238        50.489547243504752        35.707799480139720     
   125.18100000000238        50.484372905505786        35.704140726923470     
   125.18150000000239        50.479189476733119        35.700475545790077     
   125.18200000000239        50.473996909924061        35.696803903321012     
   125.18250000000239        50.468795157405133        35.693125765807210     
   125.18300000000239        50.463584171084030        35.689441099243531     
   125.18350000000240        50.458363902450522        35.685749869329321     
   125.18400000000240        50.453134302564699        35.682052041460011     
   125.18450000000240        50.447895322055558        35.678347580726395     
   125.18500000000240        50.442646911115382        35.674636451910182     
   125.18550000000241        50.437389019493715        35.670918619480489     
   125.18600000000241        50.432121596491704        35.667194047588808     
   125.18650000000241        50.426844590954857        35.663462700064926     
   125.18700000000241        50.421557951271190        35.659724540414906     
   125.18750000000242        50.416261625362964        35.655979531815632     
   125.18800000000242        50.410955560680371        35.652227637110045     
   125.18850000000242        50.405639704196695        35.648468818803892     
   125.18900000000242        50.400314002400151        35.644703039060104     
   125.18950000000243        50.394978401294402        35.640930259698798     
   125.19000000000243        50.389632846380849        35.637150442185060     
   125.19050000000243        50.384277282662651        35.633363547631653     
   125.19100000000243        50.378911654632866        35.629569536790612     
   125.19150000000243        50.373535906268657        35.625768370049300     
   125.19200000000244        50.368149981026313        35.621960007426608     
   125.19250000000244        50.362753821831816        35.618144408566742     
   125.19300000000244        50.357347371075711        35.614321532734898     
   125.19350000000244        50.351930570605411        35.610491338812608     
   125.19400000000245        50.346503361718511        35.606653785292515     
   125.19450000000245        50.341065685156266        35.602808830273780     
   125.19500000000245        50.335617481091617        35.598956431453786     
   125.19550000000245        50.330158689127472        35.595096546126975     
   125.19600000000246        50.324689248286177        35.591229131177101     
   125.19650000000246        50.319209097001149        35.587354143071622     
   125.19700000000246        50.313718173110971        35.583471537857342     
   125.19750000000246        50.308216413849600        35.579581271153558     
   125.19800000000247        50.302703755836966        35.575683298145357     
   125.19850000000247        50.297180135074740        35.571777573580839     
   125.19900000000247        50.291645486932879        35.567864051761141     
   125.19950000000247        50.286099746146348        35.563942686538688     
   125.20000000000248        50.280542846799811        35.560013431305954     
   125.20050000000248        50.274974722323655        35.556076238992681     
   125.20100000000248        50.269395305483471        35.552131062058848     
   125.20150000000248        50.263804528369135        35.548177852486333     
   125.20200000000249        50.258202322387632        35.544216561774341     
   125.20250000000249        50.252588618252489        35.540247140931726     
   125.20300000000249        50.246963345972070        35.536269540468666     
   125.20350000000249        50.241326434843579        35.532283710392477     
   125.20400000000249        50.235677813437697        35.528289600196906     
   125.20450000000250        50.230017409593401        35.524287158858172     
   125.20500000000250        50.224345150402868        35.520276334824565     
   125.20550000000250        50.218660962204844        35.516257076011470     
   125.20600000000250        50.212964770570750        35.512229329791921     
   125.20650000000251        50.207256500290192        35.508193042986036     
   125.20700000000251        50.201536075369091        35.504148161859767     
   125.20750000000251        50.195803419011220        35.500094632111967     
   125.20800000000251        50.190058453606127        35.496032398865623     
   125.20850000000252        50.184301100717711        35.491961406660188     
   125.20900000000252        50.178531281075067        35.487881599444513     
   125.20950000000252        50.172748914555292        35.483792920565335     
   125.21000000000252        50.166953920175132        35.479695312760676     
   125.21050000000253        50.161146216073547        35.475588718148344     
   125.21100000000253        50.155325719500617        35.471473078217372     
   125.21150000000253        50.149492346807982        35.467348333821271     
   125.21200000000253        50.143646013423371        35.463214425160928     
   125.21250000000254        50.137786633850546        35.459071291783367     
   125.21300000000254        50.131914121645508        35.454918872565635     
   125.21350000000254        50.126028389406038        35.450757105707240     
   125.21400000000254        50.120129348754489        35.446585928717965     
   125.21450000000254        50.114216910322867        35.442405278407406     
   125.21500000000255        50.108290983737533        35.438215090873996     
   125.21550000000255        50.102351477605637        35.434015301495563     
   125.21600000000255        50.096398299495242        35.429805844915180     
   125.21650000000255        50.090431355918973        35.425586655029655     
   125.21700000000256        50.084450552321485        35.421357664980619     
   125.21750000000256        50.078455793056399        35.417118807138323     
   125.21800000000256        50.072446981372217        35.412870013091592     
   125.21850000000256        50.066424019394006        35.408611213634828     
   125.21900000000257        50.060386808104667        35.404342338754866     
   125.21950000000257        50.054335247325071        35.400063317616926     
   125.22000000000257        50.048269235696694        35.395774078552222     
   125.22050000000257        50.042188670661453        35.391474549043863     
   125.22100000000258        50.036093448439118        35.387164655710727     
   125.22150000000258        50.029983464013071        35.382844324297572     
   125.22200000000258        50.023858611103158        35.378513479655496     
   125.22250000000258        50.017718782146986        35.374172045729310     
   125.22300000000259        50.011563868280305        35.369819945542964     
   125.22350000000259        50.005393759307140        35.365457101179096     
   125.22400000000259        49.999208343692352        35.361083433773018     
   125.22450000000259        49.993007508516946        35.356698863481959     
   125.22500000000259        49.986791139475066        35.352303309482295     
   125.22550000000260        49.980559120834663        35.347896689942026     
   125.22600000000260        49.974311335421639        35.343478922009538     
   125.22650000000260        49.968047664589349        35.339049921791940     
   125.22700000000260        49.961767988196080        35.334609604339164     
   125.22750000000261        49.955472184579769        35.330157883626384     
   125.22800000000261        49.949160130520099        35.325694672526623     
   125.22850000000261        49.942831701224364        35.321219882801323     
   125.22900000000261        49.936486770294351        35.316733425076563     
   125.22950000000262        49.930125209695198        35.312235208821328     
   125.23000000000262        49.923746889722864        35.307725142324230     
   125.23050000000262        49.917351678983550        35.303203132679137     
   125.23100000000262        49.910939444350745        35.298669085754675     
   125.23150000000263        49.904510050942967        35.294122906178771     
   125.23200000000263        49.898063363373787        35.289564498176055     
   125.23250000000263        49.891599240462035        35.284993762083538     
   125.23300000000263        49.885117543001805        35.280410599256079     
   125.23350000000264        49.878618129322881        35.275814909644737     
   125.23400000000264        49.872100854896857        35.271206591030257     
   125.23450000000264        49.865565573567636        35.266585540068277     
   125.23500000000264        49.859012137177828        35.261951651999510     
   125.23550000000265        49.852440395527154        35.257304820619957     
   125.23600000000265        49.845850196327227        35.252644938249439     
   125.23650000000265        49.839241385168521        35.247971895707629     
   125.23700000000265        49.832613805473187        35.243285582281338     
   125.23750000000265        49.825967298455190        35.238585885695841     
   125.23800000000266        49.819301703080235        35.233872692086649     
   125.23850000000266        49.812616856003565        35.229145885955795     
   125.23900000000266        49.805912591549358        35.224405350156793     
   125.23950000000266        49.799188741642027        35.219650965846625     
   125.24000000000267        49.792445135773491        35.214882612461871     
   125.24050000000267        49.785681600936847        35.210100167672763     
   125.24100000000267        49.778897961588903        35.205303507355779     
   125.24150000000267        49.772094039592126        35.200492505553171     
   125.24200000000268        49.765269654160058        35.195667034434088     
   125.24250000000268        49.758424621805794        35.190826964258349     
   125.24300000000268        49.751558756277745        35.185972163330824     
   125.24350000000268        49.744671868512036        35.181102497967821     
   125.24400000000269        49.737763766559631        35.176217832445673     
   125.24450000000269        49.730834255532848        35.171318028962993     
   125.24500000000269        49.723883137544725        35.166402947597348     
   125.24550000000269        49.716910211633127        35.161472446252120     
   125.24600000000270        49.709915273702812        35.156526380615190     
   125.24650000000270        49.702898116449838        35.151564604105836     
   125.24700000000270        49.695858529301844        35.146586967832057     
   125.24750000000270        49.688796298327873        35.141593320527186     
   125.24800000000270        49.681711206182356        35.136583508510164     
   125.24850000000271        49.674603032010211        35.131557375618286     
   125.24900000000271        49.667471551380629        35.126514763160678     
   125.24950000000271        49.660316536197385        35.121455509854542     
   125.25000000000271        49.653137754621206        35.116379451770534     
   125.25050000000272        49.645934970975141        35.111286422265856     
   125.25100000000272        49.638707945660705        35.106176251924495     
   125.25150000000272        49.631456435068195        35.101048768494735     
   125.25200000000272        49.624180191468753        35.095903796811690     
   125.25250000000273        49.616878962939538        35.090741158745502     
   125.25300000000273        49.609552493236102        35.085560673110258     
   125.25350000000273        49.602200521710145        35.080362155606231     
   125.25400000000273        49.594822783192100        35.075145418736859     
   125.25450000000274        49.587419007883980        35.069910271732688     
   125.25500000000274        49.579988921240876        35.064656520468084     
   125.25550000000274        49.572532243860628        35.059383967382850     
   125.25600000000274        49.565048691354740        35.054092411390791     
   125.25650000000275        49.557537974228374        35.048781647795529     
   125.25700000000275        49.549999797753507        35.043451468200082     
   125.25750000000275        49.542433861824861        35.038101660405424     
   125.25800000000275        49.534839860833799        35.032732008320991     
   125.25850000000275        49.527217483513859        35.027342291856129     
   125.25900000000276        49.519566412806398        35.021932286824210     
   125.25950000000276        49.511886325696899        35.016501764827439     
   125.26000000000276        49.504176893065939        35.011050493151259     
   125.26050000000276        49.496437779518310        35.005578234644076     
   125.26100000000277        49.488668643222603        35.000084747602600     
   125.26150000000277        49.480869135726628        34.994569785642767     
   125.26200000000277        49.473038901788875        34.989033097579480     
   125.26250000000277        49.465177579181649        34.983474427288101     
   125.26300000000278        49.457284798503487        34.977893513571395     
   125.26350000000278        49.449360182971603        34.972290090013075     
   125.26400000000278        49.441403348227333        34.966663884839711     
   125.26450000000278        49.433413902098394        34.961014620753538     
   125.26500000000279        49.425391444403303        34.955342014793096     
   125.26550000000279        49.417335566694554        34.949645778152494     
   125.26600000000279        49.409245852036754        34.943925616024295     
   125.26650000000279        49.401121874744632        34.938181227413629     
   125.26700000000280        49.392963200128058        34.932412304959207     
   125.26750000000280        49.384769384227141        34.926618534744513     
   125.26800000000280        49.376539973523769        34.920799596095023     
   125.26850000000280        49.368274504669230        34.914955161385009     
   125.26900000000280        49.359972504154179        34.909084895804519     
   125.26950000000281        49.351633488024483        34.903188457157903     
   125.27000000000281        49.343256961535673        34.897265495620232     
   125.27050000000281        49.334842418821935        34.891315653502652     
   125.27100000000281        49.326389342538675        34.885338564999778     
   125.27150000000282        49.317897203499079        34.879333855932998     
   125.27200000000282        49.309365460280667        34.873301143472133     
   125.27250000000282        49.300793558845129        34.867240035866111     
   125.27300000000282        49.292180932103790        34.861150132136615     
   125.27350000000283        49.283526999490441        34.855031021775382     
   125.27400000000283        49.274831166508804        34.848882284424448     
   125.27450000000283        49.266092824260717        34.842703489542743     
   125.27500000000283        49.257311348952733        34.836494196056627     
   125.27550000000284        49.248486101383470        34.830253951997925     
   125.27600000000284        49.239616426393873        34.823982294115126     
   125.27650000000284        49.230701652318331        34.817678747485097     
   125.27700000000284        49.221741090390289        34.811342825093007     
   125.27750000000285        49.212734034122413        34.804974027393868     
   125.27800000000285        49.203679758675420        34.798571841866355     
   125.27850000000285        49.194577520165453        34.792135742523080     
   125.27900000000285        49.185426554965296        34.785665189416399     
   125.27950000000286        49.176226078964838        34.779159628115494     
   125.28000000000286        49.166975286796635        34.772618489159193     
   125.28050000000286        49.157673351004689        34.766041187467138     
   125.28100000000286        49.148319421205215        34.759427121747798     
   125.28150000000286        49.138912623177070        34.752775673854416     
   125.28200000000287        49.129452057915991        34.746086208116353     
   125.28250000000287        49.119936800642350        34.739358070637877     
   125.28300000000287        49.110365899760545        34.732590588561678     
   125.28350000000287        49.100738375738942        34.725783069277881     
   125.28400000000288        49.091053219976217        34.718934799621572     
   125.28450000000288        49.081309393545645        34.712045044985224     
   125.28500000000288        49.071505825937926        34.705113048429801     
   125.28550000000288        49.061641413667182        34.698138029699251     
   125.28600000000289        49.051715018866005        34.691119184226601     
   125.28650000000289        49.041725467734317        34.684055682037581     
   125.28700000000289        49.031671548947855        34.676946666625177     
   125.28750000000289        49.021552011961141        34.669791253749672     
   125.28800000000290        49.011365565189934        34.662588530153414     
   125.28850000000290        49.001110874113508        34.655337552219223     
   125.28900000000290        48.990786559254659        34.648037344541585     
   125.28950000000290        48.980391194015361        34.640686898396744     
   125.29000000000291        48.969923302395053        34.633285170129199     
   125.29050000000291        48.959381356579684        34.625831079446932     
   125.29100000000291        48.948763774335333        34.618323507578452     
   125.29150000000291        48.938068916273686        34.610761295339216     
   125.29200000000291        48.927295082915002        34.603143241055044     
   125.29250000000292        48.916440511550476        34.595468098343282     
   125.29300000000292        48.905503372901272        34.587734573750978     
   125.29350000000292        48.894481767572856        34.579941324246754     
   125.29400000000292        48.883373722192005        34.572086954490892     
   125.29450000000293        48.872177185330337        34.564170013950921     
   125.29500000000293        48.860890023124021        34.556188993806579     
   125.29550000000293        48.849510014543988        34.548142323603940     
   125.29600000000293        48.838034846334736        34.540028367676776     
   125.29650000000294        48.826462107561987        34.531845421292026     
   125.29700000000294        48.814789283748816        34.523591706502984     
   125.29750000000294        48.803013750537254        34.515265367667709     
   125.29800000000294        48.791132766832654        34.506864466601321     
   125.29850000000295        48.779143467448037        34.498386977375134     
   125.29900000000295        48.767042855034170        34.489830780610099     
   125.29950000000295        48.754827791432945        34.481193657363711     
   125.30000000000295        48.742494988237546        34.472473282454423     
   125.30050000000296        48.730040996505416        34.463667217187691     
   125.30100000000296        48.717462195589249        34.454772901459663     
   125.30150000000296        48.704754780923174        34.445787645119417     
   125.30200000000296        48.691914750679516        34.436708618535718     
   125.30250000000296        48.678937891153844        34.427532842261172     
   125.30300000000297        48.665819760716190        34.418257175686037     
   125.30350000000297        48.652555672190481        34.408878304577577     
   125.30400000000297        48.639140673400561        34.399392727325321     
   125.30450000000297        48.625569525771539        34.389796739809547     
   125.30500000000298        48.611836680541550        34.380086418581804     
   125.30550000000298        48.597936252471477        34.370257602274094     
   125.30600000000298        48.583861990584147        34.360305870910295     
   125.30650000000298        48.569607245514206        34.350226522818076     
   125.30700000000299        48.555164933114320        34.340014548896818     
   125.30750000000299        48.540527493550066        34.329664603692521     
   125.30800000000299        48.525686845400358        34.319170972943631     
   125.30850000000299        48.510634333881278        34.308527536970054     
   125.30900000000300        48.495360672251650        34.297727729242162     
   125.30950000000300        48.479855875350651        34.286764489385170     
   125.31000000000300        48.464109183792104        34.275630209577784     
   125.31050000000300        48.448108977325646        34.264316673291070     
   125.31100000000301        48.431842675283903        34.252814984894478     
   125.31150000000301        48.415296621812331        34.241115488503418     
   125.31200000000301        48.398455952699507        34.229207673816198     
   125.31250000000301        48.381304440439607        34.217080066557614     
   125.31300000000302        48.363824312643196        34.204720100079491     
   125.31350000000302        48.345996038311213        34.192113964235574     
   125.31400000000302        48.327798074380311        34.179246426165712     
   125.31450000000302        48.309206563576645        34.166100616649153     
   125.31500000000302        48.290194971242251        34.152657773305748     
   125.31550000000303        48.270733645560107        34.138896929634242     
   125.31600000000303        48.250789280645243        34.124794535364273     
   125.31650000000303        48.230324254617415        34.110323988409171     
   125.31700000000303        48.209295805574683        34.095455052199135     
   125.31750000000304        48.187654993998883        34.080153121998258     
   125.31800000000304        48.165345380025585        34.064378289602104     
   125.31850000000304        48.142301314032004        34.048084134610924     
   125.31900000000304        48.118445693013960        34.031216137958843     
   125.31950000000305        48.093686964009578        34.013709563024932     
   125.32000000000305        48.067915042653183        33.995486569623083     
   125.32050000000305        48.040995626093448        33.976452192631641     
   125.32100000000305        48.012762059283688        33.956488590582850     
   125.32150000000306        47.983003339143849        33.935446563288238     
   125.32200000000306        47.951445768014210        33.913132578773769     
   125.32250000000306        47.917723635502121        33.889288041986241     
   125.32300000000306        47.881329769197798        33.863554328330316     
   125.32350000000307        47.841526260209427        33.835409655800255     
   125.32400000000307        47.797168369934063        33.804044564962432     
   125.32450000000307        47.746312808848749        33.768084920823263     
   125.32500000000307        47.685181057555880        33.724858838395697     
   125.32550000000307        47.604538845550955        33.667836446430719     
   125.32600000000308        47.467932571576014        33.571239624839947     
   125.32650000000308        47.463111527110016        33.567830329351438     
   125.32700000000308        47.463111527110016        33.567830329351438     
   125.32750000000308        47.463111527110016        33.567830329351438     
   125.32800000000309        47.463111527110016        33.567830329351438     
   125.32850000000309        47.463111527110016        33.567830329351438     
   125.32900000000309        47.463111527110016        33.567830329351438     
   125.32950000000309        47.463111527110016        33.567830329351438     
   125.33000000000310        47.463050020291611        33.567786833461504     
   125.33050000000310        47.462873586225676        33.567662064257476     
   125.33100000000310        47.462643032817333        33.567499027353932     
   125.33150000000310        47.462459081176362        33.567368941927612     
   125.33200000000311        47.462258863478880        33.567227354409184     
   125.33250000000311        47.462064559029209        33.567089947764437     
   125.33300000000311        47.461866311228142        33.566949752491105     
   125.33350000000311        47.461665540377048        33.566807772986508     
   125.33400000000312        47.461463276321737        33.566664737528782     
   125.33450000000312        47.461260245461013        33.566521159806868     
   125.33500000000312        47.461057229173377        33.566377592389806     
   125.33550000000312        47.460854712556205        33.566234378324943     
   125.33600000000312        47.460652836408585        33.566091617181527     
   125.33650000000313        47.460451682283363        33.565949366631521     
   125.33700000000313        47.460251293803672        33.565807657524061     
   125.33750000000313        47.460051696836011        33.565666508151260     
   125.33800000000313        47.459852910293947        33.565525931888324     
   125.33850000000314        47.459654256799638        33.565385449712700     
   125.33900000000314        47.459455963341753        33.565245222144441     
   125.33950000000314        47.459259226412513        33.565106095309304     
   125.34000000000314        47.459064893998118        33.564968668879366     
   125.34050000000315        47.458871557004144        33.564831946382633     
   125.34100000000315        47.458679524795919        33.564696146593612     
   125.34150000000315        47.458489220993300        33.564561569084404     
   125.34200000000315        47.458301259162425        33.564428647751782     
   125.34250000000316        47.458116548715836        33.564298025706819     
   125.34300000000316        47.457936425175497        33.564170647393190     
   125.34350000000316        47.457762697828166        33.564047792287745     
   125.34400000000316        47.457597175106073        33.563930739263057     
   125.34450000000317        47.457237955314199        33.563676709105557     
   125.34500000000317        47.457213799180742        33.563659626565709     
   125.34550000000317        47.456844885581255        33.563398741219302     
   125.34600000000317        47.456820549737550        33.563381531593400     
   125.34650000000318        47.456445160674377        33.563116066980612     
   125.34700000000318        47.456434728507858        33.563108689645134     
   125.34750000000318        47.456228187723781        33.562962633014685     
   125.34800000000318        47.456041329752658        33.562830493832891     
   125.34850000000318        47.455833988858913        33.562683871297232     
   125.34900000000319        47.455662373407804        33.562562509665355     
   125.34950000000319        47.455448835600542        33.562411504960984     
   125.35000000000319        47.455273825833309        33.562287742964024     
   125.35050000000319        47.455058033735504        33.562135144054501     
   125.35100000000320        47.454881048494343        33.562009985057848     
   125.35150000000320        47.454681383668699        33.561868789288198     
   125.35200000000320        47.454480811950368        33.561726952280381     
   125.35250000000320        47.454298958274101        33.561598350463136     
   125.35300000000321        47.454094627227647        33.561453854960554     
   125.35350000000321        47.453909955784290        33.561323260497574     
   125.35400000000321        47.453702954870899        33.561176876990217     
   125.35450000000321        47.453516888262783        33.561045295905977     
   125.35500000000322        47.453327752780567        33.560911544600145     
   125.35550000000322        47.453136301445667        33.560776155588336     
   125.35600000000322        47.452943118678462        33.560639542156267     
   125.35650000000322        47.452748654104745        33.560502022266654     
   125.35700000000323        47.452553250803319        33.560363838535231     
   125.35750000000323        47.452357167025731        33.560225173590226     
   125.35800000000323        47.452160596675512        33.560086164554775     
   125.35850000000323        47.451963685869998        33.559946914758982     
   125.35900000000323        47.451766542289107        33.559807500351027     
   125.35950000000324        47.451569246213168        33.559667978102944     
   125.36000000000324        47.451371857196740        33.559528390130026     
   125.36050000000324        47.451174417127596        33.559388766054141     
   125.36100000000324        47.450976957856923        33.559249128399557     
   125.36150000000325        47.450779502788244        33.559109493716598     
   125.36200000000325        47.450582067546186        33.558969873054558     
   125.36250000000325        47.450384663829723        33.558830274686613     
   125.36300000000325        47.450187299128693        33.558690703909377     
   125.36350000000326        47.449989978038907        33.558551163972879     
   125.36400000000326        47.449792704534019        33.558411657687174     
   125.36450000000326        47.449595479635626        33.558272185774719     
   125.36500000000326        47.449398304027127        33.558132748718791     
   125.36550000000327        47.449201178022200        33.557993346741199     
   125.36600000000327        47.449004101602270        33.557853979828820     
   125.36650000000327        47.448807072891171        33.557714646654901     
   125.36700000000327        47.448610091834091        33.557575347180659     
   125.36750000000328        47.448413156916033        33.557436080334746     
   125.36800000000328        47.448216266173425        33.557296844728569     
   125.36850000000328        47.448019419155855        33.557157640043620     
   125.36900000000328        47.447822613565613        33.557018464655016     
   125.36950000000328        47.447625848529349        33.556879317945153     
   125.37000000000329        47.447429121937539        33.556740198422240     
   125.37050000000329        47.447232433549225        33.556601105915874     
   125.37100000000329        47.447035781416687        33.556462039048675     
   125.37150000000329        47.446839163957435        33.556322996701574     
   125.37200000000330        47.446642579975318        33.556183978028663     
   125.37250000000330        47.446446028636878        33.556044982440561     
   125.37300000000330        47.446249508466124        33.555906008893480     
   125.37350000000330        47.446053018446840        33.555767056668785     
   125.37400000000331        47.445856557141170        33.555628124749660     
   125.37450000000331        47.445660124279954        33.555489212945773     
   125.37500000000331        47.445463717678571        33.555350319712211     
   125.37550000000331        47.445267337307151        33.555211445027858     
   125.37600000000332        47.445070981510980        33.555072587722556     
   125.37650000000332        47.444874650201989        33.554933747734005     
   125.37700000000332        47.444678341759399        33.554794923916049     
   125.37750000000332        47.444482055565416        33.554656115831797     
   125.37800000000333        47.444285791038688        33.554517323070144     
   125.37850000000333        47.444089546720157        33.554378544599281     
   125.37900000000333        47.443893322289796        33.554239780192887     
   125.37950000000333        47.443697117883900        33.554101029947361     
   125.38000000000334        47.443500931429298        33.553962292396598     
   125.38050000000334        47.443304762938233        33.553823567549259     
   125.38100000000334        47.443108611751171        33.553684854938957     
   125.38150000000334        47.442912477701867        33.553546154448114     
   125.38200000000334        47.442716358584164        33.553407464516596     
   125.38250000000335        47.442520254847018        33.553268785461910     
   125.38300000000335        47.442419454470617        33.553197503564100     
   125.38350000000335        47.442196376472985        33.553039749070351     
   125.38400000000335        47.441981155091263        33.552887550554814     
   125.38450000000336        47.441771417340256        33.552739229909015     
   125.38500000000336        47.441565553493334        33.552593648779478     
   125.38550000000336        47.441362450315189        33.552450019917487     
   125.38600000000336        47.441161327588780        33.552307791575451     
   125.38650000000337        47.440961631694250        33.552166572248964     
   125.38700000000337        47.440859919724851        33.552094645679574     
   125.38750000000337        47.440634191029183        33.551935016687771     
   125.38800000000337        47.440417215932193        33.551781577995158     
   125.38850000000338        47.440206308719780        33.551632430340170     
   125.38900000000338        47.439999664547791        33.551486297387733     
   125.38950000000338        47.439796043869684        33.551342302565345     
   125.39000000000338        47.439594582690226        33.551199834879867     
   125.39050000000339        47.439493712947460        33.551128503796782     
   125.39100000000339        47.439266268861310        33.550967661730049     
   125.39150000000339        47.439048178136673        33.550813434097904     
   125.39200000000339        47.438836538930602        33.550663768798529     
   125.39250000000339        47.438629414142476        33.550517295968803     
   125.39300000000340        47.438425481049975        33.550373080216673     
   125.39350000000340        47.438323759823817        33.550301146994855     
   125.39400000000340        47.438094589822995        33.550139084410660     
   125.39450000000340        47.437875369786653        33.549984058161868     
   125.39500000000341        47.437662981790361        33.549833863339941     
   125.39550000000341        47.437455358013722        33.549687037640389     
   125.39600000000341        47.437350601367704        33.549612958006442     
   125.39650000000341        47.437119477571734        33.549449513753984     
   125.39700000000342        47.436898969342678        33.549293576532236     
   125.39750000000342        47.436685718059643        33.549142771218897     
   125.39800000000342        47.436477510852086        33.548995532934086     
   125.39850000000342        47.436373864866511        33.548922238624513     
   125.39900000000343        47.436141902237310        33.548758201173541     
   125.39950000000343        47.435920861133091        33.548601887118195     
   125.40000000000343        47.435707268797124        33.548450840622507     
   125.40050000000343        47.435498840891320        33.548303446266807     
   125.40100000000344        47.435396610636261        33.548231153002348     
   125.40150000000344        47.435163990105849        33.548066650302921     
   125.40200000000344        47.434942538805842        33.547910046169385     
   125.40250000000344        47.434728686887958        33.547758816105400     
   125.40300000000344        47.434518728496862        33.547610339434236     
   125.40350000000345        47.434427244061894        33.547545644213983     
   125.40400000000345        47.434191534941881        33.547378957351611     
   125.40450000000345        47.433968042302766        33.547220909641204     
   125.40500000000345        47.433751403633643        33.547067708865811     
   125.40550000000346        47.433642714445796        33.546990848219075     
   125.40600000000346        47.433407341390634        33.546824399012962     
   125.40650000000346        47.433184006383215        33.546666462775868     
   125.40700000000346        47.432964486281385        33.546511224332889     
   125.40750000000347        47.432869295973937        33.546443908424330     
   125.40800000000347        47.432630788182564        33.546275242421558     
   125.40850000000347        47.432403280496523        33.546114355384098     
   125.40900000000347        47.432180382500242        33.545956728189758     
   125.40950000000348        47.432084255609645        33.545888749956198     
   125.41000000000348        47.431846253568629        33.545720441606512     
   125.41050000000348        47.431615966163911        33.545557588830803     
   125.41100000000348        47.431390853359801        33.545398395387281     
   125.41150000000349        47.431294528154169        33.545330276911180     
   125.41200000000349        47.431055771434607        33.545161434874700     
   125.41250000000349        47.430823798012696        33.544997389795697     
   125.41300000000349        47.430711486614804        33.544917967478121     
   125.41350000000349        47.430469692504737        33.544746977485019     
   125.41400000000350        47.430235315569099        33.544581232709199     
   125.41450000000350        47.430134876798761        33.544510205236250     
   125.41500000000350        47.429888892088293        33.544336251768925     
   125.41550000000350        47.429651192561103        33.544168157350327     
   125.41600000000351        47.429549540278899        33.544096271716136     
   125.41650000000351        47.429300943488251        33.543920471059700     
   125.41700000000351        47.429061208487283        33.543750937211804     
   125.41750000000351        47.428959160032264        33.543678771415550     
   125.41800000000352        47.428708900815103        33.543501795138383     
   125.41850000000352        47.428467901057559        33.543331366890712     
   125.41900000000352        47.428365931450678        33.543259256853858     
   125.41950000000352        47.428114574964681        33.543081504619565     
   125.42000000000353        47.427872766986916        33.542910504821812     
   125.42050000000353        47.427771146756548        33.542838641854416     
   125.42100000000353        47.427519026674766        33.542660349627198     
   125.42150000000353        47.427276679010177        33.542488968178624     
   125.42200000000354        47.427175556001927        33.542417456832936     
   125.42250000000354        47.426922868115845        33.542238763071026     
   125.42300000000354        47.426815893471783        33.542163113613306     
   125.42350000000354        47.426555724248196        33.541979129260412     
   125.42400000000355        47.426307094908594        33.541803305588900     
   125.42450000000355        47.426203472342571        33.541730026626652     
   125.42500000000355        47.425946005757076        33.541547953503901     
   125.42550000000355        47.425837490033139        33.541471214238243     
   125.42600000000355        47.425573680638742        33.541284655659915     
   125.42650000000356        47.425322306581677        33.541106891002329     
   125.42700000000356        47.425218344987861        33.541033372289540     
   125.42750000000356        47.424958651663452        33.540849724480623     
   125.42800000000356        47.424850159234353        33.540773001688805     
   125.42850000000357        47.424584522706787        33.540585151014263     
   125.42900000000357        47.424459414027233        33.540496678915893     
   125.42950000000357        47.424192242479911        33.540307742718966     
   125.43000000000357        47.424067355025592        33.540219427009482     
   125.43050000000358        47.423798916877544        33.540029595108557     
   125.43100000000358        47.423686725398390        33.539950256453139     
   125.43150000000358        47.423414732189585        33.539757910513714     
   125.43200000000358        47.423286888725237        33.539667504499540     
   125.43250000000359        47.423015204616895        33.539475377147646     
   125.43300000000359        47.422902127624091        33.539395412282232     
   125.43350000000359        47.422627714537718        33.539201355074290     
   125.43400000000359        47.422513524469203        33.539120603073236     
   125.43450000000360        47.422237157139975        33.538925163880165     
   125.43500000000360        47.422122324051990        33.538843957154008     
   125.43550000000360        47.421844537228679        33.538647514135086     
   125.43600000000360        47.421729382168451        33.538566079719381     
   125.43650000000360        47.421450541361395        33.538368891353237     
   125.43700000000361        47.421335281269847        33.538287382662510     
   125.43750000000361        47.421055636702874        33.538089625900376     
   125.43800000000361        47.420940417209337        33.538008145919591     
   125.43850000000361        47.420660137855045        33.537809940254149     
   125.43900000000362        47.420545055192015        33.537728557036203     
   125.43950000000362        47.420264258547157        33.537529985557839     
   125.44000000000362        47.420149375947979        33.537448743819581     
   125.44050000000362        47.419868139918172        33.537249861620964     
   125.44100000000363        47.419753497232264        33.537168789542768     
   125.44150000000363        47.419471876933450        33.536969635600343     
   125.44200000000363        47.419357500921834        33.536888752106861     
   125.44250000000363        47.419075534061726        33.536689353086459     
   125.44300000000364        47.418961439230131        33.536608668435726     
   125.44350000000364        47.418679152319811        33.536409043085236     
   125.44400000000364        47.418565347558228        33.536328563564012     
   125.44450000000364        47.418282759764153        33.536128725437401     
   125.44500000000365        47.418169250470008        33.536048454862595     
   125.44550000000365        47.417886374661521        33.535848413060712     
   125.44600000000365        47.417773161491837        33.535768351896941     
   125.44650000000365        47.417490008184878        33.535568113856371     
   125.44700000000365        47.417377090382608        33.535488261568275     
   125.44750000000366        47.417093667397630        33.535287832819421     
   125.44800000000366        47.416981044272518        33.535208188918872     
   125.44850000000366        47.416697357811927        33.535007573847899     
   125.44900000000366        47.416585026073626        33.534928136008055     
   125.44950000000367        47.416442125324529        33.534827082160795     
   125.45000000000367        47.416145971785404        33.534617650723774     
   125.45050000000367        47.416027230763618        33.534533680419514     
   125.45100000000367        47.415734970600681        33.534327002268860     
   125.45150000000368        47.415618895423279        33.534244917174789     
   125.45200000000368        47.415329097349272        33.534039980144470     
   125.45250000000368        47.415214845042897        33.533959184133579     
   125.45300000000368        47.415070621688976        33.533857194933354     
   125.45350000000369        47.414770262419282        33.533644789323716     
   125.45400000000369        47.414650724842716        33.533560255718953     
   125.45450000000369        47.414355470545452        33.533351460202368     
   125.45500000000369        47.414239237143860        33.533269263217200     
   125.45550000000370        47.414092435332442        33.533165450672669     
   125.45600000000370        47.413788763571816        33.532950702563895     
   125.45650000000370        47.413668470869325        33.532865634955797     
   125.45700000000370        47.413370901765170        33.532655202474103     
   125.45750000000371        47.413254436797565        33.532572841732389     
   125.45800000000371        47.413109526514965        33.532470366628161     
   125.45850000000371        47.412803635212207        33.532254048922859     
   125.45900000000371        47.412683188086305        33.532168872111320     
   125.45950000000371        47.412384021139026        33.531957309681097     
   125.46000000000372        47.412333163473704        33.531921344574144     
   125.46050000000372        47.412023210220823        33.531702154373129     
   125.46100000000372        47.411901363646898        33.531615987911756     
   125.46150000000372        47.411599473361754        33.531402499614643     
   125.46200000000373        47.411548351714359        33.531366347827159     
   125.46250000000373        47.411236289070537        33.531145665925237     
   125.46300000000373        47.411114121293501        33.531059272318430     
   125.46350000000373        47.410810763538770        33.530844746269089     
   125.46400000000374        47.410759802255505        33.530808707886749     
   125.46450000000374        47.410446521039319        33.530587164245716     
   125.46500000000374        47.410324512341873        33.530500883135865     
   125.46550000000374        47.410172799247761        33.530393597432877     
   125.46600000000375        47.409857574379075        33.530170679296297     
   125.46650000000375        47.409735115851475        33.530084080079511     
   125.46700000000375        47.409583636540695        33.529976959641736     
   125.46750000000375        47.409266982053815        33.529753030520176     
   125.46800000000376        47.409144350073255        33.529666308642625     
   125.46850000000376        47.408993724101208        33.529559791568104     
   125.46900000000376        47.408675824546791        33.529334981970599     
   125.46950000000376        47.408553114413685        33.529248204826040     
   125.47000000000376        47.408417310557951        33.529152168170270     
   125.47050000000377        47.408094917959012        33.528924181219104     
   125.47100000000377        47.407970377834765        33.528836109956700     
   125.47150000000377        47.407817729287586        33.528728162600743     
   125.47200000000377        47.407496433270460        33.528500951122012     
   125.47250000000378        47.407373066523434        33.528413709639146     
   125.47300000000378        47.407236635651437        33.528317229575755     
   125.47350000000378        47.406911958929783        33.528087627358858     
   125.47400000000378        47.406787362936399        33.527999516587919     
   125.47450000000379        47.406649821570952        33.527902251215195     
   125.47500000000379        47.406323147185738        33.527671236307704     
   125.47550000000379        47.406198060675479        33.527582778657340     
   125.47600000000379        47.406060064264565        33.527485191489596     
   125.47650000000380        47.405732115483147        33.527253275365773     
   125.47700000000380        47.405606920229630        33.527164740815522     
   125.47750000000380        47.405468806268189        33.527067070519671     
   125.47800000000380        47.405139959530423        33.526834519387187     
   125.47850000000381        47.405074692353622        33.526788365226125     
   125.47900000000381        47.404745235661622        33.526555382751702     
   125.47950000000381        47.404681205105135        33.526510102990237     
   125.48000000000381        47.404350985453028        33.526276580972436     
   125.48050000000381        47.404296200401539        33.526237838530356     
   125.48100000000382        47.403963093316506        33.526002274601957     
   125.48150000000382        47.403897404587923        33.525955822324860     
   125.48200000000382        47.403564865712774        33.525720660218958     
   125.48250000000382        47.403509916943712        33.525681802000584     
   125.48300000000383        47.403175103551746        33.525445031421050     
   125.48350000000383        47.403119705835636        33.525405855720088     
   125.48400000000383        47.402783296889936        33.525167956810499     
   125.48450000000383        47.402718656426991        33.525122245724596     
   125.48500000000384        47.402383402508129        33.524885163617867     
   125.48550000000384        47.402328449449904        33.524846302366555     
   125.48600000000384        47.401991600813922        33.524608092521397     
   125.48650000000384        47.401936419265859        33.524569069688617     
   125.48700000000385        47.401598436617661        33.524330057902525     
   125.48750000000385        47.401543174865445        33.524290978351694     
   125.48800000000385        47.401204368217044        33.524051383856417     
   125.48850000000385        47.401149127072351        33.524012318878739     
   125.48900000000386        47.400809703338822        33.523772287998774     
   125.48950000000386        47.400754545739815        33.523733282102327     
   125.49000000000386        47.400414643216813        33.523492912636470     
   125.49050000000386        47.400359611755086        33.523453995940834     
   125.49100000000387        47.400019324111277        33.523213354128913     
   125.49150000000387        47.399964446101997        33.523174545950582     
   125.49200000000387        47.399623835381156        33.522933675668213     
   125.49250000000387        47.399569127638443        33.522894987897665     
   125.49300000000387        47.399228235644500        33.522653918707405     
   125.49350000000388        47.399173707628549        33.522615358034635     
   125.49400000000388        47.398832563019702        33.522374110202740     
   125.49450000000388        47.398778222237233        33.522335681936276     
   125.49500000000388        47.398436844904104        33.522094269528850     
   125.49550000000389        47.398382693033113        33.522055974855327     
   125.49600000000389        47.398041096145974        33.521814407186007     
   125.49650000000389        47.397987135244719        33.521776247560965     
   125.49700000000389        47.397645329162174        33.521534531955069     
   125.49750000000390        47.397591558214941        33.521496506660235     
   125.49800000000390        47.397420564160370        33.521375586189954     
   125.49850000000390        47.397071378351129        33.521128651850539     
   125.49900000000390        47.397015707504600        33.521089283000705     
   125.49950000000391        47.396668768549283        33.520843937573439     
   125.50000000000391        47.396614051238913        33.520805243037529     
   125.50050000000391        47.396268517708528        33.520560891487570     
   125.50100000000391        47.396244954453756        33.520544228219592     
   125.50150000000392        47.395892156112012        33.520294739200793     
   125.50200000000392        47.395836140301860        33.520255126402681     
   125.50250000000392        47.395486669553470        33.520007990564416     
   125.50300000000392        47.395431927970762        33.519969278864032     
   125.50350000000392        47.395258783024708        33.519846837327862     
   125.50400000000393        47.394904699200097        33.519596439253206     
   125.50450000000393        47.394848920776809        33.519556994328589     
   125.50500000000393        47.394498470599309        33.519309165867021     
   125.50550000000393        47.394474760388633        33.519292398676136     
   125.50600000000394        47.394118316785764        33.519040331834020     
   125.50650000000394        47.394062314310084        33.519000728466040     
   125.50700000000394        47.393710225607407        33.518751741286806     
   125.50750000000394        47.393686541292873        33.518734992409001     
   125.50800000000395        47.393328865987144        33.518482054542488     
   125.50850000000395        47.393272979055467        33.518442532884130     
   125.50900000000395        47.393096972305102        33.518318067586371     
   125.50950000000395        47.392737933646188        33.518064165595817     
   125.51000000000396        47.392681996924303        33.518024608727345     
   125.51050000000396        47.392506226960492        33.517900310831784     
   125.51100000000396        47.392146142446400        33.517645669242796     
   125.51150000000396        47.392090248608881        33.517606142701069     
   125.51200000000397        47.391915053087594        33.517482250971632     
   125.51250000000397        47.391554036243626        33.517226950066117     
   125.51300000000397        47.391498215679455        33.517187475341352     
   125.51350000000397        47.391323700467275        33.517064064639008     
   125.51400000000397        47.390961797271700        33.516808136931488     
   125.51450000000398        47.390937487577546        33.516790945803152     
   125.51500000000398        47.390572765066999        33.516533024356320     
   125.51550000000398        47.390516422407600        33.516493180420774     
   125.51600000000398        47.390340556773616        33.516368814755928     
   125.51650000000399        47.389976488819002        33.516111356193356     
   125.51700000000399        47.389952180603466        33.516094166110747     
   125.51750000000399        47.389585877565843        33.515835126961214     
   125.51800000000399        47.389561336339113        33.515817772099702     
   125.51850000000400        47.389193478491407        33.515557633432984     
   125.51900000000400        47.389137008232709        33.515517699263121     
   125.51950000000400        47.388961514332948        33.515393596386588     
   125.52000000000400        47.388595123818071        33.515134495376969     
   125.52050000000401        47.388570926500556        33.515117383718426     
   125.52100000000401        47.388202902764320        33.514857127741386     
   125.52150000000401        47.388178574965892        33.514839923810463     
   125.52200000000401        47.387809408341347        33.514578859615682     
   125.52250000000402        47.387785029869541        33.514561619850014     
   125.52300000000402        47.387415053338351        33.514299982912711     
   125.52350000000402        47.387390680552464        33.514282747168004     
   125.52400000000402        47.387020118882887        33.514020696437925     
   125.52450000000402        47.386995786987121        33.514003489609586     
   125.52500000000403        47.386624793220967        33.513741133313580     
   125.52550000000403        47.386600527693652        33.513723973419175     
   125.52600000000403        47.386229203958727        33.513461383779138     
   125.52650000000403        47.386205019304761        33.513444281076112     
   125.52700000000404        47.385833434925182        33.513181507116094     
   125.52750000000404        47.385809341693381        33.513164469064272     
   125.52800000000404        47.385437543847004        33.512901544147141     
   125.52850000000404        47.385413548245602        33.512884575136802     
   125.52900000000405        47.385228224373407        33.512753521095654     
   125.52950000000405        47.384852539996018        33.512487847734562     
   125.53000000000405        47.384820166715485        33.512464954266676     
   125.53050000000405        47.384635892526283        33.512334642448067     
   125.53100000000406        47.384259530441689        33.512068489832451     
   125.53150000000406        47.384235190976746        33.512051277651665     
   125.53200000000406        47.383860055312773        33.511785992326573     
   125.53250000000406        47.383849618847023        33.511778611953360     
   125.53300000000407        47.383471328582559        33.511511095784627     
   125.53350000000407        47.383446937678798        33.511493847227825     
   125.53400000000407        47.383259365119791        33.511361202995779     
   125.53450000000407        47.382879775525822        33.511092767978830     
   125.53500000000408        47.382855369066874        33.511075508421897     
   125.53550000000408        47.382667844773039        33.510942898290466     
   125.53600000000408        47.382287316177099        33.510673799238745     
   125.53650000000408        47.382262950909158        33.510656568810980     
   125.53700000000408        47.382075859636132        33.510524264849685     
   125.53750000000409        47.381694519557492        33.510254591941234     
   125.53800000000409        47.381683949456217        33.510247117064843     
   125.53850000000409        47.381301257724253        33.509976488305973     
   125.53900000000409        47.381290643639680        33.509968982325859     
   125.53950000000410        47.380907003933999        33.509697683187383     
   125.54000000000410        47.380896379899234        33.509690170170792     
   125.54050000000410        47.380512070501247        33.509418397445437     
   125.54100000000410        47.380501460230334        33.509410894162272     
   125.54150000000411        47.380116670402245        33.509138781690922     
   125.54200000000411        47.380106089274143        33.509131299016737     
   125.54250000000411        47.379720949932754        33.508858939380040     
   125.54300000000411        47.379710409308842        33.508851485349290     
   125.54350000000412        47.379325009473455        33.508578941499195     
   125.54400000000412        47.379314515851895        33.508571520707200     
   125.54450000000412        47.379122424722489        33.508435681102249     
   125.54500000000412        47.378734979040750        33.508161690488400     
   125.54550000000413        47.378724416092091        33.508154220670264     
   125.54600000000413        47.378531424881004        33.508017744571596     
   125.54650000000413        47.378142818557173        33.507742933185391     
   125.54700000000413        47.378132259661783        33.507735466233633     
   125.54750000000413        47.377939388645572        33.507599075100345     
   125.54800000000414        47.377549921314504        33.507323654835083     
   125.54850000000414        47.377549921314504        33.507323654835083     
   125.54900000000414        47.377158303917845        33.507046714104888     
   125.54950000000414        47.377147662538135        33.507039188822596     
   125.55000000000415        47.376953755125953        33.506902064786843     
   125.55050000000415        47.376562502673202        33.506625382135525     
   125.55100000000415        47.376562502673202        33.506625382135525     
   125.55150000000415        47.376169620641456        33.506347547092687     
   125.55200000000416        47.376169620641456        33.506347547092687     
   125.55250000000416        47.375775593745487        33.506068902434883     
   125.55300000000416        47.375775593745487        33.506068902434883     
   125.55350000000416        47.375380762339802        33.505789688851173     
   125.55400000000417        47.375380762339802        33.505789688851173     
   125.55450000000417        47.374985366598757        33.505510076186077     
   125.55500000000417        47.374985366598757        33.505510076186077     
   125.55550000000417        47.374589573843103        33.505230182764087     
   125.55600000000418        47.374589573843103        33.505230182764087     
   125.55650000000418        47.374193501381448        33.504950091542526     
   125.55700000000418        47.374193501381448        33.504950091542526     
   125.55750000000418        47.373996163573487        33.504810541669443     
   125.55800000000418        47.373798768225441        33.504670951100081     
   125.55850000000419        47.373601342014268        33.504531338698357     
   125.55900000000419        47.373403899059731        33.504391714448538     
   125.55950000000419        47.373206438071790        33.504252077438800     
   125.56000000000419        47.373008965391300        33.504112432152823     
   125.56050000000420        47.372811483624439        33.503972780433550     
   125.56100000000420        47.372614002550698        33.503833129195968     
   125.56150000000420        47.372416509210254        33.503693469276293     
   125.56200000000420        47.372219018407350        33.503553811142453     
   125.56250000000421        47.372021508274571        33.503414139332321     
   125.56300000000421        47.371823991355157        33.503274462715233     
   125.56350000000421        47.371626467714485        33.503134781337430     
   125.56400000000421        47.371428944165672        33.502995100016449     
   125.56450000000422        47.371231405341121        33.502855407886003     
   125.56500000000422        47.371033862183204        33.502715712683354     
   125.56550000000422        47.370836316707482        33.502576015833796     
   125.56600000000422        47.370638766593324        33.502436315696315     
   125.56650000000423        47.370441207064907        33.502296608893900     
   125.56700000000423        47.370243636824917        33.502156894509497     
   125.56750000000423        47.370046058133376        33.502017174141230     
   125.56800000000423        47.369848470299253        33.501877447300501     
   125.56850000000424        47.369650883729740        33.501737721346124     
   125.56900000000424        47.369453287660555        33.501597988666745     
   125.56950000000424        47.369255685395984        33.501458251598834     
   125.57000000000424        47.369058074974205        33.501318508755226     
   125.57050000000424        47.368860456662865        33.501178760325239     
   125.57100000000425        47.368662826801724        33.501039003720933     
   125.57150000000425        47.368465201820584        33.500899250559534     
   125.57200000000425        47.368267565555250        33.500759489411493     
   125.57250000000425        47.368069916272489        33.500619719051343     
   125.57300000000426        47.367872270464368        33.500479951140527     
   125.57350000000426        47.367674609863840        33.500340172762478     
   125.57400000000426        47.367476939625710        33.500200387562373     
   125.57450000000426        47.367279269460724        33.500060602406521     
   125.57500000000427        47.367081592456039        33.499920812406913     
   125.57550000000427        47.366883903410432        33.499781013885865     
   125.57600000000427        47.366686205586419        33.499641209150376     
   125.57650000000427        47.366488501213695        33.499501399777131     
   125.57700000000428        47.366290799506316        33.499361592281225     
   125.57750000000428        47.366093086860957        33.499221777043743     
   125.57800000000428        47.365895361520302        33.499081952822380     
   125.57850000000428        47.365697637242306        33.498942129345167     
   125.57900000000429        47.365499898141799        33.498802295379924     
   125.57950000000429        47.365302150919106        33.498662455664537     
   125.58000000000429        47.365104407005823        33.498522618282074     
   125.58050000000429        47.364906656329246        33.498382776110162     
   125.58100000000429        47.364708894298417        33.498242925902588     
   125.58150000000430        47.364511119976022        33.498103066996862     
   125.58200000000430        47.364313343940466        33.497963206872768     
   125.58250000000430        47.364115566261390        33.497823345579462     
   125.58300000000430        47.363917777610510        33.497683476521097     
   125.58350000000431        47.363719978193814        33.497543599843411     
   125.58400000000431        47.363522171456211        33.497403717982365     
   125.58450000000431        47.363340172824344        33.497275013714763     
   125.58500000000431        47.363134639677249        33.497129668300857     
   125.58550000000432        47.362932922361665        33.496987021149238     
   125.58600000000432        47.362733082985415        33.496845701930063     
   125.58650000000432        47.362534196518688        33.496705056531532     
   125.58700000000432        47.362351541006809        33.496575887737698     
   125.58750000000433        47.362145752599339        33.496430361787645     
   125.58800000000433        47.361943866505783        33.496287595255446     
   125.58850000000433        47.361743917381432        33.496146198397810     
   125.58900000000433        47.361560687082125        33.496016623131169     
   125.58950000000434        47.361354602221603        33.495870887524326     
   125.59000000000434        47.361152546033047        33.495728000687087     
   125.59050000000434        47.360952495790443        33.495586532299946     
   125.59100000000434        47.360768942370804        33.495456728532339     
   125.59150000000434        47.360562955860502        33.495311062444138     
   125.59200000000435        47.360360923753774        33.495168192609427     
   125.59250000000435        47.360176632209580        33.495037866861495     
   125.59300000000435        47.359969937448994        33.494891699931571     
   125.59350000000435        47.359767524631756        33.494748560867848     
   
   
   125.59400000000436        2.5947476091897942E-003   1.3247892038939266E-002
   125.59450000000436        9.7451552951266496E-004   1.7088762094457755E-002
   125.59500000000436        9.7451552951266496E-004   1.7088762094457755E-002
   125.59550000000436        9.7451552951266496E-004   1.7088762094457755E-002
   125.59600000000437        9.7451552951266496E-004   1.7088762094457755E-002
   125.59650000000437        9.7451552951266496E-004   1.7088762094457755E-002
   125.59700000000437        9.7451552951266496E-004   1.7088762094457755E-002
   125.59750000000437        9.7451552951266496E-004   1.7088762094457755E-002
   125.59800000000438        9.7451552951266496E-004   1.7088762094457755E-002
   125.59850000000438        9.7451552951266496E-004   1.7088762094457755E-002
   125.59900000000438        9.7451552951266496E-004   1.7088762094457755E-002
   125.59950000000438        9.7451552951266496E-004   1.7088762094457755E-002
   125.60000000000439        9.7451552951266496E-004   1.7088762094457755E-002
   125.60050000000439        9.7451552951266496E-004   1.7088762094457755E-002
   125.60100000000439        9.7451552951266496E-004   1.7088762094457755E-002
   125.60150000000439        9.7451552951266496E-004   1.7088762094457755E-002
   125.60200000000440        9.7451552951266496E-004   1.7088762094457755E-002
   125.60250000000440        9.7451552951266496E-004   1.7088762094457755E-002
   125.60300000000440        9.7451552951266496E-004   1.7088762094457755E-002
   125.60350000000440        9.7451552951266496E-004   1.7088762094457755E-002
   125.60400000000440        9.7451552951266496E-004   1.7088762094457755E-002
   125.60450000000441        9.7451552951266496E-004   1.7088762094457755E-002
   125.60500000000441        9.7451552951266496E-004   1.7088762094457755E-002
   125.60550000000441        9.7451552951266496E-004   1.7088762094457755E-002
   125.60600000000441        9.7451552951266496E-004   1.7088762094457755E-002
   125.60650000000442        9.7451552951266496E-004   1.7088762094457755E-002
   125.60700000000442        9.7451552951266496E-004   1.7088762094457755E-002
   125.60750000000442        9.7451552951266496E-004   1.7088762094457755E-002
   125.60800000000442        9.7451552951266496E-004   1.7088762094457755E-002
   125.60850000000443        9.7451552951266496E-004   1.7088762094457755E-002
   125.60900000000443        9.7451552951266496E-004   1.7088762094457755E-002
   125.60950000000443        9.7451552951266496E-004   1.7088762094457755E-002
   125.61000000000443        9.7451552951266496E-004   1.7088762094457755E-002
   125.61050000000444        9.7451552951266496E-004   1.7088762094457755E-002
   125.61100000000444        9.7451552951266496E-004   1.7088762094457755E-002
   125.61150000000444        9.7451552951266496E-004   1.7088762094457755E-002
   125.61200000000444        9.7451552951266496E-004   1.7088762094457755E-002
   125.61250000000445        9.7451552951266496E-004   1.7088762094457755E-002
   125.61300000000445        9.7451552951266496E-004   1.7088762094457755E-002
   125.61350000000445        9.7451552951266496E-004   1.7088762094457755E-002
   125.61400000000445        9.7451552951266496E-004   1.7088762094457755E-002
   125.61450000000445        9.7451552951266496E-004   1.7088762094457755E-002
   125.61500000000446        9.7451552951266496E-004   1.7088762094457755E-002
   125.61550000000446        9.7451552951266496E-004   1.7088762094457755E-002
   125.61600000000446        9.7451552951266496E-004   1.7088762094457755E-002
   125.61650000000446        9.7451552951266496E-004   1.7088762094457755E-002
   125.61700000000447        9.7451552951266496E-004   1.7088762094457755E-002
   125.61750000000447        9.7451552951266496E-004   1.7088762094457755E-002
   125.61800000000447        9.7451552951266496E-004   1.7088762094457755E-002
   125.61850000000447        9.7451552951266496E-004   1.7088762094457755E-002
   125.61900000000448        9.7451552951266496E-004   1.7088762094457755E-002
   125.61950000000448        9.7451552951266496E-004   1.7088762094457755E-002
   125.62000000000448        9.7451552951266496E-004   1.7088762094457755E-002
   125.62050000000448        9.7451552951266496E-004   1.7088762094457755E-002
   125.62100000000449        9.7451552951266496E-004   1.7088762094457755E-002
   125.62150000000449        9.7451552951266496E-004   1.7088762094457755E-002
   125.62200000000449        9.7451552951266496E-004   1.7088762094457755E-002
   125.62250000000449        9.7451552951266496E-004   1.7088762094457755E-002
   125.62300000000450        9.7451552951266496E-004   1.7088762094457755E-002
   125.62350000000450        9.7451552951266496E-004   1.7088762094457755E-002
   125.62400000000450        9.7451552951266496E-004   1.7088762094457755E-002
   125.62450000000450        9.7451552951266496E-004   1.7088762094457755E-002
   125.62500000000450        9.7451552951266496E-004   1.7088762094457755E-002
   125.62550000000451        9.7451552951266496E-004   1.7088762094457755E-002
   125.62600000000451        9.7451552951266496E-004   1.7088762094457755E-002
   125.62650000000451        9.7451552951266496E-004   1.7088762094457755E-002
   125.62700000000451        9.7451552951266496E-004   1.7088762094457755E-002
   125.62750000000452        9.7451552951266496E-004   1.7088762094457755E-002
   125.62800000000452        9.7451552951266496E-004   1.7088762094457755E-002
   125.62850000000452        9.7451552951266496E-004   1.7088762094457755E-002
   125.62900000000452        9.7451552951266496E-004   1.7088762094457755E-002
   125.62950000000453        9.7451552951266496E-004   1.7088762094457755E-002
   125.63000000000453        9.7451552951266496E-004   1.7088762094457755E-002
   125.63050000000453        9.7451552951266496E-004   1.7088762094457755E-002
   125.63100000000453        9.7451552951266496E-004   1.7088762094457755E-002
   125.63150000000454        9.7451552951266496E-004   1.7088762094457755E-002
   125.63200000000454        9.7451552951266496E-004   1.7088762094457755E-002
   125.63250000000454        9.7451552951266496E-004   1.7088762094457755E-002
   125.63300000000454        9.7451552951266496E-004   1.7088762094457755E-002
   125.63350000000455        9.7451552951266496E-004   1.7088762094457755E-002
   125.63400000000455        9.7451552951266496E-004   1.7088762094457755E-002
   125.63450000000455        9.7451552951266496E-004   1.7088762094457755E-002
   125.63500000000455        9.7451552951266496E-004   1.7088762094457755E-002
   125.63550000000455        9.7451552951266496E-004   1.7088762094457755E-002
   125.63600000000456        9.7451552951266496E-004   1.7088762094457755E-002
   125.63650000000456        9.7451552951266496E-004   1.7088762094457755E-002
   125.63700000000456        9.7451552951266496E-004   1.7088762094457755E-002
   125.63750000000456        9.7451552951266496E-004   1.7088762094457755E-002
   125.63800000000457        9.7451552951266496E-004   1.7088762094457755E-002
   125.63850000000457        9.7451552951266496E-004   1.7088762094457755E-002
   125.63900000000457        9.7451552951266496E-004   1.7088762094457755E-002
   125.63950000000457        9.7451552951266496E-004   1.7088762094457755E-002
   125.64000000000458        9.7451552951266496E-004   1.7088762094457755E-002
   125.64050000000458        9.7451552951266496E-004   1.7088762094457755E-002
   125.64100000000458        9.7451552951266496E-004   1.7088762094457755E-002
   125.64150000000458        9.7451552951266496E-004   1.7088762094457755E-002
   125.64200000000459        9.7451552951266496E-004   1.7088762094457755E-002
   125.64250000000459        9.7451552951266496E-004   1.7088762094457755E-002
   125.64300000000459        9.7451552951266496E-004   1.7088762094457755E-002
   125.64350000000459        9.7451552951266496E-004   1.7088762094457755E-002
   125.64400000000460        9.7451552951266496E-004   1.7088762094457755E-002
   125.64450000000460        9.7451552951266496E-004   1.7088762094457755E-002
   125.64500000000460        9.7451552951266496E-004   1.7088762094457755E-002
   125.64550000000460        9.7451552951266496E-004   1.7088762094457755E-002
   125.64600000000461        9.7451552951266496E-004   1.7088762094457755E-002
   125.64650000000461        9.7451552951266496E-004   1.7088762094457755E-002
   125.64700000000461        9.7451552951266496E-004   1.7088762094457755E-002
   125.64750000000461        9.7451552951266496E-004   1.7088762094457755E-002
   125.64800000000461        9.7451552951266496E-004   1.7088762094457755E-002
   125.64850000000462        9.7451552951266496E-004   1.7088762094457755E-002
   125.64900000000462        9.7451552951266496E-004   1.7088762094457755E-002
   125.64950000000462        9.7451552951266496E-004   1.7088762094457755E-002
   125.65000000000462        9.7451552951266496E-004   1.7088762094457755E-002
   125.65050000000463        9.7451552951266496E-004   1.7088762094457755E-002
   125.65100000000463        9.7451552951266496E-004   1.7088762094457755E-002
   125.65150000000463        9.7451552951266496E-004   1.7088762094457755E-002
   125.65200000000463        9.7451552951266496E-004   1.7088762094457755E-002
   125.65250000000464        9.7451552951266496E-004   1.7088762094457755E-002
   125.65300000000464        9.7451552951266496E-004   1.7088762094457755E-002
   125.65350000000464        9.7451552951266496E-004   1.7088762094457755E-002
   125.65400000000464        9.7451552951266496E-004   1.7088762094457755E-002
   125.65450000000465        9.7451552951266496E-004   1.7088762094457755E-002
   125.65500000000465        9.7451552951266496E-004   1.7088762094457755E-002
   125.65550000000465        9.7451552951266496E-004   1.7088762094457755E-002
   125.65600000000465        9.7451552951266496E-004   1.7088762094457755E-002
   125.65650000000466        9.7451552951266496E-004   1.7088762094457755E-002
   125.65700000000466        9.7451552951266496E-004   1.7088762094457755E-002
   125.65750000000466        9.7451552951266496E-004   1.7088762094457755E-002
   125.65800000000466        9.7451552951266496E-004   1.7088762094457755E-002
   125.65850000000466        9.7451552951266496E-004   1.7088762094457755E-002
   125.65900000000467        9.7451552951266496E-004   1.7088762094457755E-002
   125.65950000000467        9.7451552951266496E-004   1.7088762094457755E-002
   125.66000000000467        9.7451552951266496E-004   1.7088762094457755E-002
   125.66050000000467        9.7451552951266496E-004   1.7088762094457755E-002
   125.66100000000468        9.7451552951266496E-004   1.7088762094457755E-002
   125.66150000000468        9.7451552951266496E-004   1.7088762094457755E-002
   125.66200000000468        9.7451552951266496E-004   1.7088762094457755E-002
   125.66250000000468        9.7451552951266496E-004   1.7088762094457755E-002
   125.66300000000469        9.7451552951266496E-004   1.7088762094457755E-002
   125.66350000000469        9.7451552951266496E-004   1.7088762094457755E-002
   125.66400000000469        9.7451552951266496E-004   1.7088762094457755E-002
   125.66450000000469        9.7451552951266496E-004   1.7088762094457755E-002
   125.66500000000470        9.7451552951266496E-004   1.7088762094457755E-002
   125.66550000000470        9.7451552951266496E-004   1.7088762094457755E-002
   125.66600000000470        9.7451552951266496E-004   1.7088762094457755E-002
   125.66650000000470        9.7451552951266496E-004   1.7088762094457755E-002
   125.66700000000471        9.7451552951266496E-004   1.7088762094457755E-002
   125.66750000000471        9.7451552951266496E-004   1.7088762094457755E-002
   125.66800000000471        9.7451552951266496E-004   1.7088762094457755E-002
   125.66850000000471        9.7451552951266496E-004   1.7088762094457755E-002
   125.66900000000471        9.7451552951266496E-004   1.7088762094457755E-002
   125.66950000000472        9.7451552951266496E-004   1.7088762094457755E-002
   125.67000000000472        9.7451552951266496E-004   1.7088762094457755E-002
   125.67050000000472        9.7451552951266496E-004   1.7088762094457755E-002
   125.67100000000472        9.7451552951266496E-004   1.7088762094457755E-002
   125.67150000000473        9.7451552951266496E-004   1.7088762094457755E-002
   125.67200000000473        9.7451552951266496E-004   1.7088762094457755E-002
   125.67250000000473        9.7451552951266496E-004   1.7088762094457755E-002
   125.67300000000473        9.7451552951266496E-004   1.7088762094457755E-002
   125.67350000000474        9.7451552951266496E-004   1.7088762094457755E-002
   125.67400000000474        9.7451552951266496E-004   1.7088762094457755E-002
   125.67450000000474        9.7451552951266496E-004   1.7088762094457755E-002
   125.67500000000474        9.7451552951266496E-004   1.7088762094457755E-002
   125.67550000000475        9.7451552951266496E-004   1.7088762094457755E-002
   125.67600000000475        9.7451552951266496E-004   1.7088762094457755E-002
   125.67650000000475        9.7451552951266496E-004   1.7088762094457755E-002
   125.67700000000475        9.7451552951266496E-004   1.7088762094457755E-002
   125.67750000000476        9.7451552951266496E-004   1.7088762094457755E-002
   125.67800000000476        9.7451552951266496E-004   1.7088762094457755E-002
   125.67850000000476        9.7451552951266496E-004   1.7088762094457755E-002
   125.67900000000476        9.7451552951266496E-004   1.7088762094457755E-002
   125.67950000000477        9.7451552951266496E-004   1.7088762094457755E-002
   125.68000000000477        9.7451552951266496E-004   1.7088762094457755E-002
   125.68050000000477        9.7451552951266496E-004   1.7088762094457755E-002
   125.68100000000477        9.7451552951266496E-004   1.7088762094457755E-002
   125.68150000000477        9.7451552951266496E-004   1.7088762094457755E-002
   125.68200000000478        9.7451552951266496E-004   1.7088762094457755E-002
   125.68250000000478        9.7451552951266496E-004   1.7088762094457755E-002
   125.68300000000478        9.7451552951266496E-004   1.7088762094457755E-002
   125.68350000000478        9.7451552951266496E-004   1.7088762094457755E-002
   125.68400000000479        9.7451552951266496E-004   1.7088762094457755E-002
   125.68450000000479        9.7451552951266496E-004   1.7088762094457755E-002
   125.68500000000479        9.7451552951266496E-004   1.7088762094457755E-002
   125.68550000000479        9.7451552951266496E-004   1.7088762094457755E-002
   125.68600000000480        9.7451552951266496E-004   1.7088762094457755E-002
   125.68650000000480        9.7451552951266496E-004   1.7088762094457755E-002
   125.68700000000480        9.7451552951266496E-004   1.7088762094457755E-002
   125.68750000000480        9.7451552951266496E-004   1.7088762094457755E-002
   125.68800000000481        9.7451552951266496E-004   1.7088762094457755E-002
   125.68850000000481        9.7451552951266496E-004   1.7088762094457755E-002
   125.68900000000481        9.7451552951266496E-004   1.7088762094457755E-002
   125.68950000000481        9.7451552951266496E-004   1.7088762094457755E-002
   125.69000000000482        9.7451552951266496E-004   1.7088762094457755E-002
   125.69050000000482        9.7451552951266496E-004   1.7088762094457755E-002
   125.69100000000482        9.7451552951266496E-004   1.7088762094457755E-002
   125.69150000000482        9.7451552951266496E-004   1.7088762094457755E-002
   125.69200000000482        9.7451552951266496E-004   1.7088762094457755E-002
   125.69250000000483        9.7451552951266496E-004   1.7088762094457755E-002
   125.69300000000483        9.7451552951266496E-004   1.7088762094457755E-002
   125.69350000000483        9.7451552951266496E-004   1.7088762094457755E-002
   125.69400000000483        9.7451552951266496E-004   1.7088762094457755E-002
   125.69450000000484        9.7451552951266496E-004   1.7088762094457755E-002
   125.69500000000484        9.7451552951266496E-004   1.7088762094457755E-002
   125.69550000000484        9.7451552951266496E-004   1.7088762094457755E-002
   125.69600000000484        9.7451552951266496E-004   1.7088762094457755E-002
   125.69650000000485        9.7451552951266496E-004   1.7088762094457755E-002
   125.69700000000485        9.7451552951266496E-004   1.7088762094457755E-002
   125.69750000000485        9.7451552951266496E-004   1.7088762094457755E-002
   125.69800000000485        9.7451552951266496E-004   1.7088762094457755E-002
   125.69850000000486        9.7451552951266496E-004   1.7088762094457755E-002
   125.69900000000486        9.7451552951266496E-004   1.7088762094457755E-002
   125.69950000000486        9.7451552951266496E-004   1.7088762094457755E-002
   125.70000000000486        9.7451552951266496E-004   1.7088762094457755E-002
   125.70050000000487        9.7451552951266496E-004   1.7088762094457755E-002
   125.70100000000487        9.7451552951266496E-004   1.7088762094457755E-002
   125.70150000000487        9.7451552951266496E-004   1.7088762094457755E-002
   125.70200000000487        9.7451552951266496E-004   1.7088762094457755E-002
   125.70250000000487        9.7451552951266496E-004   1.7088762094457755E-002
   125.70300000000488        9.7451552951266496E-004   1.7088762094457755E-002
   125.70350000000488        9.7451552951266496E-004   1.7088762094457755E-002
   125.70400000000488        9.7451552951266496E-004   1.7088762094457755E-002
   125.70450000000488        9.7451552951266496E-004   1.7088762094457755E-002
   125.70500000000489        9.7096961289710516E-004   1.7033600250163754E-002
   125.70550000000489        9.7096961289710516E-004   1.7033600250163754E-002
   125.70600000000489        9.7096961289710516E-004   1.7033600250163754E-002
   125.70650000000489        9.7096961289710516E-004   1.7033600250163754E-002
   125.70700000000490        9.7096961289710516E-004   1.7033600250163754E-002
   125.70750000000490        9.7096961289710516E-004   1.7033600250163754E-002
   125.70800000000490        9.7096961289710516E-004   1.7033600250163754E-002
   125.70850000000490        9.7096961289710516E-004   1.7033600250163754E-002
   125.70900000000491        9.7096961289710516E-004   1.7033600250163754E-002
   125.70950000000491        9.7096961289710516E-004   1.7033600250163754E-002
   125.71000000000491        9.7096961289710516E-004   1.7033600250163754E-002
   125.71050000000491        9.7096961289710516E-004   1.7033600250163754E-002
   125.71100000000492        9.7096961289710516E-004   1.7033600250163754E-002
   125.71150000000492        9.7096961289710516E-004   1.7033600250163754E-002
   125.71200000000492        9.7096961289710516E-004   1.7033600250163754E-002
   125.71250000000492        9.7096961289710516E-004   1.7033600250163754E-002
   125.71300000000493        9.7096961289710516E-004   1.7033600250163754E-002
   125.71350000000493        9.7096961289710516E-004   1.7033600250163754E-002
   125.71400000000493        9.7096961289710516E-004   1.7033600250163754E-002
   125.71450000000493        9.7096961289710516E-004   1.7033600250163754E-002
   125.71500000000493        9.7096961289710516E-004   1.7033600250163754E-002
   125.71550000000494        9.7096961289710516E-004   1.7033600250163754E-002
   125.71600000000494        9.7096961289710516E-004   1.7033600250163754E-002
   125.71650000000494        9.7096961289710516E-004   1.7033600250163754E-002
   125.71700000000494        9.7096961289710516E-004   1.7033600250163754E-002
   125.71750000000495        9.7096961289710516E-004   1.7033600250163754E-002
   125.71800000000495        9.7096961289710516E-004   1.7033600250163754E-002
   125.71850000000495        9.7096961289710516E-004   1.7033600250163754E-002
   125.71900000000495        9.7096961289710516E-004   1.7033600250163754E-002
   125.71950000000496        9.7096961289710516E-004   1.7033600250163754E-002
   125.72000000000496        9.7096961289710516E-004   1.7033600250163754E-002
   125.72050000000496        9.7096961289710516E-004   1.7033600250163754E-002
   125.72100000000496        9.7096961289710516E-004   1.7033600250163754E-002
   125.72150000000497        9.7096961289710516E-004   1.7033600250163754E-002
   125.72200000000497        9.7096961289710516E-004   1.7033600250163754E-002
   125.72250000000497        9.7096961289710516E-004   1.7033600250163754E-002
   125.72300000000497        9.7096961289710516E-004   1.7033600250163754E-002
   125.72350000000498        9.7096961289710516E-004   1.7033600250163754E-002
   125.72400000000498        9.7096961289710516E-004   1.7033600250163754E-002
   125.72450000000498        9.7096961289710516E-004   1.7033600250163754E-002
   125.72500000000498        9.7096961289710516E-004   1.7033600250163754E-002
   125.72550000000498        9.7096961289710516E-004   1.7033600250163754E-002
   125.72600000000499        9.7096961289710516E-004   1.7033600250163754E-002
   125.72650000000499        9.7096961289710516E-004   1.7033600250163754E-002
   125.72700000000499        9.7096961289710516E-004   1.7033600250163754E-002
   125.72750000000499        9.7096961289710516E-004   1.7033600250163754E-002
   125.72800000000500        9.7096961289710516E-004   1.7033600250163754E-002
   125.72850000000500        9.7096961289710516E-004   1.7033600250163754E-002
   125.72900000000500        9.7096961289710516E-004   1.7033600250163754E-002
   125.72950000000500        9.7096961289710516E-004   1.7033600250163754E-002
   125.73000000000501        9.7096961289710516E-004   1.7033600250163754E-002
   125.73050000000501        9.7096961289710516E-004   1.7033600250163754E-002
   125.73100000000501        9.7096961289710516E-004   1.7033600250163754E-002
   125.73150000000501        9.7096961289710516E-004   1.7033600250163754E-002
   125.73200000000502        9.7096961289710516E-004   1.7033600250163754E-002
   125.73250000000502        9.7096961289710516E-004   1.7033600250163754E-002
   125.73300000000502        9.7096961289710516E-004   1.7033600250163754E-002
   125.73350000000502        9.7096961289710516E-004   1.7033600250163754E-002
   125.73400000000503        9.7096961289710516E-004   1.7033600250163754E-002
   125.73450000000503        9.7096961289710516E-004   1.7033600250163754E-002
   125.73500000000503        9.7096961289710516E-004   1.7033600250163754E-002
   125.73550000000503        9.7096961289710516E-004   1.7033600250163754E-002
   125.73600000000503        9.7096961289710516E-004   1.7033600250163754E-002
   125.73650000000504        9.7096961289710516E-004   1.7033600250163754E-002
   125.73700000000504        9.7096961289710516E-004   1.7033600250163754E-002
   125.73750000000504        9.7096961289710516E-004   1.7033600250163754E-002
   125.73800000000504        9.7096961289710516E-004   1.7033600250163754E-002
   125.73850000000505        9.7096961289710516E-004   1.7033600250163754E-002
   125.73900000000505        9.7096961289710516E-004   1.7033600250163754E-002
   125.73950000000505        9.7096961289710516E-004   1.7033600250163754E-002
   125.74000000000505        9.7096961289710516E-004   1.7033600250163754E-002
   125.74050000000506        9.7096961289710516E-004   1.7033600250163754E-002
   125.74100000000506        9.7096961289710516E-004   1.7033600250163754E-002
   125.74150000000506        9.7096961289710516E-004   1.7033600250163754E-002
   125.74200000000506        9.7096961289710516E-004   1.7033600250163754E-002
   125.74250000000507        9.7096961289710516E-004   1.7033600250163754E-002
   125.74300000000507        9.7096961289710516E-004   1.7033600250163754E-002
   125.74350000000507        9.7096961289710516E-004   1.7033600250163754E-002
   125.74400000000507        9.7096961289710516E-004   1.7033600250163754E-002
   125.74450000000508        9.7096961289710516E-004   1.7033600250163754E-002
   125.74500000000508        9.7096961289710516E-004   1.7033600250163754E-002
   125.74550000000508        9.7096961289710516E-004   1.7033600250163754E-002
   125.74600000000508        9.7096961289710516E-004   1.7033600250163754E-002
   125.74650000000508        9.7096961289710516E-004   1.7033600250163754E-002
   125.74700000000509        9.7096961289710516E-004   1.7033600250163754E-002
   125.74750000000509        9.7096961289710516E-004   1.7033600250163754E-002
   125.74800000000509        9.7096961289710516E-004   1.7033600250163754E-002
   125.74850000000509        9.7096961289710516E-004   1.7033600250163754E-002
   125.74900000000510        9.7096961289710516E-004   1.7033600250163754E-002
   125.74950000000510        9.7096961289710516E-004   1.7033600250163754E-002
   125.75000000000510        9.7096961289710516E-004   1.7033600250163754E-002
   125.75050000000510        9.7096961289710516E-004   1.7033600250163754E-002
   125.75100000000511        9.7096961289710516E-004   1.7033600250163754E-002
   125.75150000000511        9.7096961289710516E-004   1.7033600250163754E-002
   125.75200000000511        9.7096961289710516E-004   1.7033600250163754E-002
   125.75250000000511        9.7096961289710516E-004   1.7033600250163754E-002
   125.75300000000512        9.7096961289710516E-004   1.7033600250163754E-002
   125.75350000000512        9.7096961289710516E-004   1.7033600250163754E-002
   125.75400000000512        9.7096961289710516E-004   1.7033600250163754E-002
   125.75450000000512        9.7096961289710516E-004   1.7033600250163754E-002
   125.75500000000513        9.7096961289710516E-004   1.7033600250163754E-002
   125.75550000000513        9.7096961289710516E-004   1.7033600250163754E-002
   125.75600000000513        9.7096961289710516E-004   1.7033600250163754E-002
   125.75650000000513        9.7096961289710516E-004   1.7033600250163754E-002
   125.75700000000514        9.7096961289710516E-004   1.7033600250163754E-002
   125.75750000000514        9.7096961289710516E-004   1.7033600250163754E-002
   125.75800000000514        9.7096961289710516E-004   1.7033600250163754E-002
   125.75850000000514        9.7096961289710516E-004   1.7033600250163754E-002
   125.75900000000514        9.7096961289710516E-004   1.7033600250163754E-002
   125.75950000000515        9.7096961289710516E-004   1.7033600250163754E-002
   125.76000000000515        9.7096961289710516E-004   1.7033600250163754E-002
   125.76050000000515        9.7096961289710516E-004   1.7033600250163754E-002
   125.76100000000515        9.7096961289710516E-004   1.7033600250163754E-002
   125.76150000000516        9.7096961289710516E-004   1.7033600250163754E-002
   125.76200000000516        9.7096961289710516E-004   1.7033600250163754E-002
   125.76250000000516        9.7096961289710516E-004   1.7033600250163754E-002
   125.76300000000516        9.7096961289710516E-004   1.7033600250163754E-002
   125.76350000000517        9.7096961289710516E-004   1.7033600250163754E-002
   125.76400000000517        9.7096961289710516E-004   1.7033600250163754E-002
   125.76450000000517        9.7096961289710516E-004   1.7033600250163754E-002
   125.76500000000517        9.7096961289710516E-004   1.7033600250163754E-002
   125.76550000000518        9.7096961289710516E-004   1.7033600250163754E-002
   125.76600000000518        9.7096961289710516E-004   1.7033600250163754E-002
   125.76650000000518        9.7096961289710516E-004   1.7033600250163754E-002
   125.76700000000518        9.7096961289710516E-004   1.7033600250163754E-002
   125.76750000000519        9.7096961289710516E-004   1.7033600250163754E-002
   125.76800000000519        9.7096961289710516E-004   1.7033600250163754E-002
   125.76850000000519        9.7096961289710516E-004   1.7033600250163754E-002
   125.76900000000519        9.7096961289710516E-004   1.7033600250163754E-002
   125.76950000000519        9.7096961289710516E-004   1.7033600250163754E-002
   125.77000000000520        9.7096961289710516E-004   1.7033600250163754E-002
   125.77050000000520        9.7096961289710516E-004   1.7033600250163754E-002
   125.77100000000520        9.7096961289710516E-004   1.7033600250163754E-002
   125.77150000000520        9.7096961289710516E-004   1.7033600250163754E-002
   125.77200000000521        9.7096961289710516E-004   1.7033600250163754E-002
   125.77250000000521        9.7096961289710516E-004   1.7033600250163754E-002
   125.77300000000521        9.7096961289710516E-004   1.7033600250163754E-002
   125.77350000000521        9.7096961289710516E-004   1.7033600250163754E-002
   125.77400000000522        9.7096961289710516E-004   1.7033600250163754E-002
   125.77450000000522        9.7096961289710516E-004   1.7033600250163754E-002
   125.77500000000522        9.7096961289710516E-004   1.7033600250163754E-002
   125.77550000000522        9.7096961289710516E-004   1.7033600250163754E-002
   125.77600000000523        9.7096961289710516E-004   1.7033600250163754E-002
   125.77650000000523        9.7096961289710516E-004   1.7033600250163754E-002
   125.77700000000523        9.7096961289710516E-004   1.7033600250163754E-002
   125.77750000000523        9.7096961289710516E-004   1.7033600250163754E-002
   125.77800000000524        9.7096961289710516E-004   1.7033600250163754E-002
   125.77850000000524        9.7096961289710516E-004   1.7033600250163754E-002
   125.77900000000524        9.7096961289710516E-004   1.7033600250163754E-002
   125.77950000000524        9.7096961289710516E-004   1.7033600250163754E-002
   125.78000000000524        9.7096961289710516E-004   1.7033600250163754E-002
   125.78050000000525        9.7096961289710516E-004   1.7033600250163754E-002
   125.78100000000525        9.7096961289710516E-004   1.7033600250163754E-002
   125.78150000000525        9.7096961289710516E-004   1.7033600250163754E-002
   125.78200000000525        9.7096961289710516E-004   1.7033600250163754E-002
   125.78250000000526        9.7096961289710516E-004   1.7033600250163754E-002
   125.78300000000526        9.7096961289710516E-004   1.7033600250163754E-002
   125.78350000000526        9.7096961289710516E-004   1.7033600250163754E-002
   125.78400000000526        9.7096961289710516E-004   1.7033600250163754E-002
   125.78450000000527        9.7096961289710516E-004   1.7033600250163754E-002
   125.78500000000527        9.7096961289710516E-004   1.7033600250163754E-002
   125.78550000000527        9.7096961289710516E-004   1.7033600250163754E-002
   125.78600000000527        9.7096961289710516E-004   1.7033600250163754E-002
   125.78650000000528        9.7096961289710516E-004   1.7033600250163754E-002
   125.78700000000528        9.7096961289710516E-004   1.7033600250163754E-002
   125.78750000000528        9.7096961289710516E-004   1.7033600250163754E-002
   125.78800000000528        9.7096961289710516E-004   1.7033600250163754E-002
   125.78850000000529        9.7096961289710516E-004   1.7033600250163754E-002
   125.78900000000529        9.7096961289710516E-004   1.7033600250163754E-002
   125.78950000000529        9.7096961289710516E-004   1.7033600250163754E-002
   125.79000000000529        9.7096961289710516E-004   1.7033600250163754E-002
   125.79050000000530        9.7096961289710516E-004   1.7033600250163754E-002
   125.79100000000530        9.7096961289710516E-004   1.7033600250163754E-002
   125.79150000000530        9.7096961289710516E-004   1.7033600250163754E-002
   125.79200000000530        9.7096961289710516E-004   1.7033600250163754E-002
   125.79250000000530        9.7096961289710516E-004   1.7033600250163754E-002
   125.79300000000531        9.7096961289710516E-004   1.7033600250163754E-002
   125.79350000000531        9.7096961289710516E-004   1.7033600250163754E-002
   125.79400000000531        9.7096961289710516E-004   1.7033600250163754E-002
   125.79450000000531        9.7096961289710516E-004   1.7033600250163754E-002
   125.79500000000532        9.7096961289710516E-004   1.7033600250163754E-002
   125.79550000000532        9.7096961289710516E-004   1.7033600250163754E-002
   125.79600000000532        9.7096961289710516E-004   1.7033600250163754E-002
   125.79650000000532        9.7096961289710516E-004   1.7033600250163754E-002
   125.79700000000533        9.7096961289710516E-004   1.7033600250163754E-002
   125.79750000000533        9.7096961289710516E-004   1.7033600250163754E-002
   125.79800000000533        9.7096961289710516E-004   1.7033600250163754E-002
   125.79850000000533        9.7096961289710516E-004   1.7033600250163754E-002
   125.79900000000534        9.7096961289710516E-004   1.7033600250163754E-002
   125.79950000000534        9.7096961289710516E-004   1.7033600250163754E-002
   125.80000000000534        9.7096961289710516E-004   1.7033600250163754E-002
   125.80050000000534        9.7096961289710516E-004   1.7033600250163754E-002
   125.80100000000535        9.7096961289710516E-004   1.7033600250163754E-002
   125.80150000000535        9.7096961289710516E-004   1.7033600250163754E-002
   125.80200000000535        9.7096961289710516E-004   1.7033600250163754E-002
   125.80250000000535        9.7096961289710516E-004   1.7033600250163754E-002
   125.80300000000535        9.7096961289710516E-004   1.7033600250163754E-002
   125.80350000000536        9.7096961289710516E-004   1.7033600250163754E-002
   125.80400000000536        9.7096961289710516E-004   1.7033600250163754E-002
   125.80450000000536        9.7096961289710516E-004   1.7033600250163754E-002
   125.80500000000536        9.7096961289710516E-004   1.7033600250163754E-002
   125.80550000000537        9.7096961289710516E-004   1.7033600250163754E-002
   125.80600000000537        9.7096961289710516E-004   1.7033600250163754E-002
   125.80650000000537        9.7096961289710516E-004   1.7033600250163754E-002
   125.80700000000537        9.7096961289710516E-004   1.7033600250163754E-002
   125.80750000000538        9.7096961289710516E-004   1.7033600250163754E-002
   125.80800000000538        9.7096961289710516E-004   1.7033600250163754E-002
   125.80850000000538        9.7096961289710516E-004   1.7033600250163754E-002
   125.80900000000538        9.7096961289710516E-004   1.7033600250163754E-002
   125.80950000000539        9.7096961289710516E-004   1.7033600250163754E-002
   125.81000000000539        9.7096961289710516E-004   1.7033600250163754E-002
   125.81050000000539        9.7096961289710516E-004   1.7033600250163754E-002
   125.81100000000539        9.7096961289710516E-004   1.7033600250163754E-002
   125.81150000000540        9.7096961289710516E-004   1.7033600250163754E-002
   125.81200000000540        9.7096961289710516E-004   1.7033600250163754E-002
   125.81250000000540        9.7096961289710516E-004   1.7033600250163754E-002
   125.81300000000540        9.7096961289710516E-004   1.7033600250163754E-002
   125.81350000000540        9.7096961289710516E-004   1.7033600250163754E-002
   125.81400000000541        9.7096961289710516E-004   1.7033600250163754E-002
   125.81450000000541        9.7096961289710516E-004   1.7033600250163754E-002
   125.81500000000541        9.7096961289710516E-004   1.7033600250163754E-002
   125.81550000000541        9.6783157614140861E-004   1.6978666418138316E-002
   125.81600000000542        9.6783157614140861E-004   1.6978666418138316E-002
   125.81650000000542        9.6783157614140861E-004   1.6978666418138316E-002
   125.81700000000542        9.6783157614140861E-004   1.6978666418138316E-002
   125.81750000000542        9.6783157614140861E-004   1.6978666418138316E-002
   125.81800000000543        9.6783157614140861E-004   1.6978666418138316E-002
   125.81850000000543        9.6783157614140861E-004   1.6978666418138316E-002
   125.81900000000543        9.6783157614140861E-004   1.6978666418138316E-002
   125.81950000000543        9.6783157614140861E-004   1.6978666418138316E-002
   125.82000000000544        9.6783157614140861E-004   1.6978666418138316E-002
   125.82050000000544        9.6783157614140861E-004   1.6978666418138316E-002
   125.82100000000544        9.6783157614140861E-004   1.6978666418138316E-002
   125.82150000000544        9.6783157614140861E-004   1.6978666418138316E-002
   125.82200000000545        9.6783157614140861E-004   1.6978666418138316E-002
   125.82250000000545        9.6783157614140861E-004   1.6978666418138316E-002
   125.82300000000545        9.6783157614140861E-004   1.6978666418138316E-002
   125.82350000000545        9.6783157614140861E-004   1.6978666418138316E-002
   125.82400000000546        9.6783157614140861E-004   1.6978666418138316E-002
   125.82450000000546        9.6783157614140861E-004   1.6978666418138316E-002
   125.82500000000546        9.6783157614140861E-004   1.6978666418138316E-002
   125.82550000000546        9.6783157614140861E-004   1.6978666418138316E-002
   125.82600000000546        9.6783157614140861E-004   1.6978666418138316E-002
   125.82650000000547        9.6783157614140861E-004   1.6978666418138316E-002
   125.82700000000547        9.6783157614140861E-004   1.6978666418138316E-002
   125.82750000000547        9.6783157614140861E-004   1.6978666418138316E-002
   125.82800000000547        9.6783157614140861E-004   1.6978666418138316E-002
   125.82850000000548        9.6783157614140861E-004   1.6978666418138316E-002
   125.82900000000548        9.6783157614140861E-004   1.6978666418138316E-002
   125.82950000000548        9.6783157614140861E-004   1.6978666418138316E-002
   125.83000000000548        9.6783157614140861E-004   1.6978666418138316E-002
   125.83050000000549        9.6783157614140861E-004   1.6978666418138316E-002
   125.83100000000549        9.6783157614140861E-004   1.6978666418138316E-002
   125.83150000000549        9.6783157614140861E-004   1.6978666418138316E-002
   125.83200000000549        9.6783157614140861E-004   1.6978666418138316E-002
   125.83250000000550        9.6783157614140861E-004   1.6978666418138316E-002
   125.83300000000550        9.6783157614140861E-004   1.6978666418138316E-002
   125.83350000000550        9.6783157614140861E-004   1.6978666418138316E-002
   125.83400000000550        9.6783157614140861E-004   1.6978666418138316E-002
   125.83450000000551        9.6783157614140861E-004   1.6978666418138316E-002
   125.83500000000551        9.6783157614140861E-004   1.6978666418138316E-002
   125.83550000000551        9.6783157614140861E-004   1.6978666418138316E-002
   125.83600000000551        9.6783157614140861E-004   1.6978666418138316E-002
   125.83650000000551        9.6783157614140861E-004   1.6978666418138316E-002
   125.83700000000552        9.6783157614140861E-004   1.6978666418138316E-002
   125.83750000000552        9.6783157614140861E-004   1.6978666418138316E-002
   125.83800000000552        9.6783157614140861E-004   1.6978666418138316E-002
   125.83850000000552        9.6783157614140861E-004   1.6978666418138316E-002
   125.83900000000553        9.6783157614140861E-004   1.6978666418138316E-002
   125.83950000000553        9.6783157614140861E-004   1.6978666418138316E-002
   125.84000000000553        9.6783157614140861E-004   1.6978666418138316E-002
   125.84050000000553        9.6783157614140861E-004   1.6978666418138316E-002
   125.84100000000554        9.6783157614140861E-004   1.6978666418138316E-002
   125.84150000000554        9.6783157614140861E-004   1.6978666418138316E-002
   125.84200000000554        9.6783157614140861E-004   1.6978666418138316E-002
   125.84250000000554        9.6783157614140861E-004   1.6978666418138316E-002
   125.84300000000555        9.6783157614140861E-004   1.6978666418138316E-002
   125.84350000000555        9.6783157614140861E-004   1.6978666418138316E-002
   125.84400000000555        9.6783157614140861E-004   1.6978666418138316E-002
   125.84450000000555        9.6783157614140861E-004   1.6978666418138316E-002
   125.84500000000556        9.6783157614140861E-004   1.6978666418138316E-002
   125.84550000000556        9.6783157614140861E-004   1.6978666418138316E-002
   125.84600000000556        9.6783157614140861E-004   1.6978666418138316E-002
   125.84650000000556        9.6783157614140861E-004   1.6978666418138316E-002
   125.84700000000556        9.6783157614140861E-004   1.6978666418138316E-002
   125.84750000000557        9.6783157614140861E-004   1.6978666418138316E-002
   125.84800000000557        9.6783157614140861E-004   1.6978666418138316E-002
   125.84850000000557        9.6783157614140861E-004   1.6978666418138316E-002
   125.84900000000557        9.6783157614140861E-004   1.6978666418138316E-002
   125.84950000000558        9.6783157614140861E-004   1.6978666418138316E-002
   125.85000000000558        9.6783157614140861E-004   1.6978666418138316E-002
   125.85050000000558        9.6783157614140861E-004   1.6978666418138316E-002
   125.85100000000558        9.6783157614140861E-004   1.6978666418138316E-002
   125.85150000000559        9.6783157614140861E-004   1.6978666418138316E-002
   125.85200000000559        9.6783157614140861E-004   1.6978666418138316E-002
   125.85250000000559        9.6783157614140861E-004   1.6978666418138316E-002
   125.85300000000559        9.6783157614140861E-004   1.6978666418138316E-002
   125.85350000000560        9.6783157614140861E-004   1.6978666418138316E-002
   125.85400000000560        9.6783157614140861E-004   1.6978666418138316E-002
   125.85450000000560        9.6783157614140861E-004   1.6978666418138316E-002
   125.85500000000560        9.6783157614140861E-004   1.6978666418138316E-002
   125.85550000000561        9.6783157614140861E-004   1.6978666418138316E-002
   125.85600000000561        9.6783157614140861E-004   1.6978666418138316E-002
   125.85650000000561        9.6783157614140861E-004   1.6978666418138316E-002
   125.85700000000561        9.6783157614140861E-004   1.6978666418138316E-002
   125.85750000000561        9.6783157614140861E-004   1.6978666418138316E-002
   125.85800000000562        9.6783157614140861E-004   1.6978666418138316E-002
   125.85850000000562        9.6783157614140861E-004   1.6978666418138316E-002
   125.85900000000562        9.6783157614140861E-004   1.6978666418138316E-002
   125.85950000000562        9.6783157614140861E-004   1.6978666418138316E-002
   125.86000000000563        9.6783157614140861E-004   1.6978666418138316E-002
   125.86050000000563        9.6783157614140861E-004   1.6978666418138316E-002
   125.86100000000563        9.6783157614140861E-004   1.6978666418138316E-002
   125.86150000000563        9.6783157614140861E-004   1.6978666418138316E-002
   125.86200000000564        9.6783157614140861E-004   1.6978666418138316E-002
   125.86250000000564        9.6783157614140861E-004   1.6978666418138316E-002
   125.86300000000564        9.6783157614140861E-004   1.6978666418138316E-002
   125.86350000000564        9.6783157614140861E-004   1.6978666418138316E-002
   125.86400000000565        9.6783157614140861E-004   1.6978666418138316E-002
   125.86450000000565        9.6783157614140861E-004   1.6978666418138316E-002
   125.86500000000565        9.6783157614140861E-004   1.6978666418138316E-002
   125.86550000000565        9.6783157614140861E-004   1.6978666418138316E-002
   125.86600000000566        9.6783157614140861E-004   1.6978666418138316E-002
   125.86650000000566        9.6783157614140861E-004   1.6978666418138316E-002
   125.86700000000566        9.6783157614140861E-004   1.6978666418138316E-002
   125.86750000000566        9.6783157614140861E-004   1.6978666418138316E-002
   125.86800000000567        9.6783157614140861E-004   1.6978666418138316E-002
   125.86850000000567        9.6783157614140861E-004   1.6978666418138316E-002
   125.86900000000567        9.6783157614140861E-004   1.6978666418138316E-002
   125.86950000000567        9.6783157614140861E-004   1.6978666418138316E-002
   125.87000000000567        9.6783157614140861E-004   1.6978666418138316E-002
   125.87050000000568        9.6783157614140861E-004   1.6978666418138316E-002
   125.87100000000568        9.6783157614140861E-004   1.6978666418138316E-002
   125.87150000000568        9.6783157614140861E-004   1.6978666418138316E-002
   125.87200000000568        9.6783157614140861E-004   1.6978666418138316E-002
   125.87250000000569        9.6783157614140861E-004   1.6978666418138316E-002
   125.87300000000569        9.6783157614140861E-004   1.6978666418138316E-002
   125.87350000000569        9.6783157614140861E-004   1.6978666418138316E-002
   125.87400000000569        9.6783157614140861E-004   1.6978666418138316E-002
   125.87450000000570        9.6783157614140861E-004   1.6978666418138316E-002
   125.87500000000570        9.6783157614140861E-004   1.6978666418138316E-002
   125.87550000000570        9.6783157614140861E-004   1.6978666418138316E-002
   125.87600000000570        9.6783157614140861E-004   1.6978666418138316E-002
   125.87650000000571        9.6783157614140861E-004   1.6978666418138316E-002
   125.87700000000571        9.6783157614140861E-004   1.6978666418138316E-002
   125.87750000000571        9.6783157614140861E-004   1.6978666418138316E-002
   125.87800000000571        9.6783157614140861E-004   1.6978666418138316E-002
   125.87850000000572        9.6783157614140861E-004   1.6978666418138316E-002
   125.87900000000572        9.6783157614140861E-004   1.6978666418138316E-002
   125.87950000000572        9.6783157614140861E-004   1.6978666418138316E-002
   125.88000000000572        9.6783157614140861E-004   1.6978666418138316E-002
   125.88050000000572        9.6783157614140861E-004   1.6978666418138316E-002
   125.88100000000573        9.6783157614140861E-004   1.6978666418138316E-002
   125.88150000000573        9.6783157614140861E-004   1.6978666418138316E-002
   125.88200000000573        9.6783157614140861E-004   1.6978666418138316E-002
   125.88250000000573        9.6783157614140861E-004   1.6978666418138316E-002
   125.88300000000574        9.6783157614140861E-004   1.6978666418138316E-002
   125.88350000000574        9.6783157614140861E-004   1.6978666418138316E-002
   125.88400000000574        9.6783157614140861E-004   1.6978666418138316E-002
   125.88450000000574        9.6783157614140861E-004   1.6978666418138316E-002
   125.88500000000575        9.6783157614140861E-004   1.6978666418138316E-002
   125.88550000000575        9.6783157614140861E-004   1.6978666418138316E-002
   125.88600000000575        9.6783157614140861E-004   1.6978666418138316E-002
   125.88650000000575        9.6783157614140861E-004   1.6978666418138316E-002
   125.88700000000576        9.6783157614140861E-004   1.6978666418138316E-002
   125.88750000000576        9.6783157614140861E-004   1.6978666418138316E-002
   125.88800000000576        9.6783157614140861E-004   1.6978666418138316E-002
   125.88850000000576        9.6783157614140861E-004   1.6978666418138316E-002
   125.88900000000577        9.6783157614140861E-004   1.6978666418138316E-002
   125.88950000000577        9.6783157614140861E-004   1.6978666418138316E-002
   125.89000000000577        9.6783157614140861E-004   1.6978666418138316E-002
   125.89050000000577        9.6783157614140861E-004   1.6978666418138316E-002
   125.89100000000577        9.6783157614140861E-004   1.6978666418138316E-002
   125.89150000000578        9.6783157614140861E-004   1.6978666418138316E-002
   125.89200000000578        9.6783157614140861E-004   1.6978666418138316E-002
   125.89250000000578        9.6783157614140861E-004   1.6978666418138316E-002
   125.89300000000578        9.6783157614140861E-004   1.6978666418138316E-002
   125.89350000000579        9.6783157614140861E-004   1.6978666418138316E-002
   125.89400000000579        9.6783157614140861E-004   1.6978666418138316E-002
   125.89450000000579        9.6783157614140861E-004   1.6978666418138316E-002
   125.89500000000579        9.6783157614140861E-004   1.6978666418138316E-002
   125.89550000000580        9.6783157614140861E-004   1.6978666418138316E-002
   125.89600000000580        9.6783157614140861E-004   1.6978666418138316E-002
   125.89650000000580        9.6783157614140861E-004   1.6978666418138316E-002
   125.89700000000580        9.6783157614140861E-004   1.6978666418138316E-002
   125.89750000000581        9.6783157614140861E-004   1.6978666418138316E-002
   125.89800000000581        9.6783157614140861E-004   1.6978666418138316E-002
   125.89850000000581        9.6783157614140861E-004   1.6978666418138316E-002
   125.89900000000581        9.6783157614140861E-004   1.6978666418138316E-002
   125.89950000000582        9.6783157614140861E-004   1.6978666418138316E-002
   125.90000000000582        9.6783157614140861E-004   1.6978666418138316E-002
   125.90050000000582        9.6783157614140861E-004   1.6978666418138316E-002
   125.90100000000582        9.6783157614140861E-004   1.6978666418138316E-002
   125.90150000000583        9.6783157614140861E-004   1.6978666418138316E-002
   125.90200000000583        9.6783157614140861E-004   1.6978666418138316E-002
   125.90250000000583        9.6783157614140861E-004   1.6978666418138316E-002
   125.90300000000583        9.6783157614140861E-004   1.6978666418138316E-002
   125.90350000000583        9.6783157614140861E-004   1.6978666418138316E-002
   125.90400000000584        9.6783157614140861E-004   1.6978666418138316E-002
   125.90450000000584        9.6783157614140861E-004   1.6978666418138316E-002
   125.90500000000584        9.6783157614140861E-004   1.6978666418138316E-002
   125.90550000000584        9.6783157614140861E-004   1.6978666418138316E-002
   125.90600000000585        9.6783157614140861E-004   1.6978666418138316E-002
   125.90650000000585        9.6783157614140861E-004   1.6978666418138316E-002
   125.90700000000585        9.6783157614140861E-004   1.6978666418138316E-002
   125.90750000000585        9.6783157614140861E-004   1.6978666418138316E-002
   125.90800000000586        9.6783157614140861E-004   1.6978666418138316E-002
   125.90850000000586        9.6783157614140861E-004   1.6978666418138316E-002
   125.90900000000586        9.6783157614140861E-004   1.6978666418138316E-002
   125.90950000000586        9.6783157614140861E-004   1.6978666418138316E-002
   125.91000000000587        9.6783157614140861E-004   1.6978666418138316E-002
   125.91050000000587        9.6783157614140861E-004   1.6978666418138316E-002
   125.91100000000587        9.6783157614140861E-004   1.6978666418138316E-002
   125.91150000000587        9.6783157614140861E-004   1.6978666418138316E-002
   125.91200000000588        9.6783157614140861E-004   1.6978666418138316E-002
   125.91250000000588        9.6783157614140861E-004   1.6978666418138316E-002
   125.91300000000588        9.6783157614140861E-004   1.6978666418138316E-002
   125.91350000000588        9.6783157614140861E-004   1.6978666418138316E-002
   125.91400000000588        9.6783157614140861E-004   1.6978666418138316E-002
   125.91450000000589        9.6783157614140861E-004   1.6978666418138316E-002
   125.91500000000589        9.6783157614140861E-004   1.6978666418138316E-002
   125.91550000000589        9.6783157614140861E-004   1.6978666418138316E-002
   125.91600000000589        9.6783157614140861E-004   1.6978666418138316E-002
   125.91650000000590        9.6783157614140861E-004   1.6978666418138316E-002
   125.91700000000590        9.6783157614140861E-004   1.6978666418138316E-002
   125.91750000000590        9.6783157614140861E-004   1.6978666418138316E-002
   125.91800000000590        9.6783157614140861E-004   1.6978666418138316E-002
   125.91850000000591        9.6783157614140861E-004   1.6978666418138316E-002
   125.91900000000591        9.6783157614140861E-004   1.6978666418138316E-002
   125.91950000000591        9.6783157614140861E-004   1.6978666418138316E-002
   125.92000000000591        9.6783157614140861E-004   1.6978666418138316E-002
   125.92050000000592        9.6783157614140861E-004   1.6978666418138316E-002
   125.92100000000592        9.6783157614140861E-004   1.6978666418138316E-002
   125.92150000000592        9.6783157614140861E-004   1.6978666418138316E-002
   125.92200000000592        9.6783157614140861E-004   1.6978666418138316E-002
   125.92250000000593        9.6783157614140861E-004   1.6978666418138316E-002
   125.92300000000593        9.6783157614140861E-004   1.6978666418138316E-002
   125.92350000000593        9.6783157614140861E-004   1.6978666418138316E-002
   125.92400000000593        9.6783157614140861E-004   1.6978666418138316E-002
   125.92450000000593        9.6783157614140861E-004   1.6978666418138316E-002
   125.92500000000594        9.6783157614140861E-004   1.6978666418138316E-002
   125.92550000000594        9.6783157614140861E-004   1.6978666418138316E-002
   125.92600000000594        9.6783157614140861E-004   1.6978666418138316E-002
   125.92650000000594        9.6469696583861798E-004   1.6923791472160939E-002
   125.92700000000595        9.6469696583861798E-004   1.6923791472160939E-002
   125.92750000000595        9.6469696583861798E-004   1.6923791472160939E-002
   125.92800000000595        9.6469696583861798E-004   1.6923791472160939E-002
   125.92850000000595        9.6469696583861798E-004   1.6923791472160939E-002
   125.92900000000596        9.6469696583861798E-004   1.6923791472160939E-002
   125.92950000000596        9.6469696583861798E-004   1.6923791472160939E-002
   125.93000000000596        9.6469696583861798E-004   1.6923791472160939E-002
   125.93050000000596        9.6469696583861798E-004   1.6923791472160939E-002
   125.93100000000597        9.6469696583861798E-004   1.6923791472160939E-002
   125.93150000000597        9.6469696583861798E-004   1.6923791472160939E-002
   125.93200000000597        9.6469696583861798E-004   1.6923791472160939E-002
   125.93250000000597        9.6469696583861798E-004   1.6923791472160939E-002
   125.93300000000598        9.6469696583861798E-004   1.6923791472160939E-002
   125.93350000000598        9.6469696583861798E-004   1.6923791472160939E-002
   125.93400000000598        9.6469696583861798E-004   1.6923791472160939E-002
   125.93450000000598        9.6469696583861798E-004   1.6923791472160939E-002
   125.93500000000599        9.6469696583861798E-004   1.6923791472160939E-002
   125.93550000000599        9.6469696583861798E-004   1.6923791472160939E-002
   125.93600000000599        9.6469696583861798E-004   1.6923791472160939E-002
   125.93650000000599        9.6469696583861798E-004   1.6923791472160939E-002
   125.93700000000599        9.6469696583861798E-004   1.6923791472160939E-002
   125.93750000000600        9.6469696583861798E-004   1.6923791472160939E-002
   125.93800000000600        9.6469696583861798E-004   1.6923791472160939E-002
   125.93850000000600        9.6469696583861798E-004   1.6923791472160939E-002
   125.93900000000600        9.6469696583861798E-004   1.6923791472160939E-002
   125.93950000000601        9.6469696583861798E-004   1.6923791472160939E-002
   125.94000000000601        9.6469696583861798E-004   1.6923791472160939E-002
   125.94050000000601        9.6469696583861798E-004   1.6923791472160939E-002
   125.94100000000601        9.6469696583861798E-004   1.6923791472160939E-002
   125.94150000000602        9.6469696583861798E-004   1.6923791472160939E-002
   125.94200000000602        9.6469696583861798E-004   1.6923791472160939E-002
   125.94250000000602        9.6469696583861798E-004   1.6923791472160939E-002
   125.94300000000602        9.6469696583861798E-004   1.6923791472160939E-002
   125.94350000000603        9.6469696583861798E-004   1.6923791472160939E-002
   125.94400000000603        9.6469696583861798E-004   1.6923791472160939E-002
   125.94450000000603        9.6469696583861798E-004   1.6923791472160939E-002
   125.94500000000603        9.6469696583861798E-004   1.6923791472160939E-002
   125.94550000000604        9.6469696583861798E-004   1.6923791472160939E-002
   125.94600000000604        9.6469696583861798E-004   1.6923791472160939E-002
   125.94650000000604        9.6469696583861798E-004   1.6923791472160939E-002
   125.94700000000604        9.6469696583861798E-004   1.6923791472160939E-002
   125.94750000000604        9.6469696583861798E-004   1.6923791472160939E-002
   125.94800000000605        9.6469696583861798E-004   1.6923791472160939E-002
   125.94850000000605        9.6469696583861798E-004   1.6923791472160939E-002
   125.94900000000605        9.6469696583861798E-004   1.6923791472160939E-002
   125.94950000000605        9.6469696583861798E-004   1.6923791472160939E-002
   125.95000000000606        9.6469696583861798E-004   1.6923791472160939E-002
   125.95050000000606        9.6469696583861798E-004   1.6923791472160939E-002
   125.95100000000606        9.6469696583861798E-004   1.6923791472160939E-002
   125.95150000000606        9.6469696583861798E-004   1.6923791472160939E-002
   125.95200000000607        9.6469696583861798E-004   1.6923791472160939E-002
   125.95250000000607        9.6469696583861798E-004   1.6923791472160939E-002
   125.95300000000607        9.6469696583861798E-004   1.6923791472160939E-002
   125.95350000000607        9.6469696583861798E-004   1.6923791472160939E-002
   125.95400000000608        9.6469696583861798E-004   1.6923791472160939E-002
   125.95450000000608        9.6469696583861798E-004   1.6923791472160939E-002
   125.95500000000608        9.6469696583861798E-004   1.6923791472160939E-002
   125.95550000000608        9.6469696583861798E-004   1.6923791472160939E-002
   125.95600000000609        9.6469696583861798E-004   1.6923791472160939E-002
   125.95650000000609        9.6469696583861798E-004   1.6923791472160939E-002
   125.95700000000609        9.6469696583861798E-004   1.6923791472160939E-002
   125.95750000000609        9.6469696583861798E-004   1.6923791472160939E-002
   125.95800000000609        9.6469696583861798E-004   1.6923791472160939E-002
   125.95850000000610        9.6469696583861798E-004   1.6923791472160939E-002
   125.95900000000610        9.6469696583861798E-004   1.6923791472160939E-002
   125.95950000000610        9.6469696583861798E-004   1.6923791472160939E-002
   125.96000000000610        9.6469696583861798E-004   1.6923791472160939E-002
   125.96050000000611        9.6469696583861798E-004   1.6923791472160939E-002
   125.96100000000611        9.6469696583861798E-004   1.6923791472160939E-002
   125.96150000000611        9.6469696583861798E-004   1.6923791472160939E-002
   125.96200000000611        9.6469696583861798E-004   1.6923791472160939E-002
   125.96250000000612        9.6469696583861798E-004   1.6923791472160939E-002
   125.96300000000612        9.6469696583861798E-004   1.6923791472160939E-002
   125.96350000000612        9.6469696583861798E-004   1.6923791472160939E-002
   125.96400000000612        9.6469696583861798E-004   1.6923791472160939E-002
   125.96450000000613        9.6469696583861798E-004   1.6923791472160939E-002
   125.96500000000613        9.6469696583861798E-004   1.6923791472160939E-002
   125.96550000000613        9.6469696583861798E-004   1.6923791472160939E-002
   125.96600000000613        9.6469696583861798E-004   1.6923791472160939E-002
   125.96650000000614        9.6469696583861798E-004   1.6923791472160939E-002
   125.96700000000614        9.6469696583861798E-004   1.6923791472160939E-002
   125.96750000000614        9.6469696583861798E-004   1.6923791472160939E-002
   125.96800000000614        9.6469696583861798E-004   1.6923791472160939E-002
   125.96850000000615        9.6469696583861798E-004   1.6923791472160939E-002
   125.96900000000615        9.6469696583861798E-004   1.6923791472160939E-002
   125.96950000000615        9.6469696583861798E-004   1.6923791472160939E-002
   125.97000000000615        9.6469696583861798E-004   1.6923791472160939E-002
   125.97050000000615        9.6469696583861798E-004   1.6923791472160939E-002
   125.97100000000616        9.6469696583861798E-004   1.6923791472160939E-002
   125.97150000000616        9.6469696583861798E-004   1.6923791472160939E-002
   125.97200000000616        9.6469696583861798E-004   1.6923791472160939E-002
   125.97250000000616        9.6469696583861798E-004   1.6923791472160939E-002
   125.97300000000617        9.6469696583861798E-004   1.6923791472160939E-002
   125.97350000000617        9.6469696583861798E-004   1.6923791472160939E-002
   125.97400000000617        9.6469696583861798E-004   1.6923791472160939E-002
   125.97450000000617        9.6469696583861798E-004   1.6923791472160939E-002
   125.97500000000618        9.6469696583861798E-004   1.6923791472160939E-002
   125.97550000000618        9.6469696583861798E-004   1.6923791472160939E-002
   125.97600000000618        9.6469696583861798E-004   1.6923791472160939E-002
   125.97650000000618        9.6469696583861798E-004   1.6923791472160939E-002
   125.97700000000619        9.6469696583861798E-004   1.6923791472160939E-002
   125.97750000000619        9.6469696583861798E-004   1.6923791472160939E-002
   125.97800000000619        9.6469696583861798E-004   1.6923791472160939E-002
   125.97850000000619        9.6469696583861798E-004   1.6923791472160939E-002
   125.97900000000620        9.6469696583861798E-004   1.6923791472160939E-002
   125.97950000000620        9.6469696583861798E-004   1.6923791472160939E-002
   125.98000000000620        9.6469696583861798E-004   1.6923791472160939E-002
   125.98050000000620        9.6469696583861798E-004   1.6923791472160939E-002
   125.98100000000620        9.6469696583861798E-004   1.6923791472160939E-002
   125.98150000000621        9.6469696583861798E-004   1.6923791472160939E-002
   125.98200000000621        9.6469696583861798E-004   1.6923791472160939E-002
   125.98250000000621        9.6469696583861798E-004   1.6923791472160939E-002
   125.98300000000621        9.6469696583861798E-004   1.6923791472160939E-002
   125.98350000000622        9.6469696583861798E-004   1.6923791472160939E-002
   125.98400000000622        9.6469696583861798E-004   1.6923791472160939E-002
   125.98450000000622        9.6469696583861798E-004   1.6923791472160939E-002
   125.98500000000622        9.6469696583861798E-004   1.6923791472160939E-002
   125.98550000000623        9.6469696583861798E-004   1.6923791472160939E-002
   125.98600000000623        9.6469696583861798E-004   1.6923791472160939E-002
   125.98650000000623        9.6469696583861798E-004   1.6923791472160939E-002
   125.98700000000623        9.6469696583861798E-004   1.6923791472160939E-002
   125.98750000000624        9.6469696583861798E-004   1.6923791472160939E-002
   125.98800000000624        9.6469696583861798E-004   1.6923791472160939E-002
   125.98850000000624        9.6469696583861798E-004   1.6923791472160939E-002
   125.98900000000624        9.6469696583861798E-004   1.6923791472160939E-002
   125.98950000000625        9.6469696583861798E-004   1.6923791472160939E-002
   125.99000000000625        9.6469696583861798E-004   1.6923791472160939E-002
   125.99050000000625        9.6469696583861798E-004   1.6923791472160939E-002
   125.99100000000625        9.6469696583861798E-004   1.6923791472160939E-002
   125.99150000000625        9.6469696583861798E-004   1.6923791472160939E-002
   125.99200000000626        9.6469696583861798E-004   1.6923791472160939E-002
   125.99250000000626        9.6469696583861798E-004   1.6923791472160939E-002
   125.99300000000626        9.6469696583861798E-004   1.6923791472160939E-002
   125.99350000000626        9.6469696583861798E-004   1.6923791472160939E-002
   125.99400000000627        9.6469696583861798E-004   1.6923791472160939E-002
   125.99450000000627        9.6469696583861798E-004   1.6923791472160939E-002
   125.99500000000627        9.6469696583861798E-004   1.6923791472160939E-002
   125.99550000000627        9.6469696583861798E-004   1.6923791472160939E-002
   125.99600000000628        9.6469696583861798E-004   1.6923791472160939E-002
   125.99650000000628        9.6469696583861798E-004   1.6923791472160939E-002
   125.99700000000628        9.6469696583861798E-004   1.6923791472160939E-002
   125.99750000000628        9.6469696583861798E-004   1.6923791472160939E-002
   125.99800000000629        9.6469696583861798E-004   1.6923791472160939E-002
   125.99850000000629        9.6469696583861798E-004   1.6923791472160939E-002
   125.99900000000629        9.6469696583861798E-004   1.6923791472160939E-002
   125.99950000000629        9.6469696583861798E-004   1.6923791472160939E-002
   126.00000000000630        9.6469696583861798E-004   1.6923791472160939E-002
   126.00050000000630        9.6469696583861798E-004   1.6923791472160939E-002
   126.00100000000630        9.6469696583861798E-004   1.6923791472160939E-002
   126.00150000000630        9.6469696583861798E-004   1.6923791472160939E-002
   126.00200000000630        9.6469696583861798E-004   1.6923791472160939E-002
   126.00250000000631        9.6469696583861798E-004   1.6923791472160939E-002
   126.00300000000631        9.6469696583861798E-004   1.6923791472160939E-002
   126.00350000000631        9.6469696583861798E-004   1.6923791472160939E-002
   126.00400000000631        9.6469696583861798E-004   1.6923791472160939E-002
   126.00450000000632        9.6469696583861798E-004   1.6923791472160939E-002
   126.00500000000632        9.6469696583861798E-004   1.6923791472160939E-002
   126.00550000000632        9.6469696583861798E-004   1.6923791472160939E-002
   126.00600000000632        9.6469696583861798E-004   1.6923791472160939E-002
   126.00650000000633        9.6469696583861798E-004   1.6923791472160939E-002
   126.00700000000633        9.6469696583861798E-004   1.6923791472160939E-002
   126.00750000000633        9.6469696583861798E-004   1.6923791472160939E-002
   126.00800000000633        9.6469696583861798E-004   1.6923791472160939E-002
   126.00850000000634        9.6469696583861798E-004   1.6923791472160939E-002
   126.00900000000634        9.6469696583861798E-004   1.6923791472160939E-002
   126.00950000000634        9.6469696583861798E-004   1.6923791472160939E-002
   126.01000000000634        9.6469696583861798E-004   1.6923791472160939E-002
   126.01050000000635        9.6469696583861798E-004   1.6923791472160939E-002
   126.01100000000635        9.6469696583861798E-004   1.6923791472160939E-002
   126.01150000000635        9.6469696583861798E-004   1.6923791472160939E-002
   126.01200000000635        9.6469696583861798E-004   1.6923791472160939E-002
   126.01250000000636        9.6469696583861798E-004   1.6923791472160939E-002
   126.01300000000636        9.6469696583861798E-004   1.6923791472160939E-002
   126.01350000000636        9.6469696583861798E-004   1.6923791472160939E-002
   126.01400000000636        9.6469696583861798E-004   1.6923791472160939E-002
   126.01450000000636        9.6469696583861798E-004   1.6923791472160939E-002
   126.01500000000637        9.6469696583861798E-004   1.6923791472160939E-002
   126.01550000000637        9.6469696583861798E-004   1.6923791472160939E-002
   126.01600000000637        9.6469696583861798E-004   1.6923791472160939E-002
   126.01650000000637        9.6469696583861798E-004   1.6923791472160939E-002
   126.01700000000638        9.6469696583861798E-004   1.6923791472160939E-002
   126.01750000000638        9.6469696583861798E-004   1.6923791472160939E-002
   126.01800000000638        9.6469696583861798E-004   1.6923791472160939E-002
   126.01850000000638        9.6469696583861798E-004   1.6923791472160939E-002
   126.01900000000639        9.6469696583861798E-004   1.6923791472160939E-002
   126.01950000000639        9.6469696583861798E-004   1.6923791472160939E-002
   126.02000000000639        9.6469696583861798E-004   1.6923791472160939E-002
   126.02050000000639        9.6469696583861798E-004   1.6923791472160939E-002
   126.02100000000640        9.6469696583861798E-004   1.6923791472160939E-002
   126.02150000000640        9.6469696583861798E-004   1.6923791472160939E-002
   126.02200000000640        9.6469696583861798E-004   1.6923791472160939E-002
   126.02250000000640        9.6469696583861798E-004   1.6923791472160939E-002
   126.02300000000641        9.6469696583861798E-004   1.6923791472160939E-002
   126.02350000000641        9.6469696583861798E-004   1.6923791472160939E-002
   126.02400000000641        9.6469696583861798E-004   1.6923791472160939E-002
   126.02450000000641        9.6469696583861798E-004   1.6923791472160939E-002
   126.02500000000641        9.6469696583861798E-004   1.6923791472160939E-002
   126.02550000000642        9.6469696583861798E-004   1.6923791472160939E-002
   126.02600000000642        9.6469696583861798E-004   1.6923791472160939E-002
   126.02650000000642        9.6469696583861798E-004   1.6923791472160939E-002
   126.02700000000642        9.6469696583861798E-004   1.6923791472160939E-002
   126.02750000000643        9.6469696583861798E-004   1.6923791472160939E-002
   126.02800000000643        9.6469696583861798E-004   1.6923791472160939E-002
   126.02850000000643        9.6469696583861798E-004   1.6923791472160939E-002
   126.02900000000643        9.6469696583861798E-004   1.6923791472160939E-002
   126.02950000000644        9.6469696583861798E-004   1.6923791472160939E-002
   126.03000000000644        9.6469696583861798E-004   1.6923791472160939E-002
   126.03050000000644        9.6469696583861798E-004   1.6923791472160939E-002
   126.03100000000644        9.6469696583861798E-004   1.6923791472160939E-002
   126.03150000000645        9.6469696583861798E-004   1.6923791472160939E-002
   126.03200000000645        9.6469696583861798E-004   1.6923791472160939E-002
   126.03250000000645        9.6469696583861798E-004   1.6923791472160939E-002
   126.03300000000645        9.6469696583861798E-004   1.6923791472160939E-002
   126.03350000000646        9.6469696583861798E-004   1.6923791472160939E-002
   126.03400000000646        9.6469696583861798E-004   1.6923791472160939E-002
   126.03450000000646        9.6469696583861798E-004   1.6923791472160939E-002
   126.03500000000646        9.6469696583861798E-004   1.6923791472160939E-002
   126.03550000000646        9.6469696583861798E-004   1.6923791472160939E-002
   126.03600000000647        9.6469696583861798E-004   1.6923791472160939E-002
   126.03650000000647        9.6469696583861798E-004   1.6923791472160939E-002
   126.03700000000647        9.6469696583861798E-004   1.6923791472160939E-002
   126.03750000000647        9.6469696583861798E-004   1.6923791472160939E-002
   126.03800000000648        9.6156587695814071E-004   1.6868977049054379E-002
   126.03850000000648        9.6156587695814071E-004   1.6868977049054379E-002
   126.03900000000648        9.6156587695814071E-004   1.6868977049054379E-002
   126.03950000000648        9.6156587695814071E-004   1.6868977049054379E-002
   126.04000000000649        9.6156587695814071E-004   1.6868977049054379E-002
   126.04050000000649        9.6156587695814071E-004   1.6868977049054379E-002
   126.04100000000649        9.6156587695814071E-004   1.6868977049054379E-002
   126.04150000000649        9.6156587695814071E-004   1.6868977049054379E-002
   126.04200000000650        9.6156587695814071E-004   1.6868977049054379E-002
   126.04250000000650        9.6156587695814071E-004   1.6868977049054379E-002
   126.04300000000650        9.6156587695814071E-004   1.6868977049054379E-002
   126.04350000000650        9.6156587695814071E-004   1.6868977049054379E-002
   126.04400000000651        9.6156587695814071E-004   1.6868977049054379E-002
   126.04450000000651        9.6156587695814071E-004   1.6868977049054379E-002
   126.04500000000651        9.6156587695814071E-004   1.6868977049054379E-002
   126.04550000000651        9.6156587695814071E-004   1.6868977049054379E-002
   126.04600000000652        9.6156587695814071E-004   1.6868977049054379E-002
   126.04650000000652        9.6156587695814071E-004   1.6868977049054379E-002
   126.04700000000652        9.6156587695814071E-004   1.6868977049054379E-002
   126.04750000000652        9.6156587695814071E-004   1.6868977049054379E-002
   126.04800000000652        9.6156587695814071E-004   1.6868977049054379E-002
   126.04850000000653        9.6156587695814071E-004   1.6868977049054379E-002
   126.04900000000653        9.6156587695814071E-004   1.6868977049054379E-002
   126.04950000000653        9.6156587695814071E-004   1.6868977049054379E-002
   126.05000000000653        9.6156587695814071E-004   1.6868977049054379E-002
   126.05050000000654        9.6156587695814071E-004   1.6868977049054379E-002
   126.05100000000654        9.6156587695814071E-004   1.6868977049054379E-002
   126.05150000000654        9.6156587695814071E-004   1.6868977049054379E-002
   126.05200000000654        9.6156587695814071E-004   1.6868977049054379E-002
   126.05250000000655        9.6156587695814071E-004   1.6868977049054379E-002
   126.05300000000655        9.6156587695814071E-004   1.6868977049054379E-002
   126.05350000000655        9.6156587695814071E-004   1.6868977049054379E-002
   126.05400000000655        9.6156587695814071E-004   1.6868977049054379E-002
   126.05450000000656        9.6156587695814071E-004   1.6868977049054379E-002
   126.05500000000656        9.6156587695814071E-004   1.6868977049054379E-002
   126.05550000000656        9.6156587695814071E-004   1.6868977049054379E-002
   126.05600000000656        9.6156587695814071E-004   1.6868977049054379E-002
   126.05650000000657        9.6156587695814071E-004   1.6868977049054379E-002
   126.05700000000657        9.6156587695814071E-004   1.6868977049054379E-002
   126.05750000000657        9.6156587695814071E-004   1.6868977049054379E-002
   126.05800000000657        9.6156587695814071E-004   1.6868977049054379E-002
   126.05850000000657        9.6156587695814071E-004   1.6868977049054379E-002
   126.05900000000658        9.6156587695814071E-004   1.6868977049054379E-002
   126.05950000000658        9.6156587695814071E-004   1.6868977049054379E-002
   126.06000000000658        9.6156587695814071E-004   1.6868977049054379E-002
   126.06050000000658        9.6156587695814071E-004   1.6868977049054379E-002
   126.06100000000659        9.6156587695814071E-004   1.6868977049054379E-002
   126.06150000000659        9.6156587695814071E-004   1.6868977049054379E-002
   126.06200000000659        9.6156587695814071E-004   1.6868977049054379E-002
   126.06250000000659        9.6156587695814071E-004   1.6868977049054379E-002
   126.06300000000660        9.6156587695814071E-004   1.6868977049054379E-002
   126.06350000000660        9.6156587695814071E-004   1.6868977049054379E-002
   126.06400000000660        9.6156587695814071E-004   1.6868977049054379E-002
   126.06450000000660        9.6156587695814071E-004   1.6868977049054379E-002
   126.06500000000661        9.6156587695814071E-004   1.6868977049054379E-002
   126.06550000000661        9.6156587695814071E-004   1.6868977049054379E-002
   126.06600000000661        9.6156587695814071E-004   1.6868977049054379E-002
   126.06650000000661        9.6156587695814071E-004   1.6868977049054379E-002
   126.06700000000662        9.6156587695814071E-004   1.6868977049054379E-002
   126.06750000000662        9.6156587695814071E-004   1.6868977049054379E-002
   126.06800000000662        9.6156587695814071E-004   1.6868977049054379E-002
   126.06850000000662        9.6156587695814071E-004   1.6868977049054379E-002
   126.06900000000662        9.6156587695814071E-004   1.6868977049054379E-002
   126.06950000000663        9.6156587695814071E-004   1.6868977049054379E-002
   126.07000000000663        9.6156587695814071E-004   1.6868977049054379E-002
   126.07050000000663        9.6156587695814071E-004   1.6868977049054379E-002
   126.07100000000663        9.6156587695814071E-004   1.6868977049054379E-002
   126.07150000000664        9.6156587695814071E-004   1.6868977049054379E-002
   126.07200000000664        9.6156587695814071E-004   1.6868977049054379E-002
   126.07250000000664        9.6156587695814071E-004   1.6868977049054379E-002
   126.07300000000664        9.6156587695814071E-004   1.6868977049054379E-002
   126.07350000000665        9.6156587695814071E-004   1.6868977049054379E-002
   126.07400000000665        9.6156587695814071E-004   1.6868977049054379E-002
   126.07450000000665        9.6156587695814071E-004   1.6868977049054379E-002
   126.07500000000665        9.6156587695814071E-004   1.6868977049054379E-002
   126.07550000000666        9.6156587695814071E-004   1.6868977049054379E-002
   126.07600000000666        9.6156587695814071E-004   1.6868977049054379E-002
   126.07650000000666        9.6156587695814071E-004   1.6868977049054379E-002
   126.07700000000666        9.6156587695814071E-004   1.6868977049054379E-002
   126.07750000000667        9.6156587695814071E-004   1.6868977049054379E-002
   126.07800000000667        9.6156587695814071E-004   1.6868977049054379E-002
   126.07850000000667        9.6156587695814071E-004   1.6868977049054379E-002
   126.07900000000667        9.6156587695814071E-004   1.6868977049054379E-002
   126.07950000000668        9.6156587695814071E-004   1.6868977049054379E-002
   126.08000000000668        9.6156587695814071E-004   1.6868977049054379E-002
   126.08050000000668        9.6156587695814071E-004   1.6868977049054379E-002
   126.08100000000668        9.6156587695814071E-004   1.6868977049054379E-002
   126.08150000000668        9.6156587695814071E-004   1.6868977049054379E-002
   126.08200000000669        9.6156587695814071E-004   1.6868977049054379E-002
   126.08250000000669        9.6156587695814071E-004   1.6868977049054379E-002
   126.08300000000669        9.6156587695814071E-004   1.6868977049054379E-002
   126.08350000000669        9.6156587695814071E-004   1.6868977049054379E-002
   126.08400000000670        9.6156587695814071E-004   1.6868977049054379E-002
   126.08450000000670        9.6156587695814071E-004   1.6868977049054379E-002
   126.08500000000670        9.6156587695814071E-004   1.6868977049054379E-002
   126.08550000000670        9.6156587695814071E-004   1.6868977049054379E-002
   126.08600000000671        9.6156587695814071E-004   1.6868977049054379E-002
   126.08650000000671        9.6156587695814071E-004   1.6868977049054379E-002
   126.08700000000671        9.6156587695814071E-004   1.6868977049054379E-002
   126.08750000000671        9.6156587695814071E-004   1.6868977049054379E-002
   126.08800000000672        9.6156587695814071E-004   1.6868977049054379E-002
   126.08850000000672        9.6156587695814071E-004   1.6868977049054379E-002
   126.08900000000672        9.6156587695814071E-004   1.6868977049054379E-002
   126.08950000000672        9.6156587695814071E-004   1.6868977049054379E-002
   126.09000000000673        9.6156587695814071E-004   1.6868977049054379E-002
   126.09050000000673        9.6156587695814071E-004   1.6868977049054379E-002
   126.09100000000673        9.6156587695814071E-004   1.6868977049054379E-002
   126.09150000000673        9.6156587695814071E-004   1.6868977049054379E-002
   126.09200000000673        9.6156587695814071E-004   1.6868977049054379E-002
   126.09250000000674        9.6156587695814071E-004   1.6868977049054379E-002
   126.09300000000674        9.6156587695814071E-004   1.6868977049054379E-002
   126.09350000000674        9.6156587695814071E-004   1.6868977049054379E-002
   126.09400000000674        9.6156587695814071E-004   1.6868977049054379E-002
   126.09450000000675        9.6156587695814071E-004   1.6868977049054379E-002
   126.09500000000675        9.6156587695814071E-004   1.6868977049054379E-002
   126.09550000000675        9.6156587695814071E-004   1.6868977049054379E-002
   126.09600000000675        9.6156587695814071E-004   1.6868977049054379E-002
   126.09650000000676        9.6156587695814071E-004   1.6868977049054379E-002
   126.09700000000676        9.6156587695814071E-004   1.6868977049054379E-002
   126.09750000000676        9.6156587695814071E-004   1.6868977049054379E-002
   126.09800000000676        9.6156587695814071E-004   1.6868977049054379E-002
   126.09850000000677        9.6156587695814071E-004   1.6868977049054379E-002
   126.09900000000677        9.6156587695814071E-004   1.6868977049054379E-002
   126.09950000000677        9.6156587695814071E-004   1.6868977049054379E-002
   126.10000000000677        9.6156587695814071E-004   1.6868977049054379E-002
   126.10050000000678        9.6156587695814071E-004   1.6868977049054379E-002
   126.10100000000678        9.6156587695814071E-004   1.6868977049054379E-002
   126.10150000000678        9.6156587695814071E-004   1.6868977049054379E-002
   126.10200000000678        9.6156587695814071E-004   1.6868977049054379E-002
   126.10250000000678        9.6156587695814071E-004   1.6868977049054379E-002
   126.10300000000679        9.6156587695814071E-004   1.6868977049054379E-002
   126.10350000000679        9.6156587695814071E-004   1.6868977049054379E-002
   126.10400000000679        9.6156587695814071E-004   1.6868977049054379E-002
   126.10450000000679        9.6156587695814071E-004   1.6868977049054379E-002
   126.10500000000680        9.6156587695814071E-004   1.6868977049054379E-002
   126.10550000000680        9.6156587695814071E-004   1.6868977049054379E-002
   126.10600000000680        9.6156587695814071E-004   1.6868977049054379E-002
   126.10650000000680        9.6156587695814071E-004   1.6868977049054379E-002
   126.10700000000681        9.6156587695814071E-004   1.6868977049054379E-002
   126.10750000000681        9.6156587695814071E-004   1.6868977049054379E-002
   126.10800000000681        9.6156587695814071E-004   1.6868977049054379E-002
   126.10850000000681        9.6156587695814071E-004   1.6868977049054379E-002
   126.10900000000682        9.6156587695814071E-004   1.6868977049054379E-002
   126.10950000000682        9.6156587695814071E-004   1.6868977049054379E-002
   126.11000000000682        9.6156587695814071E-004   1.6868977049054379E-002
   126.11050000000682        9.6156587695814071E-004   1.6868977049054379E-002
   126.11100000000683        9.6156587695814071E-004   1.6868977049054379E-002
   126.11150000000683        9.6156587695814071E-004   1.6868977049054379E-002
   126.11200000000683        9.6156587695814071E-004   1.6868977049054379E-002
   126.11250000000683        9.6156587695814071E-004   1.6868977049054379E-002
   126.11300000000683        9.6156587695814071E-004   1.6868977049054379E-002
   126.11350000000684        9.6156587695814071E-004   1.6868977049054379E-002
   126.11400000000684        9.6156587695814071E-004   1.6868977049054379E-002
   126.11450000000684        9.6156587695814071E-004   1.6868977049054379E-002
   126.11500000000684        9.6156587695814071E-004   1.6868977049054379E-002
   126.11550000000685        9.6156587695814071E-004   1.6868977049054379E-002
   126.11600000000685        9.6156587695814071E-004   1.6868977049054379E-002
   126.11650000000685        9.6156587695814071E-004   1.6868977049054379E-002
   126.11700000000685        9.6156587695814071E-004   1.6868977049054379E-002
   126.11750000000686        9.6156587695814071E-004   1.6868977049054379E-002
   126.11800000000686        9.6156587695814071E-004   1.6868977049054379E-002
   126.11850000000686        9.6156587695814071E-004   1.6868977049054379E-002
   126.11900000000686        9.6156587695814071E-004   1.6868977049054379E-002
   126.11950000000687        9.6156587695814071E-004   1.6868977049054379E-002
   126.12000000000687        9.6156587695814071E-004   1.6868977049054379E-002
   126.12050000000687        9.6156587695814071E-004   1.6868977049054379E-002
   126.12100000000687        9.6156587695814071E-004   1.6868977049054379E-002
   126.12150000000688        9.6156587695814071E-004   1.6868977049054379E-002
   126.12200000000688        9.6156587695814071E-004   1.6868977049054379E-002
   126.12250000000688        9.6156587695814071E-004   1.6868977049054379E-002
   126.12300000000688        9.6156587695814071E-004   1.6868977049054379E-002
   126.12350000000689        9.6156587695814071E-004   1.6868977049054379E-002
   126.12400000000689        9.6156587695814071E-004   1.6868977049054379E-002
   126.12450000000689        9.6156587695814071E-004   1.6868977049054379E-002
   126.12500000000689        9.6156587695814071E-004   1.6868977049054379E-002
   126.12550000000689        9.6156587695814071E-004   1.6868977049054379E-002
   126.12600000000690        9.6156587695814071E-004   1.6868977049054379E-002
   126.12650000000690        9.6156587695814071E-004   1.6868977049054379E-002
   126.12700000000690        9.6156587695814071E-004   1.6868977049054379E-002
   126.12750000000690        9.6156587695814071E-004   1.6868977049054379E-002
   126.12800000000691        9.6156587695814071E-004   1.6868977049054379E-002
   126.12850000000691        9.6156587695814071E-004   1.6868977049054379E-002
   126.12900000000691        9.6156587695814071E-004   1.6868977049054379E-002
   126.12950000000691        9.6156587695814071E-004   1.6868977049054379E-002
   126.13000000000692        9.6156587695814071E-004   1.6868977049054379E-002
   126.13050000000692        9.6156587695814071E-004   1.6868977049054379E-002
   126.13100000000692        9.6156587695814071E-004   1.6868977049054379E-002
   126.13150000000692        9.6156587695814071E-004   1.6868977049054379E-002
   126.13200000000693        9.6156587695814071E-004   1.6868977049054379E-002
   126.13250000000693        9.6156587695814071E-004   1.6868977049054379E-002
   126.13300000000693        9.6156587695814071E-004   1.6868977049054379E-002
   126.13350000000693        9.6156587695814071E-004   1.6868977049054379E-002
   126.13400000000694        9.6156587695814071E-004   1.6868977049054379E-002
   126.13450000000694        9.6156587695814071E-004   1.6868977049054379E-002
   126.13500000000694        9.6156587695814071E-004   1.6868977049054379E-002
   126.13550000000694        9.6156587695814071E-004   1.6868977049054379E-002
   126.13600000000694        9.6156587695814071E-004   1.6868977049054379E-002
   126.13650000000695        9.6156587695814071E-004   1.6868977049054379E-002
   126.13700000000695        9.6156587695814071E-004   1.6868977049054379E-002
   126.13750000000695        9.6156587695814071E-004   1.6868977049054379E-002
   126.13800000000695        9.6156587695814071E-004   1.6868977049054379E-002
   126.13850000000696        9.6156587695814071E-004   1.6868977049054379E-002
   126.13900000000696        9.6156587695814071E-004   1.6868977049054379E-002
   126.13950000000696        9.6156587695814071E-004   1.6868977049054379E-002
   126.14000000000696        9.6156587695814071E-004   1.6868977049054379E-002
   126.14050000000697        9.6156587695814071E-004   1.6868977049054379E-002
   126.14100000000697        9.6156587695814071E-004   1.6868977049054379E-002
   126.14150000000697        9.6156587695814071E-004   1.6868977049054379E-002
   126.14200000000697        9.6156587695814071E-004   1.6868977049054379E-002
   126.14250000000698        9.6156587695814071E-004   1.6868977049054379E-002
   126.14300000000698        9.6156587695814071E-004   1.6868977049054379E-002
   126.14350000000698        9.6156587695814071E-004   1.6868977049054379E-002
   126.14400000000698        9.6156587695814071E-004   1.6868977049054379E-002
   126.14450000000699        9.6156587695814071E-004   1.6868977049054379E-002
   126.14500000000699        9.6156587695814071E-004   1.6868977049054379E-002
   126.14550000000699        9.6156587695814071E-004   1.6868977049054379E-002
   126.14600000000699        9.6156587695814071E-004   1.6868977049054379E-002
   126.14650000000699        9.6156587695814071E-004   1.6868977049054379E-002
   126.14700000000700        9.6156587695814071E-004   1.6868977049054379E-002
   126.14750000000700        9.6156587695814071E-004   1.6868977049054379E-002
   126.14800000000700        9.6156587695814071E-004   1.6868977049054379E-002
   126.14850000000700        9.6156587695814071E-004   1.6868977049054379E-002
   126.14900000000701        9.6156587695814071E-004   1.6868977049054379E-002
   126.14950000000701        9.5845232402466814E-004   1.6814468511439539E-002
   126.15000000000701        9.5845232402466814E-004   1.6814468511439539E-002
   126.15050000000701        9.5845232402466814E-004   1.6814468511439539E-002
   126.15100000000702        9.5845232402466814E-004   1.6814468511439539E-002
   126.15150000000702        9.5845232402466814E-004   1.6814468511439539E-002
   126.15200000000702        9.5845232402466814E-004   1.6814468511439539E-002
   126.15250000000702        9.5845232402466814E-004   1.6814468511439539E-002
   126.15300000000703        9.5845232402466814E-004   1.6814468511439539E-002
   126.15350000000703        9.5845232402466814E-004   1.6814468511439539E-002
   126.15400000000703        9.5845232402466814E-004   1.6814468511439539E-002
   126.15450000000703        9.5845232402466814E-004   1.6814468511439539E-002
   126.15500000000704        9.5845232402466814E-004   1.6814468511439539E-002
   126.15550000000704        9.5845232402466814E-004   1.6814468511439539E-002
   126.15600000000704        9.5845232402466814E-004   1.6814468511439539E-002
   126.15650000000704        9.5845232402466814E-004   1.6814468511439539E-002
   126.15700000000705        9.5845232402466814E-004   1.6814468511439539E-002
   126.15750000000705        9.5845232402466814E-004   1.6814468511439539E-002
   126.15800000000705        9.5845232402466814E-004   1.6814468511439539E-002
   126.15850000000705        9.5845232402466814E-004   1.6814468511439539E-002
   126.15900000000705        9.5845232402466814E-004   1.6814468511439539E-002
   126.15950000000706        9.5845232402466814E-004   1.6814468511439539E-002
   126.16000000000706        9.5845232402466814E-004   1.6814468511439539E-002
   126.16050000000706        9.5845232402466814E-004   1.6814468511439539E-002
   126.16100000000706        9.5845232402466814E-004   1.6814468511439539E-002
   126.16150000000707        9.5845232402466814E-004   1.6814468511439539E-002
   126.16200000000707        9.5845232402466814E-004   1.6814468511439539E-002
   126.16250000000707        9.5845232402466814E-004   1.6814468511439539E-002
   126.16300000000707        9.5845232402466814E-004   1.6814468511439539E-002
   126.16350000000708        9.5845232402466814E-004   1.6814468511439539E-002
   126.16400000000708        9.5845232402466814E-004   1.6814468511439539E-002
   126.16450000000708        9.5845232402466814E-004   1.6814468511439539E-002
   126.16500000000708        9.5845232402466814E-004   1.6814468511439539E-002
   126.16550000000709        9.5845232402466814E-004   1.6814468511439539E-002
   126.16600000000709        9.5845232402466814E-004   1.6814468511439539E-002
   126.16650000000709        9.5845232402466814E-004   1.6814468511439539E-002
   126.16700000000709        9.5845232402466814E-004   1.6814468511439539E-002
   126.16750000000710        9.5845232402466814E-004   1.6814468511439539E-002
   126.16800000000710        9.5845232402466814E-004   1.6814468511439539E-002
   126.16850000000710        9.5845232402466814E-004   1.6814468511439539E-002
   126.16900000000710        9.5845232402466814E-004   1.6814468511439539E-002
   126.16950000000710        9.5845232402466814E-004   1.6814468511439539E-002
   126.17000000000711        9.5845232402466814E-004   1.6814468511439539E-002
   126.17050000000711        9.5845232402466814E-004   1.6814468511439539E-002
   126.17100000000711        9.5845232402466814E-004   1.6814468511439539E-002
   126.17150000000711        9.5845232402466814E-004   1.6814468511439539E-002
   126.17200000000712        9.5845232402466814E-004   1.6814468511439539E-002
   126.17250000000712        9.5845232402466814E-004   1.6814468511439539E-002
   126.17300000000712        9.5845232402466814E-004   1.6814468511439539E-002
   126.17350000000712        9.5845232402466814E-004   1.6814468511439539E-002
   126.17400000000713        9.5845232402466814E-004   1.6814468511439539E-002
   126.17450000000713        9.5845232402466814E-004   1.6814468511439539E-002
   126.17500000000713        9.5845232402466814E-004   1.6814468511439539E-002
   126.17550000000713        9.5845232402466814E-004   1.6814468511439539E-002
   126.17600000000714        9.5845232402466814E-004   1.6814468511439539E-002
   126.17650000000714        9.5845232402466814E-004   1.6814468511439539E-002
   126.17700000000714        9.5845232402466814E-004   1.6814468511439539E-002
   126.17750000000714        9.5845232402466814E-004   1.6814468511439539E-002
   126.17800000000715        9.5845232402466814E-004   1.6814468511439539E-002
   126.17850000000715        9.5845232402466814E-004   1.6814468511439539E-002
   126.17900000000715        9.5845232402466814E-004   1.6814468511439539E-002
   126.17950000000715        9.5845232402466814E-004   1.6814468511439539E-002
   126.18000000000715        9.5845232402466814E-004   1.6814468511439539E-002
   126.18050000000716        9.5845232402466814E-004   1.6814468511439539E-002
   126.18100000000716        9.5845232402466814E-004   1.6814468511439539E-002
   126.18150000000716        9.5845232402466814E-004   1.6814468511439539E-002
   126.18200000000716        9.5845232402466814E-004   1.6814468511439539E-002
   126.18250000000717        9.5845232402466814E-004   1.6814468511439539E-002
   126.18300000000717        9.5845232402466814E-004   1.6814468511439539E-002
   126.18350000000717        9.5845232402466814E-004   1.6814468511439539E-002
   126.18400000000717        9.5845232402466814E-004   1.6814468511439539E-002
   126.18450000000718        9.5845232402466814E-004   1.6814468511439539E-002
   126.18500000000718        9.5845232402466814E-004   1.6814468511439539E-002
   126.18550000000718        9.5845232402466814E-004   1.6814468511439539E-002
   126.18600000000718        9.5845232402466814E-004   1.6814468511439539E-002
   126.18650000000719        9.5845232402466814E-004   1.6814468511439539E-002
   126.18700000000719        9.5845232402466814E-004   1.6814468511439539E-002
   126.18750000000719        9.5845232402466814E-004   1.6814468511439539E-002
   126.18800000000719        9.5845232402466814E-004   1.6814468511439539E-002
   126.18850000000720        9.5845232402466814E-004   1.6814468511439539E-002
   126.18900000000720        9.5845232402466814E-004   1.6814468511439539E-002
   126.18950000000720        9.5845232402466814E-004   1.6814468511439539E-002
   126.19000000000720        9.5845232402466814E-004   1.6814468511439539E-002
   126.19050000000721        9.5845232402466814E-004   1.6814468511439539E-002
   126.19100000000721        9.5845232402466814E-004   1.6814468511439539E-002
   126.19150000000721        9.5845232402466814E-004   1.6814468511439539E-002
   126.19200000000721        9.5845232402466814E-004   1.6814468511439539E-002
   126.19250000000721        9.5845232402466814E-004   1.6814468511439539E-002
   126.19300000000722        9.5845232402466814E-004   1.6814468511439539E-002
   126.19350000000722        9.5845232402466814E-004   1.6814468511439539E-002
   126.19400000000722        9.5845232402466814E-004   1.6814468511439539E-002
   126.19450000000722        9.5845232402466814E-004   1.6814468511439539E-002
   126.19500000000723        9.5845232402466814E-004   1.6814468511439539E-002
   126.19550000000723        9.5845232402466814E-004   1.6814468511439539E-002
   126.19600000000723        9.5845232402466814E-004   1.6814468511439539E-002
   126.19650000000723        9.5845232402466814E-004   1.6814468511439539E-002
   126.19700000000724        9.5845232402466814E-004   1.6814468511439539E-002
   126.19750000000724        9.5845232402466814E-004   1.6814468511439539E-002
   126.19800000000724        9.5845232402466814E-004   1.6814468511439539E-002
   126.19850000000724        9.5845232402466814E-004   1.6814468511439539E-002
   126.19900000000725        9.5845232402466814E-004   1.6814468511439539E-002
   126.19950000000725        9.5845232402466814E-004   1.6814468511439539E-002
   126.20000000000725        9.5845232402466814E-004   1.6814468511439539E-002
   126.20050000000725        9.5845232402466814E-004   1.6814468511439539E-002
   126.20100000000726        9.5845232402466814E-004   1.6814468511439539E-002
   126.20150000000726        9.5845232402466814E-004   1.6814468511439539E-002
   126.20200000000726        9.5845232402466814E-004   1.6814468511439539E-002
   126.20250000000726        9.5845232402466814E-004   1.6814468511439539E-002
   126.20300000000726        9.5845232402466814E-004   1.6814468511439539E-002
   126.20350000000727        9.5845232402466814E-004   1.6814468511439539E-002
   126.20400000000727        9.5845232402466814E-004   1.6814468511439539E-002
   126.20450000000727        9.5845232402466814E-004   1.6814468511439539E-002
   126.20500000000727        9.5845232402466814E-004   1.6814468511439539E-002
   126.20550000000728        9.5845232402466814E-004   1.6814468511439539E-002
   126.20600000000728        9.5845232402466814E-004   1.6814468511439539E-002
   126.20650000000728        9.5845232402466814E-004   1.6814468511439539E-002
   126.20700000000728        9.5845232402466814E-004   1.6814468511439539E-002
   126.20750000000729        9.5845232402466814E-004   1.6814468511439539E-002
   126.20800000000729        9.5845232402466814E-004   1.6814468511439539E-002
   126.20850000000729        9.5845232402466814E-004   1.6814468511439539E-002
   126.20900000000729        9.5845232402466814E-004   1.6814468511439539E-002
   126.20950000000730        9.5845232402466814E-004   1.6814468511439539E-002
   126.21000000000730        9.5845232402466814E-004   1.6814468511439539E-002
   126.21050000000730        9.5845232402466814E-004   1.6814468511439539E-002
   126.21100000000730        9.5845232402466814E-004   1.6814468511439539E-002
   126.21150000000731        9.5845232402466814E-004   1.6814468511439539E-002
   126.21200000000731        9.5845232402466814E-004   1.6814468511439539E-002
   126.21250000000731        9.5845232402466814E-004   1.6814468511439539E-002
   126.21300000000731        9.5845232402466814E-004   1.6814468511439539E-002
   126.21350000000731        9.5845232402466814E-004   1.6814468511439539E-002
   126.21400000000732        9.5845232402466814E-004   1.6814468511439539E-002
   126.21450000000732        9.5845232402466814E-004   1.6814468511439539E-002
   126.21500000000732        9.5845232402466814E-004   1.6814468511439539E-002
   126.21550000000732        9.5845232402466814E-004   1.6814468511439539E-002
   126.21600000000733        9.5845232402466814E-004   1.6814468511439539E-002
   126.21650000000733        9.5845232402466814E-004   1.6814468511439539E-002
   126.21700000000733        9.5845232402466814E-004   1.6814468511439539E-002
   126.21750000000733        9.5845232402466814E-004   1.6814468511439539E-002
   126.21800000000734        9.5845232402466814E-004   1.6814468511439539E-002
   126.21850000000734        9.5845232402466814E-004   1.6814468511439539E-002
   126.21900000000734        9.5845232402466814E-004   1.6814468511439539E-002
   126.21950000000734        9.5845232402466814E-004   1.6814468511439539E-002
   126.22000000000735        9.5845232402466814E-004   1.6814468511439539E-002
   126.22050000000735        9.5845232402466814E-004   1.6814468511439539E-002
   126.22100000000735        9.5845232402466814E-004   1.6814468511439539E-002
   126.22150000000735        9.5845232402466814E-004   1.6814468511439539E-002
   126.22200000000736        9.5845232402466814E-004   1.6814468511439539E-002
   126.22250000000736        9.5845232402466814E-004   1.6814468511439539E-002
   126.22300000000736        9.5845232402466814E-004   1.6814468511439539E-002
   126.22350000000736        9.5845232402466814E-004   1.6814468511439539E-002
   126.22400000000736        9.5845232402466814E-004   1.6814468511439539E-002
   126.22450000000737        9.5845232402466814E-004   1.6814468511439539E-002
   126.22500000000737        9.5845232402466814E-004   1.6814468511439539E-002
   126.22550000000737        9.5845232402466814E-004   1.6814468511439539E-002
   126.22600000000737        9.5845232402466814E-004   1.6814468511439539E-002
   126.22650000000738        9.5845232402466814E-004   1.6814468511439539E-002
   126.22700000000738        9.5845232402466814E-004   1.6814468511439539E-002
   126.22750000000738        9.5845232402466814E-004   1.6814468511439539E-002
   126.22800000000738        9.5845232402466814E-004   1.6814468511439539E-002
   126.22850000000739        9.5845232402466814E-004   1.6814468511439539E-002
   126.22900000000739        9.5845232402466814E-004   1.6814468511439539E-002
   126.22950000000739        9.5845232402466814E-004   1.6814468511439539E-002
   126.23000000000739        9.5845232402466814E-004   1.6814468511439539E-002
   126.23050000000740        9.5845232402466814E-004   1.6814468511439539E-002
   126.23100000000740        9.5845232402466814E-004   1.6814468511439539E-002
   126.23150000000740        9.5845232402466814E-004   1.6814468511439539E-002
   126.23200000000740        9.5845232402466814E-004   1.6814468511439539E-002
   126.23250000000741        9.5845232402466814E-004   1.6814468511439539E-002
   126.23300000000741        9.5845232402466814E-004   1.6814468511439539E-002
   126.23350000000741        9.5845232402466814E-004   1.6814468511439539E-002
   126.23400000000741        9.5845232402466814E-004   1.6814468511439539E-002
   126.23450000000742        9.5845232402466814E-004   1.6814468511439539E-002
   126.23500000000742        9.5845232402466814E-004   1.6814468511439539E-002
   126.23550000000742        9.5845232402466814E-004   1.6814468511439539E-002
   126.23600000000742        9.5845232402466814E-004   1.6814468511439539E-002
   126.23650000000742        9.5845232402466814E-004   1.6814468511439539E-002
   126.23700000000743        9.5845232402466814E-004   1.6814468511439539E-002
   126.23750000000743        9.5845232402466814E-004   1.6814468511439539E-002
   126.23800000000743        9.5845232402466814E-004   1.6814468511439539E-002
   126.23850000000743        9.5845232402466814E-004   1.6814468511439539E-002
   126.23900000000744        9.5845232402466814E-004   1.6814468511439539E-002
   126.23950000000744        9.5845232402466814E-004   1.6814468511439539E-002
   126.24000000000744        9.5845232402466814E-004   1.6814468511439539E-002
   126.24050000000744        9.5845232402466814E-004   1.6814468511439539E-002
   126.24100000000745        9.5845232402466814E-004   1.6814468511439539E-002
   126.24150000000745        9.5845232402466814E-004   1.6814468511439539E-002
   126.24200000000745        9.5845232402466814E-004   1.6814468511439539E-002
   126.24250000000745        9.5845232402466814E-004   1.6814468511439539E-002
   126.24300000000746        9.5845232402466814E-004   1.6814468511439539E-002
   126.24350000000746        9.5845232402466814E-004   1.6814468511439539E-002
   126.24400000000746        9.5845232402466814E-004   1.6814468511439539E-002
   126.24450000000746        9.5845232402466814E-004   1.6814468511439539E-002
   126.24500000000747        9.5845232402466814E-004   1.6814468511439539E-002
   126.24550000000747        9.5845232402466814E-004   1.6814468511439539E-002
   126.24600000000747        9.5845232402466814E-004   1.6814468511439539E-002
   126.24650000000747        9.5845232402466814E-004   1.6814468511439539E-002
   126.24700000000747        9.5845232402466814E-004   1.6814468511439539E-002
   126.24750000000748        9.5845232402466814E-004   1.6814468511439539E-002
   126.24800000000748        9.5845232402466814E-004   1.6814468511439539E-002
   126.24850000000748        9.5845232402466814E-004   1.6814468511439539E-002
   126.24900000000748        9.5845232402466814E-004   1.6814468511439539E-002
   126.24950000000749        9.5845232402466814E-004   1.6814468511439539E-002
   126.25000000000749        9.5845232402466814E-004   1.6814468511439539E-002
   126.25050000000749        9.5845232402466814E-004   1.6814468511439539E-002
   126.25100000000749        9.5845232402466814E-004   1.6814468511439539E-002
   126.25150000000750        9.5845232402466814E-004   1.6814468511439539E-002
   126.25200000000750        9.5845232402466814E-004   1.6814468511439539E-002
   126.25250000000750        9.5845232402466814E-004   1.6814468511439539E-002
   126.25300000000750        9.5845232402466814E-004   1.6814468511439539E-002
   126.25350000000751        9.5845232402466814E-004   1.6814468511439539E-002
   126.25400000000751        9.5845232402466814E-004   1.6814468511439539E-002
   126.25450000000751        9.5845232402466814E-004   1.6814468511439539E-002
   126.25500000000751        9.5845232402466814E-004   1.6814468511439539E-002
   126.25550000000752        9.5845232402466814E-004   1.6814468511439539E-002
   126.25600000000752        9.5845232402466814E-004   1.6814468511439539E-002
   126.25650000000752        9.5845232402466814E-004   1.6814468511439539E-002
   126.25700000000752        9.5845232402466814E-004   1.6814468511439539E-002
   126.25750000000752        9.5845232402466814E-004   1.6814468511439539E-002
   126.25800000000753        9.5845232402466814E-004   1.6814468511439539E-002
   126.25850000000753        9.5845232402466814E-004   1.6814468511439539E-002
   126.25900000000753        9.5845232402466814E-004   1.6814468511439539E-002
   126.25950000000753        9.5845232402466814E-004   1.6814468511439539E-002
   126.26000000000754        9.5845232402466814E-004   1.6814468511439539E-002
   126.26050000000754        9.5845232402466814E-004   1.6814468511439539E-002
   126.26100000000754        9.5845232402466814E-004   1.6814468511439539E-002
   126.26150000000754        9.5534231819303624E-004   1.6760020976619123E-002
   126.26200000000755        9.5534231819303624E-004   1.6760020976619123E-002
   126.26250000000755        9.5534231819303624E-004   1.6760020976619123E-002
   126.26300000000755        9.5534231819303624E-004   1.6760020976619123E-002
   126.26350000000755        9.5534231819303624E-004   1.6760020976619123E-002
   126.26400000000756        9.5534231819303624E-004   1.6760020976619123E-002
   126.26450000000756        9.5534231819303624E-004   1.6760020976619123E-002
   126.26500000000756        9.5534231819303624E-004   1.6760020976619123E-002
   126.26550000000756        9.5534231819303624E-004   1.6760020976619123E-002
   126.26600000000757        9.5534231819303624E-004   1.6760020976619123E-002
   126.26650000000757        9.5534231819303624E-004   1.6760020976619123E-002
   126.26700000000757        9.5534231819303624E-004   1.6760020976619123E-002
   126.26750000000757        9.5534231819303624E-004   1.6760020976619123E-002
   126.26800000000758        9.5534231819303624E-004   1.6760020976619123E-002
   126.26850000000758        9.5534231819303624E-004   1.6760020976619123E-002
   126.26900000000758        9.5534231819303624E-004   1.6760020976619123E-002
   126.26950000000758        9.5534231819303624E-004   1.6760020976619123E-002
   126.27000000000758        9.5534231819303624E-004   1.6760020976619123E-002
   126.27050000000759        9.5534231819303624E-004   1.6760020976619123E-002
   126.27100000000759        9.5534231819303624E-004   1.6760020976619123E-002
   126.27150000000759        9.5534231819303624E-004   1.6760020976619123E-002
   126.27200000000759        9.5534231819303624E-004   1.6760020976619123E-002
   126.27250000000760        9.5534231819303624E-004   1.6760020976619123E-002
   126.27300000000760        9.5534231819303624E-004   1.6760020976619123E-002
   126.27350000000760        9.5534231819303624E-004   1.6760020976619123E-002
   126.27400000000760        9.5534231819303624E-004   1.6760020976619123E-002
   126.27450000000761        9.5534231819303624E-004   1.6760020976619123E-002
   126.27500000000761        9.5534231819303624E-004   1.6760020976619123E-002
   126.27550000000761        9.5534231819303624E-004   1.6760020976619123E-002
   126.27600000000761        9.5534231819303624E-004   1.6760020976619123E-002
   126.27650000000762        9.5534231819303624E-004   1.6760020976619123E-002
   126.27700000000762        9.5534231819303624E-004   1.6760020976619123E-002
   126.27750000000762        9.5534231819303624E-004   1.6760020976619123E-002
   126.27800000000762        9.5534231819303624E-004   1.6760020976619123E-002
   126.27850000000763        9.5534231819303624E-004   1.6760020976619123E-002
   126.27900000000763        9.5534231819303624E-004   1.6760020976619123E-002
   126.27950000000763        9.5534231819303624E-004   1.6760020976619123E-002
   126.28000000000763        9.5534231819303624E-004   1.6760020976619123E-002
   126.28050000000763        9.5534231819303624E-004   1.6760020976619123E-002
   126.28100000000764        9.5534231819303624E-004   1.6760020976619123E-002
   126.28150000000764        9.5534231819303624E-004   1.6760020976619123E-002
   126.28200000000764        9.5534231819303624E-004   1.6760020976619123E-002
   126.28250000000764        9.5534231819303624E-004   1.6760020976619123E-002
   126.28300000000765        9.5534231819303624E-004   1.6760020976619123E-002
   126.28350000000765        9.5534231819303624E-004   1.6760020976619123E-002
   126.28400000000765        9.5534231819303624E-004   1.6760020976619123E-002
   126.28450000000765        9.5534231819303624E-004   1.6760020976619123E-002
   126.28500000000766        9.5534231819303624E-004   1.6760020976619123E-002
   126.28550000000766        9.5534231819303624E-004   1.6760020976619123E-002
   126.28600000000766        9.5534231819303624E-004   1.6760020976619123E-002
   126.28650000000766        9.5534231819303624E-004   1.6760020976619123E-002
   126.28700000000767        9.5534231819303624E-004   1.6760020976619123E-002
   126.28750000000767        9.5534231819303624E-004   1.6760020976619123E-002
   126.28800000000767        9.5534231819303624E-004   1.6760020976619123E-002
   126.28850000000767        9.5534231819303624E-004   1.6760020976619123E-002
   126.28900000000768        9.5534231819303624E-004   1.6760020976619123E-002
   126.28950000000768        9.5534231819303624E-004   1.6760020976619123E-002
   126.29000000000768        9.5534231819303624E-004   1.6760020976619123E-002
   126.29050000000768        9.5534231819303624E-004   1.6760020976619123E-002
   126.29100000000768        9.5534231819303624E-004   1.6760020976619123E-002
   126.29150000000769        9.5534231819303624E-004   1.6760020976619123E-002
   126.29200000000769        9.5534231819303624E-004   1.6760020976619123E-002
   126.29250000000769        9.5534231819303624E-004   1.6760020976619123E-002
   126.29300000000769        9.5534231819303624E-004   1.6760020976619123E-002
   126.29350000000770        9.5534231819303624E-004   1.6760020976619123E-002
   126.29400000000770        9.5534231819303624E-004   1.6760020976619123E-002
   126.29450000000770        9.5534231819303624E-004   1.6760020976619123E-002
   126.29500000000770        9.5534231819303624E-004   1.6760020976619123E-002
   126.29550000000771        9.5534231819303624E-004   1.6760020976619123E-002
   126.29600000000771        9.5534231819303624E-004   1.6760020976619123E-002
   126.29650000000771        9.5534231819303624E-004   1.6760020976619123E-002
   126.29700000000771        9.5534231819303624E-004   1.6760020976619123E-002
   126.29750000000772        9.5534231819303624E-004   1.6760020976619123E-002
   126.29800000000772        9.5534231819303624E-004   1.6760020976619123E-002
   126.29850000000772        9.5534231819303624E-004   1.6760020976619123E-002
   126.29900000000772        9.5534231819303624E-004   1.6760020976619123E-002
   126.29950000000773        9.5534231819303624E-004   1.6760020976619123E-002
   126.30000000000773        9.5534231819303624E-004   1.6760020976619123E-002
   126.30050000000773        9.5534231819303624E-004   1.6760020976619123E-002
   126.30100000000773        9.5534231819303624E-004   1.6760020976619123E-002
   126.30150000000774        9.5534231819303624E-004   1.6760020976619123E-002
   126.30200000000774        9.5534231819303624E-004   1.6760020976619123E-002
   126.30250000000774        9.5534231819303624E-004   1.6760020976619123E-002
   126.30300000000774        9.5534231819303624E-004   1.6760020976619123E-002
   126.30350000000774        9.5534231819303624E-004   1.6760020976619123E-002
   126.30400000000775        9.5534231819303624E-004   1.6760020976619123E-002
   126.30450000000775        9.5534231819303624E-004   1.6760020976619123E-002
   126.30500000000775        9.5534231819303624E-004   1.6760020976619123E-002
   126.30550000000775        9.5534231819303624E-004   1.6760020976619123E-002
   126.30600000000776        9.5534231819303624E-004   1.6760020976619123E-002
   126.30650000000776        9.5534231819303624E-004   1.6760020976619123E-002
   126.30700000000776        9.5534231819303624E-004   1.6760020976619123E-002
   126.30750000000776        9.5534231819303624E-004   1.6760020976619123E-002
   126.30800000000777        9.5534231819303624E-004   1.6760020976619123E-002
   126.30850000000777        9.5534231819303624E-004   1.6760020976619123E-002
   126.30900000000777        9.5534231819303624E-004   1.6760020976619123E-002
   126.30950000000777        9.5534231819303624E-004   1.6760020976619123E-002
   126.31000000000778        9.5534231819303624E-004   1.6760020976619123E-002
   126.31050000000778        9.5534231819303624E-004   1.6760020976619123E-002
   126.31100000000778        9.5534231819303624E-004   1.6760020976619123E-002
   126.31150000000778        9.5534231819303624E-004   1.6760020976619123E-002
   126.31200000000779        9.5534231819303624E-004   1.6760020976619123E-002
   126.31250000000779        9.5534231819303624E-004   1.6760020976619123E-002
   126.31300000000779        9.5534231819303624E-004   1.6760020976619123E-002
   126.31350000000779        9.5534231819303624E-004   1.6760020976619123E-002
   126.31400000000779        9.5534231819303624E-004   1.6760020976619123E-002
   126.31450000000780        9.5534231819303624E-004   1.6760020976619123E-002
   126.31500000000780        9.5534231819303624E-004   1.6760020976619123E-002
   126.31550000000780        9.5534231819303624E-004   1.6760020976619123E-002
   126.31600000000780        9.5534231819303624E-004   1.6760020976619123E-002
   126.31650000000781        9.5534231819303624E-004   1.6760020976619123E-002
   126.31700000000781        9.5534231819303624E-004   1.6760020976619123E-002
   126.31750000000781        9.5534231819303624E-004   1.6760020976619123E-002
   126.31800000000781        9.5534231819303624E-004   1.6760020976619123E-002
   126.31850000000782        9.5534231819303624E-004   1.6760020976619123E-002
   126.31900000000782        9.5534231819303624E-004   1.6760020976619123E-002
   126.31950000000782        9.5534231819303624E-004   1.6760020976619123E-002
   126.32000000000782        9.5534231819303624E-004   1.6760020976619123E-002
   126.32050000000783        9.5534231819303624E-004   1.6760020976619123E-002
   126.32100000000783        9.5534231819303624E-004   1.6760020976619123E-002
   126.32150000000783        9.5534231819303624E-004   1.6760020976619123E-002
   126.32200000000783        9.5534231819303624E-004   1.6760020976619123E-002
   126.32250000000784        9.5534231819303624E-004   1.6760020976619123E-002
   126.32300000000784        9.5534231819303624E-004   1.6760020976619123E-002
   126.32350000000784        9.5534231819303624E-004   1.6760020976619123E-002
   126.32400000000784        9.5534231819303624E-004   1.6760020976619123E-002
   126.32450000000784        9.5534231819303624E-004   1.6760020976619123E-002
   126.32500000000785        9.5534231819303624E-004   1.6760020976619123E-002
   126.32550000000785        9.5534231819303624E-004   1.6760020976619123E-002
   126.32600000000785        9.5534231819303624E-004   1.6760020976619123E-002
   126.32650000000785        9.5534231819303624E-004   1.6760020976619123E-002
   126.32700000000786        9.5534231819303624E-004   1.6760020976619123E-002
   126.32750000000786        9.5534231819303624E-004   1.6760020976619123E-002
   126.32800000000786        9.5534231819303624E-004   1.6760020976619123E-002
   126.32850000000786        9.5534231819303624E-004   1.6760020976619123E-002
   126.32900000000787        9.5534231819303624E-004   1.6760020976619123E-002
   126.32950000000787        9.5534231819303624E-004   1.6760020976619123E-002
   126.33000000000787        9.5534231819303624E-004   1.6760020976619123E-002
   126.33050000000787        9.5534231819303624E-004   1.6760020976619123E-002
   126.33100000000788        9.5534231819303624E-004   1.6760020976619123E-002
   126.33150000000788        9.5534231819303624E-004   1.6760020976619123E-002
   126.33200000000788        9.5534231819303624E-004   1.6760020976619123E-002
   126.33250000000788        9.5534231819303624E-004   1.6760020976619123E-002
   126.33300000000789        9.5534231819303624E-004   1.6760020976619123E-002
   126.33350000000789        9.5534231819303624E-004   1.6760020976619123E-002
   126.33400000000789        9.5534231819303624E-004   1.6760020976619123E-002
   126.33450000000789        9.5534231819303624E-004   1.6760020976619123E-002
   126.33500000000789        9.5534231819303624E-004   1.6760020976619123E-002
   126.33550000000790        9.5534231819303624E-004   1.6760020976619123E-002
   126.33600000000790        9.5534231819303624E-004   1.6760020976619123E-002
   126.33650000000790        9.5534231819303624E-004   1.6760020976619123E-002
   126.33700000000790        9.5534231819303624E-004   1.6760020976619123E-002
   126.33750000000791        9.5534231819303624E-004   1.6760020976619123E-002
   126.33800000000791        9.5534231819303624E-004   1.6760020976619123E-002
   126.33850000000791        9.5534231819303624E-004   1.6760020976619123E-002
   126.33900000000791        9.5534231819303624E-004   1.6760020976619123E-002
   126.33950000000792        9.5534231819303624E-004   1.6760020976619123E-002
   126.34000000000792        9.5534231819303624E-004   1.6760020976619123E-002
   126.34050000000792        9.5534231819303624E-004   1.6760020976619123E-002
   126.34100000000792        9.5534231819303624E-004   1.6760020976619123E-002
   126.34150000000793        9.5534231819303624E-004   1.6760020976619123E-002
   126.34200000000793        9.5534231819303624E-004   1.6760020976619123E-002
   126.34250000000793        9.5534231819303624E-004   1.6760020976619123E-002
   126.34300000000793        9.5534231819303624E-004   1.6760020976619123E-002
   126.34350000000794        9.5534231819303624E-004   1.6760020976619123E-002
   126.34400000000794        9.5534231819303624E-004   1.6760020976619123E-002
   126.34450000000794        9.5534231819303624E-004   1.6760020976619123E-002
   126.34500000000794        9.5534231819303624E-004   1.6760020976619123E-002
   126.34550000000795        9.5534231819303624E-004   1.6760020976619123E-002
   126.34600000000795        9.5534231819303624E-004   1.6760020976619123E-002
   126.34650000000795        9.5534231819303624E-004   1.6760020976619123E-002
   126.34700000000795        9.5534231819303624E-004   1.6760020976619123E-002
   126.34750000000795        9.5534231819303624E-004   1.6760020976619123E-002
   126.34800000000796        9.5534231819303624E-004   1.6760020976619123E-002
   126.34850000000796        9.5534231819303624E-004   1.6760020976619123E-002
   126.34900000000796        9.5534231819303624E-004   1.6760020976619123E-002
   126.34950000000796        9.5534231819303624E-004   1.6760020976619123E-002
   126.35000000000797        9.5534231819303624E-004   1.6760020976619123E-002
   126.35050000000797        9.5534231819303624E-004   1.6760020976619123E-002
   126.35100000000797        9.5534231819303624E-004   1.6760020976619123E-002
   126.35150000000797        9.5534231819303624E-004   1.6760020976619123E-002
   126.35200000000798        9.5534231819303624E-004   1.6760020976619123E-002
   126.35250000000798        9.5534231819303624E-004   1.6760020976619123E-002
   126.35300000000798        9.5534231819303624E-004   1.6760020976619123E-002
   126.35350000000798        9.5534231819303624E-004   1.6760020976619123E-002
   126.35400000000799        9.5534231819303624E-004   1.6760020976619123E-002
   126.35450000000799        9.5534231819303624E-004   1.6760020976619123E-002
   126.35500000000799        9.5534231819303624E-004   1.6760020976619123E-002
   126.35550000000799        9.5534231819303624E-004   1.6760020976619123E-002
   126.35600000000800        9.5534231819303624E-004   1.6760020976619123E-002
   126.35650000000800        9.5534231819303624E-004   1.6760020976619123E-002
   126.35700000000800        9.5534231819303624E-004   1.6760020976619123E-002
   126.35750000000800        9.5534231819303624E-004   1.6760020976619123E-002
   126.35800000000800        9.5534231819303624E-004   1.6760020976619123E-002
   126.35850000000801        9.5534231819303624E-004   1.6760020976619123E-002
   126.35900000000801        9.5534231819303624E-004   1.6760020976619123E-002
   126.35950000000801        9.5534231819303624E-004   1.6760020976619123E-002
   126.36000000000801        9.5534231819303624E-004   1.6760020976619123E-002
   126.36050000000802        9.5534231819303624E-004   1.6760020976619123E-002
   126.36100000000802        9.5534231819303624E-004   1.6760020976619123E-002
   126.36150000000802        9.5534231819303624E-004   1.6760020976619123E-002
   126.36200000000802        9.5534231819303624E-004   1.6760020976619123E-002
   126.36250000000803        9.5534231819303624E-004   1.6760020976619123E-002
   126.36300000000803        9.5534231819303624E-004   1.6760020976619123E-002
   126.36350000000803        9.5534231819303624E-004   1.6760020976619123E-002
   126.36400000000803        9.5534231819303624E-004   1.6760020976619123E-002
   126.36450000000804        9.5534231819303624E-004   1.6760020976619123E-002
   126.36500000000804        9.5534231819303624E-004   1.6760020976619123E-002
   126.36550000000804        9.5534231819303624E-004   1.6760020976619123E-002
   126.36600000000804        9.5534231819303624E-004   1.6760020976619123E-002
   126.36650000000805        9.5534231819303624E-004   1.6760020976619123E-002
   126.36700000000805        9.5534231819303624E-004   1.6760020976619123E-002
   126.36750000000805        9.5534231819303624E-004   1.6760020976619123E-002
   126.36800000000805        9.5534231819303624E-004   1.6760020976619123E-002
   126.36850000000805        9.5534231819303624E-004   1.6760020976619123E-002
   126.36900000000806        9.5534231819303624E-004   1.6760020976619123E-002
   126.36950000000806        9.5534231819303624E-004   1.6760020976619123E-002
   126.37000000000806        9.5534231819303624E-004   1.6760020976619123E-002
   126.37050000000806        9.5534231819303624E-004   1.6760020976619123E-002
   126.37100000000807        9.5534231819303624E-004   1.6760020976619123E-002
   126.37150000000807        9.5534231819303624E-004   1.6760020976619123E-002
   126.37200000000807        9.5534231819303624E-004   1.6760020976619123E-002
   126.37250000000807        9.5534231819303624E-004   1.6760020976619123E-002
   126.37300000000808        9.5534231819303624E-004   1.6760020976619123E-002
   126.37350000000808        9.5224971731495294E-004   1.6705877068229295E-002
   126.37400000000808        9.5224971731495294E-004   1.6705877068229295E-002
   126.37450000000808        9.5224971731495294E-004   1.6705877068229295E-002
   126.37500000000809        9.5224971731495294E-004   1.6705877068229295E-002
   126.37550000000809        9.5224971731495294E-004   1.6705877068229295E-002
   126.37600000000809        9.5224971731495294E-004   1.6705877068229295E-002
   126.37650000000809        9.5224971731495294E-004   1.6705877068229295E-002
   126.37700000000810        9.5224971731495294E-004   1.6705877068229295E-002
   126.37750000000810        9.5224971731495294E-004   1.6705877068229295E-002
   126.37800000000810        9.5224971731495294E-004   1.6705877068229295E-002
   126.37850000000810        9.5224971731495294E-004   1.6705877068229295E-002
   126.37900000000811        9.5224971731495294E-004   1.6705877068229295E-002
   126.37950000000811        9.5224971731495294E-004   1.6705877068229295E-002
   126.38000000000811        9.5224971731495294E-004   1.6705877068229295E-002
   126.38050000000811        9.5224971731495294E-004   1.6705877068229295E-002
   126.38100000000811        9.5224971731495294E-004   1.6705877068229295E-002
   126.38150000000812        9.5224971731495294E-004   1.6705877068229295E-002
   126.38200000000812        9.5224971731495294E-004   1.6705877068229295E-002
   126.38250000000812        9.5224971731495294E-004   1.6705877068229295E-002
   126.38300000000812        9.5224971731495294E-004   1.6705877068229295E-002
   126.38350000000813        9.5224971731495294E-004   1.6705877068229295E-002
   126.38400000000813        9.5224971731495294E-004   1.6705877068229295E-002
   126.38450000000813        9.5224971731495294E-004   1.6705877068229295E-002
   126.38500000000813        9.5224971731495294E-004   1.6705877068229295E-002
   126.38550000000814        9.5224971731495294E-004   1.6705877068229295E-002
   126.38600000000814        9.5224971731495294E-004   1.6705877068229295E-002
   126.38650000000814        9.5224971731495294E-004   1.6705877068229295E-002
   126.38700000000814        9.5224971731495294E-004   1.6705877068229295E-002
   126.38750000000815        9.5224971731495294E-004   1.6705877068229295E-002
   126.38800000000815        9.5224971731495294E-004   1.6705877068229295E-002
   126.38850000000815        9.5224971731495294E-004   1.6705877068229295E-002
   126.38900000000815        9.5224971731495294E-004   1.6705877068229295E-002
   126.38950000000816        9.5224971731495294E-004   1.6705877068229295E-002
   126.39000000000816        9.5224971731495294E-004   1.6705877068229295E-002
   126.39050000000816        9.5224971731495294E-004   1.6705877068229295E-002
   126.39100000000816        9.5224971731495294E-004   1.6705877068229295E-002
   126.39150000000816        9.5224971731495294E-004   1.6705877068229295E-002
   126.39200000000817        9.5224971731495294E-004   1.6705877068229295E-002
   126.39250000000817        9.5224971731495294E-004   1.6705877068229295E-002
   126.39300000000817        9.5224971731495294E-004   1.6705877068229295E-002
   126.39350000000817        9.5224971731495294E-004   1.6705877068229295E-002
   126.39400000000818        9.5224971731495294E-004   1.6705877068229295E-002
   126.39450000000818        9.5224971731495294E-004   1.6705877068229295E-002
   126.39500000000818        9.5224971731495294E-004   1.6705877068229295E-002
   126.39550000000818        9.5224971731495294E-004   1.6705877068229295E-002
   126.39600000000819        9.5224971731495294E-004   1.6705877068229295E-002
   126.39650000000819        9.5224971731495294E-004   1.6705877068229295E-002
   126.39700000000819        9.5224971731495294E-004   1.6705877068229295E-002
   126.39750000000819        9.5224971731495294E-004   1.6705877068229295E-002
   126.39800000000820        9.5224971731495294E-004   1.6705877068229295E-002
   126.39850000000820        9.5224971731495294E-004   1.6705877068229295E-002
   126.39900000000820        9.5224971731495294E-004   1.6705877068229295E-002
   126.39950000000820        9.5224971731495294E-004   1.6705877068229295E-002
   126.40000000000821        9.5224971731495294E-004   1.6705877068229295E-002
   126.40050000000821        9.5224971731495294E-004   1.6705877068229295E-002
   126.40100000000821        9.5224971731495294E-004   1.6705877068229295E-002
   126.40150000000821        9.5224971731495294E-004   1.6705877068229295E-002
   126.40200000000821        9.5224971731495294E-004   1.6705877068229295E-002
   126.40250000000822        9.5224971731495294E-004   1.6705877068229295E-002
   126.40300000000822        9.5224971731495294E-004   1.6705877068229295E-002
   126.40350000000822        9.5224971731495294E-004   1.6705877068229295E-002
   126.40400000000822        9.5224971731495294E-004   1.6705877068229295E-002
   126.40450000000823        9.5224971731495294E-004   1.6705877068229295E-002
   126.40500000000823        9.5224971731495294E-004   1.6705877068229295E-002
   126.40550000000823        9.5224971731495294E-004   1.6705877068229295E-002
   126.40600000000823        9.5224971731495294E-004   1.6705877068229295E-002
   126.40650000000824        9.5224971731495294E-004   1.6705877068229295E-002
   126.40700000000824        9.5224971731495294E-004   1.6705877068229295E-002
   126.40750000000824        9.5224971731495294E-004   1.6705877068229295E-002
   126.40800000000824        9.5224971731495294E-004   1.6705877068229295E-002
   126.40850000000825        9.5224971731495294E-004   1.6705877068229295E-002
   126.40900000000825        9.5224971731495294E-004   1.6705877068229295E-002
   126.40950000000825        9.5224971731495294E-004   1.6705877068229295E-002
   126.41000000000825        9.5224971731495294E-004   1.6705877068229295E-002
   126.41050000000826        9.5224971731495294E-004   1.6705877068229295E-002
   126.41100000000826        9.5224971731495294E-004   1.6705877068229295E-002
   126.41150000000826        9.5224971731495294E-004   1.6705877068229295E-002
   126.41200000000826        9.5224971731495294E-004   1.6705877068229295E-002
   126.41250000000827        9.5224971731495294E-004   1.6705877068229295E-002
   126.41300000000827        9.5224971731495294E-004   1.6705877068229295E-002
   126.41350000000827        9.5224971731495294E-004   1.6705877068229295E-002
   126.41400000000827        9.5224971731495294E-004   1.6705877068229295E-002
   126.41450000000827        9.5224971731495294E-004   1.6705877068229295E-002
   126.41500000000828        9.5224971731495294E-004   1.6705877068229295E-002
   126.41550000000828        9.5224971731495294E-004   1.6705877068229295E-002
   126.41600000000828        9.5224971731495294E-004   1.6705877068229295E-002
   126.41650000000828        9.5224971731495294E-004   1.6705877068229295E-002
   126.41700000000829        9.5224971731495294E-004   1.6705877068229295E-002
   126.41750000000829        9.5224971731495294E-004   1.6705877068229295E-002
   126.41800000000829        9.5224971731495294E-004   1.6705877068229295E-002
   126.41850000000829        9.5224971731495294E-004   1.6705877068229295E-002
   126.41900000000830        9.5224971731495294E-004   1.6705877068229295E-002
   126.41950000000830        9.5224971731495294E-004   1.6705877068229295E-002
   126.42000000000830        9.5224971731495294E-004   1.6705877068229295E-002
   126.42050000000830        9.5224971731495294E-004   1.6705877068229295E-002
   126.42100000000831        9.5224971731495294E-004   1.6705877068229295E-002
   126.42150000000831        9.5224971731495294E-004   1.6705877068229295E-002
   126.42200000000831        9.5224971731495294E-004   1.6705877068229295E-002
   126.42250000000831        9.5224971731495294E-004   1.6705877068229295E-002
   126.42300000000832        9.5224971731495294E-004   1.6705877068229295E-002
   126.42350000000832        9.5224971731495294E-004   1.6705877068229295E-002
   126.42400000000832        9.5224971731495294E-004   1.6705877068229295E-002
   126.42450000000832        9.5224971731495294E-004   1.6705877068229295E-002
   126.42500000000832        9.5224971731495294E-004   1.6705877068229295E-002
   126.42550000000833        9.5224971731495294E-004   1.6705877068229295E-002
   126.42600000000833        9.5224971731495294E-004   1.6705877068229295E-002
   126.42650000000833        9.5224971731495294E-004   1.6705877068229295E-002
   126.42700000000833        9.5224971731495294E-004   1.6705877068229295E-002
   126.42750000000834        9.5224971731495294E-004   1.6705877068229295E-002
   126.42800000000834        9.5224971731495294E-004   1.6705877068229295E-002
   126.42850000000834        9.5224971731495294E-004   1.6705877068229295E-002
   126.42900000000834        9.5224971731495294E-004   1.6705877068229295E-002
   126.42950000000835        9.5224971731495294E-004   1.6705877068229295E-002
   126.43000000000835        9.5224971731495294E-004   1.6705877068229295E-002
   126.43050000000835        9.5224971731495294E-004   1.6705877068229295E-002
   126.43100000000835        9.5224971731495294E-004   1.6705877068229295E-002
   126.43150000000836        9.5224971731495294E-004   1.6705877068229295E-002
   126.43200000000836        9.5224971731495294E-004   1.6705877068229295E-002
   126.43250000000836        9.5224971731495294E-004   1.6705877068229295E-002
   126.43300000000836        9.5224971731495294E-004   1.6705877068229295E-002
   126.43350000000837        9.5224971731495294E-004   1.6705877068229295E-002
   126.43400000000837        9.5224971731495294E-004   1.6705877068229295E-002
   126.43450000000837        9.5224971731495294E-004   1.6705877068229295E-002
   126.43500000000837        9.5224971731495294E-004   1.6705877068229295E-002
   126.43550000000837        9.5224971731495294E-004   1.6705877068229295E-002
   126.43600000000838        9.5224971731495294E-004   1.6705877068229295E-002
   126.43650000000838        9.5224971731495294E-004   1.6705877068229295E-002
   126.43700000000838        9.5224971731495294E-004   1.6705877068229295E-002
   126.43750000000838        9.5224971731495294E-004   1.6705877068229295E-002
   126.43800000000839        9.5224971731495294E-004   1.6705877068229295E-002
   126.43850000000839        9.5224971731495294E-004   1.6705877068229295E-002
   126.43900000000839        9.5224971731495294E-004   1.6705877068229295E-002
   126.43950000000839        9.5224971731495294E-004   1.6705877068229295E-002
   126.44000000000840        9.5224971731495294E-004   1.6705877068229295E-002
   126.44050000000840        9.5224971731495294E-004   1.6705877068229295E-002
   126.44100000000840        9.5224971731495294E-004   1.6705877068229295E-002
   126.44150000000840        9.5224971731495294E-004   1.6705877068229295E-002
   126.44200000000841        9.5224971731495294E-004   1.6705877068229295E-002
   126.44250000000841        9.5224971731495294E-004   1.6705877068229295E-002
   126.44300000000841        9.5224971731495294E-004   1.6705877068229295E-002
   126.44350000000841        9.5224971731495294E-004   1.6705877068229295E-002
   126.44400000000842        9.5224971731495294E-004   1.6705877068229295E-002
   126.44450000000842        9.5224971731495294E-004   1.6705877068229295E-002
   126.44500000000842        9.5224971731495294E-004   1.6705877068229295E-002
   126.44550000000842        9.5224971731495294E-004   1.6705877068229295E-002
   126.44600000000842        9.5224971731495294E-004   1.6705877068229295E-002
   126.44650000000843        9.5224971731495294E-004   1.6705877068229295E-002
   126.44700000000843        9.5224971731495294E-004   1.6705877068229295E-002
   126.44750000000843        9.5224971731495294E-004   1.6705877068229295E-002
   126.44800000000843        9.5224971731495294E-004   1.6705877068229295E-002
   126.44850000000844        9.5224971731495294E-004   1.6705877068229295E-002
   126.44900000000844        9.5224971731495294E-004   1.6705877068229295E-002
   126.44950000000844        9.5224971731495294E-004   1.6705877068229295E-002
   126.45000000000844        9.5224971731495294E-004   1.6705877068229295E-002
   126.45050000000845        9.5224971731495294E-004   1.6705877068229295E-002
   126.45100000000845        9.5224971731495294E-004   1.6705877068229295E-002
   126.45150000000845        9.5224971731495294E-004   1.6705877068229295E-002
   126.45200000000845        9.5224971731495294E-004   1.6705877068229295E-002
   126.45250000000846        9.5224971731495294E-004   1.6705877068229295E-002
   126.45300000000846        9.5224971731495294E-004   1.6705877068229295E-002
   126.45350000000846        9.5224971731495294E-004   1.6705877068229295E-002
   126.45400000000846        9.5224971731495294E-004   1.6705877068229295E-002
   126.45450000000847        9.5224971731495294E-004   1.6705877068229295E-002
   126.45500000000847        9.5224971731495294E-004   1.6705877068229295E-002
   126.45550000000847        9.5224971731495294E-004   1.6705877068229295E-002
   126.45600000000847        9.5224971731495294E-004   1.6705877068229295E-002
   126.45650000000848        9.5224971731495294E-004   1.6705877068229295E-002
   126.45700000000848        9.5224971731495294E-004   1.6705877068229295E-002
   126.45750000000848        9.5224971731495294E-004   1.6705877068229295E-002
   126.45800000000848        9.5224971731495294E-004   1.6705877068229295E-002
   126.45850000000848        9.5224971731495294E-004   1.6705877068229295E-002
   126.45900000000849        9.5224971731495294E-004   1.6705877068229295E-002
   126.45950000000849        9.5224971731495294E-004   1.6705877068229295E-002
   126.46000000000849        9.5224971731495294E-004   1.6705877068229295E-002
   126.46050000000849        9.5224971731495294E-004   1.6705877068229295E-002
   126.46100000000850        9.5224971731495294E-004   1.6705877068229295E-002
   126.46150000000850        9.5224971731495294E-004   1.6705877068229295E-002
   126.46200000000850        9.5224971731495294E-004   1.6705877068229295E-002
   126.46250000000850        9.5224971731495294E-004   1.6705877068229295E-002
   126.46300000000851        9.5224971731495294E-004   1.6705877068229295E-002
   126.46350000000851        9.5224971731495294E-004   1.6705877068229295E-002
   126.46400000000851        9.5224971731495294E-004   1.6705877068229295E-002
   126.46450000000851        9.5224971731495294E-004   1.6705877068229295E-002
   126.46500000000852        9.5224971731495294E-004   1.6705877068229295E-002
   126.46550000000852        9.5224971731495294E-004   1.6705877068229295E-002
   126.46600000000852        9.5224971731495294E-004   1.6705877068229295E-002
   126.46650000000852        9.5224971731495294E-004   1.6705877068229295E-002
   126.46700000000853        9.5224971731495294E-004   1.6705877068229295E-002
   126.46750000000853        9.5224971731495294E-004   1.6705877068229295E-002
   126.46800000000853        9.5224971731495294E-004   1.6705877068229295E-002
   126.46850000000853        9.5224971731495294E-004   1.6705877068229295E-002
   126.46900000000853        9.5224971731495294E-004   1.6705877068229295E-002
   126.46950000000854        9.5224971731495294E-004   1.6705877068229295E-002
   126.47000000000854        9.5224971731495294E-004   1.6705877068229295E-002
   126.47050000000854        9.5224971731495294E-004   1.6705877068229295E-002
   126.47100000000854        9.5224971731495294E-004   1.6705877068229295E-002
   126.47150000000855        9.5224971731495294E-004   1.6705877068229295E-002
   126.47200000000855        9.5224971731495294E-004   1.6705877068229295E-002
   126.47250000000855        9.5224971731495294E-004   1.6705877068229295E-002
   126.47300000000855        9.5224971731495294E-004   1.6705877068229295E-002
   126.47350000000856        9.5224971731495294E-004   1.6705877068229295E-002
   126.47400000000856        9.5224971731495294E-004   1.6705877068229295E-002
   126.47450000000856        9.5224971731495294E-004   1.6705877068229295E-002
   126.47500000000856        9.5224971731495294E-004   1.6705877068229295E-002
   126.47550000000857        9.5224971731495294E-004   1.6705877068229295E-002
   126.47600000000857        9.5224971731495294E-004   1.6705877068229295E-002
   126.47650000000857        9.5224971731495294E-004   1.6705877068229295E-002
   126.47700000000857        9.5224971731495294E-004   1.6705877068229295E-002
   126.47750000000858        9.5224971731495294E-004   1.6705877068229295E-002
   126.47800000000858        9.5224971731495294E-004   1.6705877068229295E-002
   126.47850000000858        9.5224971731495294E-004   1.6705877068229295E-002
   126.47900000000858        9.5224971731495294E-004   1.6705877068229295E-002
   126.47950000000858        9.5224971731495294E-004   1.6705877068229295E-002
   126.48000000000859        9.5224971731495294E-004   1.6705877068229295E-002
   126.48050000000859        9.5224971731495294E-004   1.6705877068229295E-002
   126.48100000000859        9.5224971731495294E-004   1.6705877068229295E-002
   126.48150000000859        9.5224971731495294E-004   1.6705877068229295E-002
   126.48200000000860        9.5224971731495294E-004   1.6705877068229295E-002
   126.48250000000860        9.5224971731495294E-004   1.6705877068229295E-002
   126.48300000000860        9.5224971731495294E-004   1.6705877068229295E-002
   126.48350000000860        9.5224971731495294E-004   1.6705877068229295E-002
   126.48400000000861        9.5224971731495294E-004   1.6705877068229295E-002
   126.48450000000861        9.5224971731495294E-004   1.6705877068229295E-002
   126.48500000000861        9.5224971731495294E-004   1.6705877068229295E-002
   126.48550000000861        9.5224971731495294E-004   1.6705877068229295E-002
   126.48600000000862        9.4916068822954573E-004   1.6651794619037607E-002
   126.48650000000862        9.4916068822954573E-004   1.6651794619037607E-002
   126.48700000000862        9.4916068822954573E-004   1.6651794619037607E-002
   126.48750000000862        9.4916068822954573E-004   1.6651794619037607E-002
   126.48800000000863        9.4916068822954573E-004   1.6651794619037607E-002
   126.48850000000863        9.4916068822954573E-004   1.6651794619037607E-002
   126.48900000000863        9.4916068822954573E-004   1.6651794619037607E-002
   126.48950000000863        9.4916068822954573E-004   1.6651794619037607E-002
   126.49000000000864        9.4916068822954573E-004   1.6651794619037607E-002
   126.49050000000864        9.4916068822954573E-004   1.6651794619037607E-002
   126.49100000000864        9.4916068822954573E-004   1.6651794619037607E-002
   126.49150000000864        9.4916068822954573E-004   1.6651794619037607E-002
   126.49200000000864        9.4916068822954573E-004   1.6651794619037607E-002
   126.49250000000865        9.4916068822954573E-004   1.6651794619037607E-002
   126.49300000000865        9.4916068822954573E-004   1.6651794619037607E-002
   126.49350000000865        9.4916068822954573E-004   1.6651794619037607E-002
   126.49400000000865        9.4916068822954573E-004   1.6651794619037607E-002
   126.49450000000866        9.4916068822954573E-004   1.6651794619037607E-002
   126.49500000000866        9.4916068822954573E-004   1.6651794619037607E-002
   126.49550000000866        9.4916068822954573E-004   1.6651794619037607E-002
   126.49600000000866        9.4916068822954573E-004   1.6651794619037607E-002
   126.49650000000867        9.4916068822954573E-004   1.6651794619037607E-002
   126.49700000000867        9.4916068822954573E-004   1.6651794619037607E-002
   126.49750000000867        9.4916068822954573E-004   1.6651794619037607E-002
   126.49800000000867        9.4916068822954573E-004   1.6651794619037607E-002
   126.49850000000868        9.4916068822954573E-004   1.6651794619037607E-002
   126.49900000000868        9.4916068822954573E-004   1.6651794619037607E-002
   126.49950000000868        9.4916068822954573E-004   1.6651794619037607E-002
   126.50000000000868        9.4916068822954573E-004   1.6651794619037607E-002
   126.50050000000869        9.4916068822954573E-004   1.6651794619037607E-002
   126.50100000000869        9.4916068822954573E-004   1.6651794619037607E-002
   126.50150000000869        9.4916068822954573E-004   1.6651794619037607E-002
   126.50200000000869        9.4916068822954573E-004   1.6651794619037607E-002
   126.50250000000869        9.4916068822954573E-004   1.6651794619037607E-002
   126.50300000000870        9.4916068822954573E-004   1.6651794619037607E-002
   126.50350000000870        9.4916068822954573E-004   1.6651794619037607E-002
   126.50400000000870        9.4916068822954573E-004   1.6651794619037607E-002
   126.50450000000870        9.4916068822954573E-004   1.6651794619037607E-002
   126.50500000000871        9.4916068822954573E-004   1.6651794619037607E-002
   126.50550000000871        9.4916068822954573E-004   1.6651794619037607E-002
   126.50600000000871        9.4916068822954573E-004   1.6651794619037607E-002
   126.50650000000871        9.4916068822954573E-004   1.6651794619037607E-002
   126.50700000000872        9.4916068822954573E-004   1.6651794619037607E-002
   126.50750000000872        9.4916068822954573E-004   1.6651794619037607E-002
   126.50800000000872        9.4916068822954573E-004   1.6651794619037607E-002
   126.50850000000872        9.4916068822954573E-004   1.6651794619037607E-002
   126.50900000000873        9.4916068822954573E-004   1.6651794619037607E-002
   126.50950000000873        9.4916068822954573E-004   1.6651794619037607E-002
   126.51000000000873        9.4916068822954573E-004   1.6651794619037607E-002
   126.51050000000873        9.4916068822954573E-004   1.6651794619037607E-002
   126.51100000000874        9.4916068822954573E-004   1.6651794619037607E-002
   126.51150000000874        9.4916068822954573E-004   1.6651794619037607E-002
   126.51200000000874        9.4916068822954573E-004   1.6651794619037607E-002
   126.51250000000874        9.4916068822954573E-004   1.6651794619037607E-002
   126.51300000000874        9.4916068822954573E-004   1.6651794619037607E-002
   126.51350000000875        9.4916068822954573E-004   1.6651794619037607E-002
   126.51400000000875        9.4916068822954573E-004   1.6651794619037607E-002
   126.51450000000875        9.4916068822954573E-004   1.6651794619037607E-002
   126.51500000000875        9.4916068822954573E-004   1.6651794619037607E-002
   126.51550000000876        9.4916068822954573E-004   1.6651794619037607E-002
   126.51600000000876        9.4916068822954573E-004   1.6651794619037607E-002
   126.51650000000876        9.4916068822954573E-004   1.6651794619037607E-002
   126.51700000000876        9.4916068822954573E-004   1.6651794619037607E-002
   126.51750000000877        9.4916068822954573E-004   1.6651794619037607E-002
   126.51800000000877        9.4916068822954573E-004   1.6651794619037607E-002
   126.51850000000877        9.4916068822954573E-004   1.6651794619037607E-002
   126.51900000000877        9.4916068822954573E-004   1.6651794619037607E-002
   126.51950000000878        9.4916068822954573E-004   1.6651794619037607E-002
   126.52000000000878        9.4916068822954573E-004   1.6651794619037607E-002
   126.52050000000878        9.4916068822954573E-004   1.6651794619037607E-002
   126.52100000000878        9.4916068822954573E-004   1.6651794619037607E-002
   126.52150000000879        9.4916068822954573E-004   1.6651794619037607E-002
   126.52200000000879        9.4916068822954573E-004   1.6651794619037607E-002
   126.52250000000879        9.4916068822954573E-004   1.6651794619037607E-002
   126.52300000000879        9.4916068822954573E-004   1.6651794619037607E-002
   126.52350000000880        9.4916068822954573E-004   1.6651794619037607E-002
   126.52400000000880        9.4916068822954573E-004   1.6651794619037607E-002
   126.52450000000880        9.4916068822954573E-004   1.6651794619037607E-002
   126.52500000000880        9.4916068822954573E-004   1.6651794619037607E-002
   126.52550000000880        9.4916068822954573E-004   1.6651794619037607E-002
   126.52600000000881        9.4916068822954573E-004   1.6651794619037607E-002
   126.52650000000881        9.4916068822954573E-004   1.6651794619037607E-002
   126.52700000000881        9.4916068822954573E-004   1.6651794619037607E-002
   126.52750000000881        9.4916068822954573E-004   1.6651794619037607E-002
   126.52800000000882        9.4916068822954573E-004   1.6651794619037607E-002
   126.52850000000882        9.4916068822954573E-004   1.6651794619037607E-002
   126.52900000000882        9.4916068822954573E-004   1.6651794619037607E-002
   126.52950000000882        9.4916068822954573E-004   1.6651794619037607E-002
   126.53000000000883        9.4916068822954573E-004   1.6651794619037607E-002
   126.53050000000883        9.4916068822954573E-004   1.6651794619037607E-002
   126.53100000000883        9.4916068822954573E-004   1.6651794619037607E-002
   126.53150000000883        9.4916068822954573E-004   1.6651794619037607E-002
   126.53200000000884        9.4916068822954573E-004   1.6651794619037607E-002
   126.53250000000884        9.4916068822954573E-004   1.6651794619037607E-002
   126.53300000000884        9.4916068822954573E-004   1.6651794619037607E-002
   126.53350000000884        9.4916068822954573E-004   1.6651794619037607E-002
   126.53400000000885        9.4916068822954573E-004   1.6651794619037607E-002
   126.53450000000885        9.4916068822954573E-004   1.6651794619037607E-002
   126.53500000000885        9.4916068822954573E-004   1.6651794619037607E-002
   126.53550000000885        9.4916068822954573E-004   1.6651794619037607E-002
   126.53600000000885        9.4916068822954573E-004   1.6651794619037607E-002
   126.53650000000886        9.4916068822954573E-004   1.6651794619037607E-002
   126.53700000000886        9.4916068822954573E-004   1.6651794619037607E-002
   126.53750000000886        9.4916068822954573E-004   1.6651794619037607E-002
   126.53800000000886        9.4916068822954573E-004   1.6651794619037607E-002
   126.53850000000887        9.4916068822954573E-004   1.6651794619037607E-002
   126.53900000000887        9.4916068822954573E-004   1.6651794619037607E-002
   126.53950000000887        9.4916068822954573E-004   1.6651794619037607E-002
   126.54000000000887        9.4916068822954573E-004   1.6651794619037607E-002
   126.54050000000888        9.4916068822954573E-004   1.6651794619037607E-002
   126.54100000000888        9.4916068822954573E-004   1.6651794619037607E-002
   126.54150000000888        9.4916068822954573E-004   1.6651794619037607E-002
   126.54200000000888        9.4916068822954573E-004   1.6651794619037607E-002
   126.54250000000889        9.4916068822954573E-004   1.6651794619037607E-002
   126.54300000000889        9.4916068822954573E-004   1.6651794619037607E-002
   126.54350000000889        9.4916068822954573E-004   1.6651794619037607E-002
   126.54400000000889        9.4916068822954573E-004   1.6651794619037607E-002
   126.54450000000890        9.4916068822954573E-004   1.6651794619037607E-002
   126.54500000000890        9.4916068822954573E-004   1.6651794619037607E-002
   126.54550000000890        9.4916068822954573E-004   1.6651794619037607E-002
   126.54600000000890        9.4916068822954573E-004   1.6651794619037607E-002
   126.54650000000890        9.4916068822954573E-004   1.6651794619037607E-002
   126.54700000000891        9.4916068822954573E-004   1.6651794619037607E-002
   126.54750000000891        9.4916068822954573E-004   1.6651794619037607E-002
   126.54800000000891        9.4916068822954573E-004   1.6651794619037607E-002
   126.54850000000891        9.4916068822954573E-004   1.6651794619037607E-002
   126.54900000000892        9.4916068822954573E-004   1.6651794619037607E-002
   126.54950000000892        9.4916068822954573E-004   1.6651794619037607E-002
   126.55000000000892        9.4916068822954573E-004   1.6651794619037607E-002
   126.55050000000892        9.4916068822954573E-004   1.6651794619037607E-002
   126.55100000000893        9.4916068822954573E-004   1.6651794619037607E-002
   126.55150000000893        9.4916068822954573E-004   1.6651794619037607E-002
   126.55200000000893        9.4916068822954573E-004   1.6651794619037607E-002
   126.55250000000893        9.4916068822954573E-004   1.6651794619037607E-002
   126.55300000000894        9.4916068822954573E-004   1.6651794619037607E-002
   126.55350000000894        9.4916068822954573E-004   1.6651794619037607E-002
   126.55400000000894        9.4916068822954573E-004   1.6651794619037607E-002
   126.55450000000894        9.4916068822954573E-004   1.6651794619037607E-002
   126.55500000000895        9.4916068822954573E-004   1.6651794619037607E-002
   126.55550000000895        9.4916068822954573E-004   1.6651794619037607E-002
   126.55600000000895        9.4916068822954573E-004   1.6651794619037607E-002
   126.55650000000895        9.4916068822954573E-004   1.6651794619037607E-002
   126.55700000000895        9.4916068822954573E-004   1.6651794619037607E-002
   126.55750000000896        9.4916068822954573E-004   1.6651794619037607E-002
   126.55800000000896        9.4916068822954573E-004   1.6651794619037607E-002
   126.55850000000896        9.4916068822954573E-004   1.6651794619037607E-002
   126.55900000000896        9.4916068822954573E-004   1.6651794619037607E-002
   126.55950000000897        9.4916068822954573E-004   1.6651794619037607E-002
   126.56000000000897        9.4916068822954573E-004   1.6651794619037607E-002
   126.56050000000897        9.4916068822954573E-004   1.6651794619037607E-002
   126.56100000000897        9.4916068822954573E-004   1.6651794619037607E-002
   126.56150000000898        9.4916068822954573E-004   1.6651794619037607E-002
   126.56200000000898        9.4916068822954573E-004   1.6651794619037607E-002
   126.56250000000898        9.4916068822954573E-004   1.6651794619037607E-002
   126.56300000000898        9.4916068822954573E-004   1.6651794619037607E-002
   126.56350000000899        9.4916068822954573E-004   1.6651794619037607E-002
   126.56400000000899        9.4916068822954573E-004   1.6651794619037607E-002
   126.56450000000899        9.4916068822954573E-004   1.6651794619037607E-002
   126.56500000000899        9.4916068822954573E-004   1.6651794619037607E-002
   126.56550000000900        9.4916068822954573E-004   1.6651794619037607E-002
   126.56600000000900        9.4916068822954573E-004   1.6651794619037607E-002
   126.56650000000900        9.4916068822954573E-004   1.6651794619037607E-002
   126.56700000000900        9.4916068822954573E-004   1.6651794619037607E-002
   126.56750000000901        9.4916068822954573E-004   1.6651794619037607E-002
   126.56800000000901        9.4916068822954573E-004   1.6651794619037607E-002
   126.56850000000901        9.4916068822954573E-004   1.6651794619037607E-002
   126.56900000000901        9.4916068822954573E-004   1.6651794619037607E-002
   126.56950000000901        9.4916068822954573E-004   1.6651794619037607E-002
   126.57000000000902        9.4916068822954573E-004   1.6651794619037607E-002
   126.57050000000902        9.4916068822954573E-004   1.6651794619037607E-002
   126.57100000000902        9.4916068822954573E-004   1.6651794619037607E-002
   126.57150000000902        9.4916068822954573E-004   1.6651794619037607E-002
   126.57200000000903        9.4916068822954573E-004   1.6651794619037607E-002
   126.57250000000903        9.4916068822954573E-004   1.6651794619037607E-002
   126.57300000000903        9.4916068822954573E-004   1.6651794619037607E-002
   126.57350000000903        9.4916068822954573E-004   1.6651794619037607E-002
   126.57400000000904        9.4916068822954573E-004   1.6651794619037607E-002
   126.57450000000904        9.4916068822954573E-004   1.6651794619037607E-002
   126.57500000000904        9.4916068822954573E-004   1.6651794619037607E-002
   126.57550000000904        9.4916068822954573E-004   1.6651794619037607E-002
   126.57600000000905        9.4916068822954573E-004   1.6651794619037607E-002
   126.57650000000905        9.4916068822954573E-004   1.6651794619037607E-002
   126.57700000000905        9.4916068822954573E-004   1.6651794619037607E-002
   126.57750000000905        9.4916068822954573E-004   1.6651794619037607E-002
   126.57800000000906        9.4916068822954573E-004   1.6651794619037607E-002
   126.57850000000906        9.4916068822954573E-004   1.6651794619037607E-002
   126.57900000000906        9.4916068822954573E-004   1.6651794619037607E-002
   126.57950000000906        9.4916068822954573E-004   1.6651794619037607E-002
   126.58000000000906        9.4916068822954573E-004   1.6651794619037607E-002
   126.58050000000907        9.4916068822954573E-004   1.6651794619037607E-002
   126.58100000000907        9.4916068822954573E-004   1.6651794619037607E-002
   126.58150000000907        9.4916068822954573E-004   1.6651794619037607E-002
   126.58200000000907        9.4916068822954573E-004   1.6651794619037607E-002
   126.58250000000908        9.4916068822954573E-004   1.6651794619037607E-002
   126.58300000000908        9.4916068822954573E-004   1.6651794619037607E-002
   126.58350000000908        9.4916068822954573E-004   1.6651794619037607E-002
   126.58400000000908        9.4916068822954573E-004   1.6651794619037607E-002
   126.58450000000909        9.4916068822954573E-004   1.6651794619037607E-002
   126.58500000000909        9.4916068822954573E-004   1.6651794619037607E-002
   126.58550000000909        9.4916068822954573E-004   1.6651794619037607E-002
   126.58600000000909        9.4916068822954573E-004   1.6651794619037607E-002
   126.58650000000910        9.4916068822954573E-004   1.6651794619037607E-002
   126.58700000000910        9.4916068822954573E-004   1.6651794619037607E-002
   126.58750000000910        9.4916068822954573E-004   1.6651794619037607E-002
   126.58800000000910        9.4916068822954573E-004   1.6651794619037607E-002
   126.58850000000911        9.4916068822954573E-004   1.6651794619037607E-002
   126.58900000000911        9.4916068822954573E-004   1.6651794619037607E-002
   126.58950000000911        9.4916068822954573E-004   1.6651794619037607E-002
   126.59000000000911        9.4916068822954573E-004   1.6651794619037607E-002
   126.59050000000911        9.4916068822954573E-004   1.6651794619037607E-002
   126.59100000000912        9.4916068822954573E-004   1.6651794619037607E-002
   126.59150000000912        9.4916068822954573E-004   1.6651794619037607E-002
   126.59200000000912        9.4916068822954573E-004   1.6651794619037607E-002
   126.59250000000912        9.4916068822954573E-004   1.6651794619037607E-002
   126.59300000000913        9.4916068822954573E-004   1.6651794619037607E-002
   126.59350000000913        9.4916068822954573E-004   1.6651794619037607E-002
   126.59400000000913        9.4916068822954573E-004   1.6651794619037607E-002
   126.59450000000913        9.4916068822954573E-004   1.6651794619037607E-002
   126.59500000000914        9.4916068822954573E-004   1.6651794619037607E-002
   126.59550000000914        9.4916068822954573E-004   1.6651794619037607E-002
   126.59600000000914        9.4916068822954573E-004   1.6651794619037607E-002
   126.59650000000914        9.4916068822954573E-004   1.6651794619037607E-002
   126.59700000000915        9.4916068822954573E-004   1.6651794619037607E-002
   126.59750000000915        9.4916068822954573E-004   1.6651794619037607E-002
   126.59800000000915        9.4916068822954573E-004   1.6651794619037607E-002
   126.59850000000915        9.4608893366238199E-004   1.6598013546231982E-002
   126.59900000000916        9.4608893366238199E-004   1.6598013546231982E-002
   126.59950000000916        9.4608893366238199E-004   1.6598013546231982E-002
   126.60000000000916        9.4608893366238199E-004   1.6598013546231982E-002
   126.60050000000916        9.4608893366238199E-004   1.6598013546231982E-002
   126.60100000000917        9.4608893366238199E-004   1.6598013546231982E-002
   126.60150000000917        9.4608893366238199E-004   1.6598013546231982E-002
   126.60200000000917        9.4608893366238199E-004   1.6598013546231982E-002
   126.60250000000917        9.4608893366238199E-004   1.6598013546231982E-002
   126.60300000000917        9.4608893366238199E-004   1.6598013546231982E-002
   126.60350000000918        9.4608893366238199E-004   1.6598013546231982E-002
   126.60400000000918        9.4608893366238199E-004   1.6598013546231982E-002
   126.60450000000918        9.4608893366238199E-004   1.6598013546231982E-002
   126.60500000000918        9.4608893366238199E-004   1.6598013546231982E-002
   126.60550000000919        9.4608893366238199E-004   1.6598013546231982E-002
   126.60600000000919        9.4608893366238199E-004   1.6598013546231982E-002
   126.60650000000919        9.4608893366238199E-004   1.6598013546231982E-002
   126.60700000000919        9.4608893366238199E-004   1.6598013546231982E-002
   126.60750000000920        9.4608893366238199E-004   1.6598013546231982E-002
   126.60800000000920        9.4608893366238199E-004   1.6598013546231982E-002
   126.60850000000920        9.4608893366238199E-004   1.6598013546231982E-002
   126.60900000000920        9.4608893366238199E-004   1.6598013546231982E-002
   126.60950000000921        9.4608893366238199E-004   1.6598013546231982E-002
   126.61000000000921        9.4608893366238199E-004   1.6598013546231982E-002
   126.61050000000921        9.4608893366238199E-004   1.6598013546231982E-002
   126.61100000000921        9.4608893366238199E-004   1.6598013546231982E-002
   126.61150000000922        9.4608893366238199E-004   1.6598013546231982E-002
   126.61200000000922        9.4608893366238199E-004   1.6598013546231982E-002
   126.61250000000922        9.4608893366238199E-004   1.6598013546231982E-002
   126.61300000000922        9.4608893366238199E-004   1.6598013546231982E-002
   126.61350000000922        9.4608893366238199E-004   1.6598013546231982E-002
   126.61400000000923        9.4608893366238199E-004   1.6598013546231982E-002
   126.61450000000923        9.4608893366238199E-004   1.6598013546231982E-002
   126.61500000000923        9.4608893366238199E-004   1.6598013546231982E-002
   126.61550000000923        9.4608893366238199E-004   1.6598013546231982E-002
   126.61600000000924        9.4608893366238199E-004   1.6598013546231982E-002
   126.61650000000924        9.4608893366238199E-004   1.6598013546231982E-002
   126.61700000000924        9.4608893366238199E-004   1.6598013546231982E-002
   126.61750000000924        9.4608893366238199E-004   1.6598013546231982E-002
   126.61800000000925        9.4608893366238199E-004   1.6598013546231982E-002
   126.61850000000925        9.4608893366238199E-004   1.6598013546231982E-002
   126.61900000000925        9.4608893366238199E-004   1.6598013546231982E-002
   126.61950000000925        9.4608893366238199E-004   1.6598013546231982E-002
   126.62000000000926        9.4608893366238199E-004   1.6598013546231982E-002
   126.62050000000926        9.4608893366238199E-004   1.6598013546231982E-002
   126.62100000000926        9.4608893366238199E-004   1.6598013546231982E-002
   126.62150000000926        9.4608893366238199E-004   1.6598013546231982E-002
   126.62200000000927        9.4608893366238199E-004   1.6598013546231982E-002
   126.62250000000927        9.4608893366238199E-004   1.6598013546231982E-002
   126.62300000000927        9.4608893366238199E-004   1.6598013546231982E-002
   126.62350000000927        9.4608893366238199E-004   1.6598013546231982E-002
   126.62400000000927        9.4608893366238199E-004   1.6598013546231982E-002
   126.62450000000928        9.4608893366238199E-004   1.6598013546231982E-002
   126.62500000000928        9.4608893366238199E-004   1.6598013546231982E-002
   126.62550000000928        9.4608893366238199E-004   1.6598013546231982E-002
   126.62600000000928        9.4608893366238199E-004   1.6598013546231982E-002
   126.62650000000929        9.4608893366238199E-004   1.6598013546231982E-002
   126.62700000000929        9.4608893366238199E-004   1.6598013546231982E-002
   126.62750000000929        9.4608893366238199E-004   1.6598013546231982E-002
   126.62800000000929        9.4608893366238199E-004   1.6598013546231982E-002
   126.62850000000930        9.4608893366238199E-004   1.6598013546231982E-002
   126.62900000000930        9.4608893366238199E-004   1.6598013546231982E-002
   126.62950000000930        9.4608893366238199E-004   1.6598013546231982E-002
   126.63000000000930        9.4608893366238199E-004   1.6598013546231982E-002
   126.63050000000931        9.4608893366238199E-004   1.6598013546231982E-002
   126.63100000000931        9.4608893366238199E-004   1.6598013546231982E-002
   126.63150000000931        9.4608893366238199E-004   1.6598013546231982E-002
   126.63200000000931        9.4608893366238199E-004   1.6598013546231982E-002
   126.63250000000932        9.4608893366238199E-004   1.6598013546231982E-002
   126.63300000000932        9.4608893366238199E-004   1.6598013546231982E-002
   126.63350000000932        9.4608893366238199E-004   1.6598013546231982E-002
   126.63400000000932        9.4608893366238199E-004   1.6598013546231982E-002
   126.63450000000933        9.4608893366238199E-004   1.6598013546231982E-002
   126.63500000000933        9.4608893366238199E-004   1.6598013546231982E-002
   126.63550000000933        9.4608893366238199E-004   1.6598013546231982E-002
   126.63600000000933        9.4608893366238199E-004   1.6598013546231982E-002
   126.63650000000933        9.4608893366238199E-004   1.6598013546231982E-002
   126.63700000000934        9.4608893366238199E-004   1.6598013546231982E-002
   126.63750000000934        9.4608893366238199E-004   1.6598013546231982E-002
   126.63800000000934        9.4608893366238199E-004   1.6598013546231982E-002
   126.63850000000934        9.4608893366238199E-004   1.6598013546231982E-002
   126.63900000000935        9.4608893366238199E-004   1.6598013546231982E-002
   126.63950000000935        9.4608893366238199E-004   1.6598013546231982E-002
   126.64000000000935        9.4608893366238199E-004   1.6598013546231982E-002
   126.64050000000935        9.4608893366238199E-004   1.6598013546231982E-002
   126.64100000000936        9.4608893366238199E-004   1.6598013546231982E-002
   126.64150000000936        9.4608893366238199E-004   1.6598013546231982E-002
   126.64200000000936        9.4608893366238199E-004   1.6598013546231982E-002
   126.64250000000936        9.4608893366238199E-004   1.6598013546231982E-002
   126.64300000000937        9.4608893366238199E-004   1.6598013546231982E-002
   126.64350000000937        9.4608893366238199E-004   1.6598013546231982E-002
   126.64400000000937        9.4608893366238199E-004   1.6598013546231982E-002
   126.64450000000937        9.4608893366238199E-004   1.6598013546231982E-002
   126.64500000000938        9.4608893366238199E-004   1.6598013546231982E-002
   126.64550000000938        9.4608893366238199E-004   1.6598013546231982E-002
   126.64600000000938        9.4608893366238199E-004   1.6598013546231982E-002
   126.64650000000938        9.4608893366238199E-004   1.6598013546231982E-002
   126.64700000000938        9.4608893366238199E-004   1.6598013546231982E-002
   126.64750000000939        9.4608893366238199E-004   1.6598013546231982E-002
   126.64800000000939        9.4608893366238199E-004   1.6598013546231982E-002
   126.64850000000939        9.4608893366238199E-004   1.6598013546231982E-002
   126.64900000000939        9.4608893366238199E-004   1.6598013546231982E-002
   126.64950000000940        9.4608893366238199E-004   1.6598013546231982E-002
   126.65000000000940        9.4608893366238199E-004   1.6598013546231982E-002
   126.65050000000940        9.4608893366238199E-004   1.6598013546231982E-002
   126.65100000000940        9.4608893366238199E-004   1.6598013546231982E-002
   126.65150000000941        9.4608893366238199E-004   1.6598013546231982E-002
   126.65200000000941        9.4608893366238199E-004   1.6598013546231982E-002
   126.65250000000941        9.4608893366238199E-004   1.6598013546231982E-002
   126.65300000000941        9.4608893366238199E-004   1.6598013546231982E-002
   126.65350000000942        9.4608893366238199E-004   1.6598013546231982E-002
   126.65400000000942        9.4608893366238199E-004   1.6598013546231982E-002
   126.65450000000942        9.4608893366238199E-004   1.6598013546231982E-002
   126.65500000000942        9.4608893366238199E-004   1.6598013546231982E-002
   126.65550000000943        9.4608893366238199E-004   1.6598013546231982E-002
   126.65600000000943        9.4608893366238199E-004   1.6598013546231982E-002
   126.65650000000943        9.4608893366238199E-004   1.6598013546231982E-002
   126.65700000000943        9.4608893366238199E-004   1.6598013546231982E-002
   126.65750000000943        9.4608893366238199E-004   1.6598013546231982E-002
   126.65800000000944        9.4608893366238199E-004   1.6598013546231982E-002
   126.65850000000944        9.4608893366238199E-004   1.6598013546231982E-002
   126.65900000000944        9.4608893366238199E-004   1.6598013546231982E-002
   126.65950000000944        9.4608893366238199E-004   1.6598013546231982E-002
   126.66000000000945        9.4608893366238199E-004   1.6598013546231982E-002
   126.66050000000945        9.4608893366238199E-004   1.6598013546231982E-002
   126.66100000000945        9.4608893366238199E-004   1.6598013546231982E-002
   126.66150000000945        9.4608893366238199E-004   1.6598013546231982E-002
   126.66200000000946        9.4608893366238199E-004   1.6598013546231982E-002
   126.66250000000946        9.4608893366238199E-004   1.6598013546231982E-002
   126.66300000000946        9.4608893366238199E-004   1.6598013546231982E-002
   126.66350000000946        9.4608893366238199E-004   1.6598013546231982E-002
   126.66400000000947        9.4608893366238199E-004   1.6598013546231982E-002
   126.66450000000947        9.4608893366238199E-004   1.6598013546231982E-002
   126.66500000000947        9.4608893366238199E-004   1.6598013546231982E-002
   126.66550000000947        9.4608893366238199E-004   1.6598013546231982E-002
   126.66600000000948        9.4608893366238199E-004   1.6598013546231982E-002
   126.66650000000948        9.4608893366238199E-004   1.6598013546231982E-002
   126.66700000000948        9.4608893366238199E-004   1.6598013546231982E-002
   126.66750000000948        9.4608893366238199E-004   1.6598013546231982E-002
   126.66800000000949        9.4608893366238199E-004   1.6598013546231982E-002
   126.66850000000949        9.4608893366238199E-004   1.6598013546231982E-002
   126.66900000000949        9.4608893366238199E-004   1.6598013546231982E-002
   126.66950000000949        9.4608893366238199E-004   1.6598013546231982E-002
   126.67000000000949        9.4608893366238199E-004   1.6598013546231982E-002
   126.67050000000950        9.4608893366238199E-004   1.6598013546231982E-002
   126.67100000000950        9.4608893366238199E-004   1.6598013546231982E-002
   126.67150000000950        9.4608893366238199E-004   1.6598013546231982E-002
   126.67200000000950        9.4608893366238199E-004   1.6598013546231982E-002
   126.67250000000951        9.4608893366238199E-004   1.6598013546231982E-002
   126.67300000000951        9.4608893366238199E-004   1.6598013546231982E-002
   126.67350000000951        9.4608893366238199E-004   1.6598013546231982E-002
   126.67400000000951        9.4608893366238199E-004   1.6598013546231982E-002
   126.67450000000952        9.4608893366238199E-004   1.6598013546231982E-002
   126.67500000000952        9.4608893366238199E-004   1.6598013546231982E-002
   126.67550000000952        9.4608893366238199E-004   1.6598013546231982E-002
   126.67600000000952        9.4608893366238199E-004   1.6598013546231982E-002
   126.67650000000953        9.4608893366238199E-004   1.6598013546231982E-002
   126.67700000000953        9.4608893366238199E-004   1.6598013546231982E-002
   126.67750000000953        9.4608893366238199E-004   1.6598013546231982E-002
   126.67800000000953        9.4608893366238199E-004   1.6598013546231982E-002
   126.67850000000954        9.4608893366238199E-004   1.6598013546231982E-002
   126.67900000000954        9.4608893366238199E-004   1.6598013546231982E-002
   126.67950000000954        9.4608893366238199E-004   1.6598013546231982E-002
   126.68000000000954        9.4608893366238199E-004   1.6598013546231982E-002
   126.68050000000954        9.4608893366238199E-004   1.6598013546231982E-002
   126.68100000000955        9.4608893366238199E-004   1.6598013546231982E-002
   126.68150000000955        9.4608893366238199E-004   1.6598013546231982E-002
   126.68200000000955        9.4608893366238199E-004   1.6598013546231982E-002
   126.68250000000955        9.4608893366238199E-004   1.6598013546231982E-002
   126.68300000000956        9.4608893366238199E-004   1.6598013546231982E-002
   126.68350000000956        9.4608893366238199E-004   1.6598013546231982E-002
   126.68400000000956        9.4608893366238199E-004   1.6598013546231982E-002
   126.68450000000956        9.4608893366238199E-004   1.6598013546231982E-002
   126.68500000000957        9.4608893366238199E-004   1.6598013546231982E-002
   126.68550000000957        9.4608893366238199E-004   1.6598013546231982E-002
   126.68600000000957        9.4608893366238199E-004   1.6598013546231982E-002
   126.68650000000957        9.4608893366238199E-004   1.6598013546231982E-002
   126.68700000000958        9.4608893366238199E-004   1.6598013546231982E-002
   126.68750000000958        9.4608893366238199E-004   1.6598013546231982E-002
   126.68800000000958        9.4608893366238199E-004   1.6598013546231982E-002
   126.68850000000958        9.4608893366238199E-004   1.6598013546231982E-002
   126.68900000000959        9.4608893366238199E-004   1.6598013546231982E-002
   126.68950000000959        9.4608893366238199E-004   1.6598013546231982E-002
   126.69000000000959        9.4608893366238199E-004   1.6598013546231982E-002
   126.69050000000959        9.4608893366238199E-004   1.6598013546231982E-002
   126.69100000000959        9.4608893366238199E-004   1.6598013546231982E-002
   126.69150000000960        9.4608893366238199E-004   1.6598013546231982E-002
   126.69200000000960        9.4608893366238199E-004   1.6598013546231982E-002
   126.69250000000960        9.4608893366238199E-004   1.6598013546231982E-002
   126.69300000000960        9.4608893366238199E-004   1.6598013546231982E-002
   126.69350000000961        9.4608893366238199E-004   1.6598013546231982E-002
   126.69400000000961        9.4608893366238199E-004   1.6598013546231982E-002
   126.69450000000961        9.4608893366238199E-004   1.6598013546231982E-002
   126.69500000000961        9.4608893366238199E-004   1.6598013546231982E-002
   126.69550000000962        9.4608893366238199E-004   1.6598013546231982E-002
   126.69600000000962        9.4608893366238199E-004   1.6598013546231982E-002
   126.69650000000962        9.4608893366238199E-004   1.6598013546231982E-002
   126.69700000000962        9.4608893366238199E-004   1.6598013546231982E-002
   126.69750000000963        9.4608893366238199E-004   1.6598013546231982E-002
   126.69800000000963        9.4608893366238199E-004   1.6598013546231982E-002
   126.69850000000963        9.4608893366238199E-004   1.6598013546231982E-002
   126.69900000000963        9.4608893366238199E-004   1.6598013546231982E-002
   126.69950000000964        9.4608893366238199E-004   1.6598013546231982E-002
   126.70000000000964        9.4608893366238199E-004   1.6598013546231982E-002
   126.70050000000964        9.4608893366238199E-004   1.6598013546231982E-002
   126.70100000000964        9.4608893366238199E-004   1.6598013546231982E-002
   126.70150000000964        9.4608893366238199E-004   1.6598013546231982E-002
   126.70200000000965        9.4608893366238199E-004   1.6598013546231982E-002
   126.70250000000965        9.4608893366238199E-004   1.6598013546231982E-002
   126.70300000000965        9.4608893366238199E-004   1.6598013546231982E-002
   126.70350000000965        9.4608893366238199E-004   1.6598013546231982E-002
   126.70400000000966        9.4608893366238199E-004   1.6598013546231982E-002
   126.70450000000966        9.4608893366238199E-004   1.6598013546231982E-002
   126.70500000000966        9.4608893366238199E-004   1.6598013546231982E-002
   126.70550000000966        9.4608893366238199E-004   1.6598013546231982E-002
   126.70600000000967        9.4608893366238199E-004   1.6598013546231982E-002
   126.70650000000967        9.4608893366238199E-004   1.6598013546231982E-002
   126.70700000000967        9.4608893366238199E-004   1.6598013546231982E-002
   126.70750000000967        9.4608893366238199E-004   1.6598013546231982E-002
   126.70800000000968        9.4608893366238199E-004   1.6598013546231982E-002
   126.70850000000968        9.4608893366238199E-004   1.6598013546231982E-002
   126.70900000000968        9.4608893366238199E-004   1.6598013546231982E-002
   126.70950000000968        9.4608893366238199E-004   1.6598013546231982E-002
   126.71000000000969        9.4608893366238199E-004   1.6598013546231982E-002
   126.71050000000969        9.4608893366238199E-004   1.6598013546231982E-002
   126.71100000000969        9.4608893366238199E-004   1.6598013546231982E-002
   126.71150000000969        9.4302077429230912E-004   1.6544294366095610E-002
   126.71200000000970        9.4302077429230912E-004   1.6544294366095610E-002
   126.71250000000970        9.4302077429230912E-004   1.6544294366095610E-002
   126.71300000000970        9.4302077429230912E-004   1.6544294366095610E-002
   126.71350000000970        9.4302077429230912E-004   1.6544294366095610E-002
   126.71400000000970        9.4302077429230912E-004   1.6544294366095610E-002
   126.71450000000971        9.4302077429230912E-004   1.6544294366095610E-002
   126.71500000000971        9.4302077429230912E-004   1.6544294366095610E-002
   126.71550000000971        9.4302077429230912E-004   1.6544294366095610E-002
   126.71600000000971        9.4302077429230912E-004   1.6544294366095610E-002
   126.71650000000972        9.4302077429230912E-004   1.6544294366095610E-002
   126.71700000000972        9.4302077429230912E-004   1.6544294366095610E-002
   126.71750000000972        9.4302077429230912E-004   1.6544294366095610E-002
   126.71800000000972        9.4302077429230912E-004   1.6544294366095610E-002
   126.71850000000973        9.4302077429230912E-004   1.6544294366095610E-002
   126.71900000000973        9.4302077429230912E-004   1.6544294366095610E-002
   126.71950000000973        9.4302077429230912E-004   1.6544294366095610E-002
   126.72000000000973        9.4302077429230912E-004   1.6544294366095610E-002
   126.72050000000974        9.4302077429230912E-004   1.6544294366095610E-002
   126.72100000000974        9.4302077429230912E-004   1.6544294366095610E-002
   126.72150000000974        9.4302077429230912E-004   1.6544294366095610E-002
   126.72200000000974        9.4302077429230912E-004   1.6544294366095610E-002
   126.72250000000975        9.4302077429230912E-004   1.6544294366095610E-002
   126.72300000000975        9.4302077429230912E-004   1.6544294366095610E-002
   126.72350000000975        9.4302077429230912E-004   1.6544294366095610E-002
   126.72400000000975        9.4302077429230912E-004   1.6544294366095610E-002
   126.72450000000975        9.4302077429230912E-004   1.6544294366095610E-002
   126.72500000000976        9.4302077429230912E-004   1.6544294366095610E-002
   126.72550000000976        9.4302077429230912E-004   1.6544294366095610E-002
   126.72600000000976        9.4302077429230912E-004   1.6544294366095610E-002
   126.72650000000976        9.4302077429230912E-004   1.6544294366095610E-002
   126.72700000000977        9.4302077429230912E-004   1.6544294366095610E-002
   126.72750000000977        9.4302077429230912E-004   1.6544294366095610E-002
   126.72800000000977        9.4302077429230912E-004   1.6544294366095610E-002
   126.72850000000977        9.4302077429230912E-004   1.6544294366095610E-002
   126.72900000000978        9.4302077429230912E-004   1.6544294366095610E-002
   126.72950000000978        9.4302077429230912E-004   1.6544294366095610E-002
   126.73000000000978        9.4302077429230912E-004   1.6544294366095610E-002
   126.73050000000978        9.4302077429230912E-004   1.6544294366095610E-002
   126.73100000000979        9.4302077429230912E-004   1.6544294366095610E-002
   126.73150000000979        9.4302077429230912E-004   1.6544294366095610E-002
   126.73200000000979        9.4302077429230912E-004   1.6544294366095610E-002
   126.73250000000979        9.4302077429230912E-004   1.6544294366095610E-002
   126.73300000000980        9.4302077429230912E-004   1.6544294366095610E-002
   126.73350000000980        9.4302077429230912E-004   1.6544294366095610E-002
   126.73400000000980        9.4302077429230912E-004   1.6544294366095610E-002
   126.73450000000980        9.4302077429230912E-004   1.6544294366095610E-002
   126.73500000000980        9.4302077429230912E-004   1.6544294366095610E-002
   126.73550000000981        9.4302077429230912E-004   1.6544294366095610E-002
   126.73600000000981        9.4302077429230912E-004   1.6544294366095610E-002
   126.73650000000981        9.4302077429230912E-004   1.6544294366095610E-002
   126.73700000000981        9.4302077429230912E-004   1.6544294366095610E-002
   126.73750000000982        9.4302077429230912E-004   1.6544294366095610E-002
   126.73800000000982        9.4302077429230912E-004   1.6544294366095610E-002
   126.73850000000982        9.4302077429230912E-004   1.6544294366095610E-002
   126.73900000000982        9.4302077429230912E-004   1.6544294366095610E-002
   126.73950000000983        9.4302077429230912E-004   1.6544294366095610E-002
   126.74000000000983        9.4302077429230912E-004   1.6544294366095610E-002
   126.74050000000983        9.4302077429230912E-004   1.6544294366095610E-002
   126.74100000000983        9.4302077429230912E-004   1.6544294366095610E-002
   126.74150000000984        9.4302077429230912E-004   1.6544294366095610E-002
   126.74200000000984        9.4302077429230912E-004   1.6544294366095610E-002
   126.74250000000984        9.4302077429230912E-004   1.6544294366095610E-002
   126.74300000000984        9.4302077429230912E-004   1.6544294366095610E-002
   126.74350000000985        9.4302077429230912E-004   1.6544294366095610E-002
   126.74400000000985        9.4302077429230912E-004   1.6544294366095610E-002
   126.74450000000985        9.4302077429230912E-004   1.6544294366095610E-002
   126.74500000000985        9.4302077429230912E-004   1.6544294366095610E-002
   126.74550000000986        9.4302077429230912E-004   1.6544294366095610E-002
   126.74600000000986        9.4302077429230912E-004   1.6544294366095610E-002
   126.74650000000986        9.4302077429230912E-004   1.6544294366095610E-002
   126.74700000000986        9.4302077429230912E-004   1.6544294366095610E-002
   126.74750000000986        9.4302077429230912E-004   1.6544294366095610E-002
   126.74800000000987        9.4302077429230912E-004   1.6544294366095610E-002
   126.74850000000987        9.4302077429230912E-004   1.6544294366095610E-002
   126.74900000000987        9.4302077429230912E-004   1.6544294366095610E-002
   126.74950000000987        9.4302077429230912E-004   1.6544294366095610E-002
   126.75000000000988        9.4302077429230912E-004   1.6544294366095610E-002
   126.75050000000988        9.4302077429230912E-004   1.6544294366095610E-002
   126.75100000000988        9.4302077429230912E-004   1.6544294366095610E-002
   126.75150000000988        9.4302077429230912E-004   1.6544294366095610E-002
   126.75200000000989        9.4302077429230912E-004   1.6544294366095610E-002
   126.75250000000989        9.4302077429230912E-004   1.6544294366095610E-002
   126.75300000000989        9.4302077429230912E-004   1.6544294366095610E-002
   126.75350000000989        9.4302077429230912E-004   1.6544294366095610E-002
   126.75400000000990        9.4302077429230912E-004   1.6544294366095610E-002
   126.75450000000990        9.4302077429230912E-004   1.6544294366095610E-002
   126.75500000000990        9.4302077429230912E-004   1.6544294366095610E-002
   126.75550000000990        9.4302077429230912E-004   1.6544294366095610E-002
   126.75600000000991        9.4302077429230912E-004   1.6544294366095610E-002
   126.75650000000991        9.4302077429230912E-004   1.6544294366095610E-002
   126.75700000000991        9.4302077429230912E-004   1.6544294366095610E-002
   126.75750000000991        9.4302077429230912E-004   1.6544294366095610E-002
   126.75800000000991        9.4302077429230912E-004   1.6544294366095610E-002
   126.75850000000992        9.4302077429230912E-004   1.6544294366095610E-002
   126.75900000000992        9.4302077429230912E-004   1.6544294366095610E-002
   126.75950000000992        9.4302077429230912E-004   1.6544294366095610E-002
   126.76000000000992        9.4302077429230912E-004   1.6544294366095610E-002
   126.76050000000993        9.4302077429230912E-004   1.6544294366095610E-002
   126.76100000000993        9.4302077429230912E-004   1.6544294366095610E-002
   126.76150000000993        9.4302077429230912E-004   1.6544294366095610E-002
   126.76200000000993        9.4302077429230912E-004   1.6544294366095610E-002
   126.76250000000994        9.4302077429230912E-004   1.6544294366095610E-002
   126.76300000000994        9.4302077429230912E-004   1.6544294366095610E-002
   126.76350000000994        9.4302077429230912E-004   1.6544294366095610E-002
   126.76400000000994        9.4302077429230912E-004   1.6544294366095610E-002
   126.76450000000995        9.4302077429230912E-004   1.6544294366095610E-002
   126.76500000000995        9.4302077429230912E-004   1.6544294366095610E-002
   126.76550000000995        9.4302077429230912E-004   1.6544294366095610E-002
   126.76600000000995        9.4302077429230912E-004   1.6544294366095610E-002
   126.76650000000996        9.4302077429230912E-004   1.6544294366095610E-002
   126.76700000000996        9.4302077429230912E-004   1.6544294366095610E-002
   126.76750000000996        9.4302077429230912E-004   1.6544294366095610E-002
   126.76800000000996        9.4302077429230912E-004   1.6544294366095610E-002
   126.76850000000996        9.4302077429230912E-004   1.6544294366095610E-002
   126.76900000000997        9.4302077429230912E-004   1.6544294366095610E-002
   126.76950000000997        9.4302077429230912E-004   1.6544294366095610E-002
   126.77000000000997        9.4302077429230912E-004   1.6544294366095610E-002
   126.77050000000997        9.4302077429230912E-004   1.6544294366095610E-002
   126.77100000000998        9.4302077429230912E-004   1.6544294366095610E-002
   126.77150000000998        9.4302077429230912E-004   1.6544294366095610E-002
   126.77200000000998        9.4302077429230912E-004   1.6544294366095610E-002
   126.77250000000998        9.4302077429230912E-004   1.6544294366095610E-002
   126.77300000000999        9.4302077429230912E-004   1.6544294366095610E-002
   126.77350000000999        9.4302077429230912E-004   1.6544294366095610E-002
   126.77400000000999        9.4302077429230912E-004   1.6544294366095610E-002
   126.77450000000999        9.4302077429230912E-004   1.6544294366095610E-002
   126.77500000001000        9.4302077429230912E-004   1.6544294366095610E-002
   126.77550000001000        9.4302077429230912E-004   1.6544294366095610E-002
   126.77600000001000        9.4302077429230912E-004   1.6544294366095610E-002
   126.77650000001000        9.4302077429230912E-004   1.6544294366095610E-002
   126.77700000001001        9.4302077429230912E-004   1.6544294366095610E-002
   126.77750000001001        9.4302077429230912E-004   1.6544294366095610E-002
   126.77800000001001        9.4302077429230912E-004   1.6544294366095610E-002
   126.77850000001001        9.4302077429230912E-004   1.6544294366095610E-002
   126.77900000001002        9.4302077429230912E-004   1.6544294366095610E-002
   126.77950000001002        9.4302077429230912E-004   1.6544294366095610E-002
   126.78000000001002        9.4302077429230912E-004   1.6544294366095610E-002
   126.78050000001002        9.4302077429230912E-004   1.6544294366095610E-002
   126.78100000001002        9.4302077429230912E-004   1.6544294366095610E-002
   126.78150000001003        9.4302077429230912E-004   1.6544294366095610E-002
   126.78200000001003        9.4302077429230912E-004   1.6544294366095610E-002
   126.78250000001003        9.4302077429230912E-004   1.6544294366095610E-002
   126.78300000001003        9.4302077429230912E-004   1.6544294366095610E-002
   126.78350000001004        9.4302077429230912E-004   1.6544294366095610E-002
   126.78400000001004        9.4302077429230912E-004   1.6544294366095610E-002
   126.78450000001004        9.4302077429230912E-004   1.6544294366095610E-002
   126.78500000001004        9.4302077429230912E-004   1.6544294366095610E-002
   126.78550000001005        9.4302077429230912E-004   1.6544294366095610E-002
   126.78600000001005        9.4302077429230912E-004   1.6544294366095610E-002
   126.78650000001005        9.4302077429230912E-004   1.6544294366095610E-002
   126.78700000001005        9.4302077429230912E-004   1.6544294366095610E-002
   126.78750000001006        9.4302077429230912E-004   1.6544294366095610E-002
   126.78800000001006        9.4302077429230912E-004   1.6544294366095610E-002
   126.78850000001006        9.4302077429230912E-004   1.6544294366095610E-002
   126.78900000001006        9.4302077429230912E-004   1.6544294366095610E-002
   126.78950000001007        9.4302077429230912E-004   1.6544294366095610E-002
   126.79000000001007        9.4302077429230912E-004   1.6544294366095610E-002
   126.79050000001007        9.4302077429230912E-004   1.6544294366095610E-002
   126.79100000001007        9.4302077429230912E-004   1.6544294366095610E-002
   126.79150000001007        9.4302077429230912E-004   1.6544294366095610E-002
   126.79200000001008        9.4302077429230912E-004   1.6544294366095610E-002
   126.79250000001008        9.4302077429230912E-004   1.6544294366095610E-002
   126.79300000001008        9.4302077429230912E-004   1.6544294366095610E-002
   126.79350000001008        9.4302077429230912E-004   1.6544294366095610E-002
   126.79400000001009        9.4302077429230912E-004   1.6544294366095610E-002
   126.79450000001009        9.4302077429230912E-004   1.6544294366095610E-002
   126.79500000001009        9.4302077429230912E-004   1.6544294366095610E-002
   126.79550000001009        9.4302077429230912E-004   1.6544294366095610E-002
   126.79600000001010        9.4302077429230912E-004   1.6544294366095610E-002
   126.79650000001010        9.4302077429230912E-004   1.6544294366095610E-002
   126.79700000001010        9.4302077429230912E-004   1.6544294366095610E-002
   126.79750000001010        9.4302077429230912E-004   1.6544294366095610E-002
   126.79800000001011        9.4302077429230912E-004   1.6544294366095610E-002
   126.79850000001011        9.4302077429230912E-004   1.6544294366095610E-002
   126.79900000001011        9.4302077429230912E-004   1.6544294366095610E-002
   126.79950000001011        9.4302077429230912E-004   1.6544294366095610E-002
   126.80000000001012        9.4302077429230912E-004   1.6544294366095610E-002
   126.80050000001012        9.4302077429230912E-004   1.6544294366095610E-002
   126.80100000001012        9.4302077429230912E-004   1.6544294366095610E-002
   126.80150000001012        9.4302077429230912E-004   1.6544294366095610E-002
   126.80200000001012        9.4302077429230912E-004   1.6544294366095610E-002
   126.80250000001013        9.4302077429230912E-004   1.6544294366095610E-002
   126.80300000001013        9.4302077429230912E-004   1.6544294366095610E-002
   126.80350000001013        9.4302077429230912E-004   1.6544294366095610E-002
   126.80400000001013        9.4302077429230912E-004   1.6544294366095610E-002
   126.80450000001014        9.4302077429230912E-004   1.6544294366095610E-002
   126.80500000001014        9.4302077429230912E-004   1.6544294366095610E-002
   126.80550000001014        9.4302077429230912E-004   1.6544294366095610E-002
   126.80600000001014        9.4302077429230912E-004   1.6544294366095610E-002
   126.80650000001015        9.4302077429230912E-004   1.6544294366095610E-002
   126.80700000001015        9.4302077429230912E-004   1.6544294366095610E-002
   126.80750000001015        9.4302077429230912E-004   1.6544294366095610E-002
   126.80800000001015        9.4302077429230912E-004   1.6544294366095610E-002
   126.80850000001016        9.4302077429230912E-004   1.6544294366095610E-002
   126.80900000001016        9.4302077429230912E-004   1.6544294366095610E-002
   126.80950000001016        9.4302077429230912E-004   1.6544294366095610E-002
   126.81000000001016        9.4302077429230912E-004   1.6544294366095610E-002
   126.81050000001017        9.4302077429230912E-004   1.6544294366095610E-002
   126.81100000001017        9.4302077429230912E-004   1.6544294366095610E-002
   126.81150000001017        9.4302077429230912E-004   1.6544294366095610E-002
   126.81200000001017        9.4302077429230912E-004   1.6544294366095610E-002
   126.81250000001017        9.4302077429230912E-004   1.6544294366095610E-002
   126.81300000001018        9.4302077429230912E-004   1.6544294366095610E-002
   126.81350000001018        9.4302077429230912E-004   1.6544294366095610E-002
   126.81400000001018        9.4302077429230912E-004   1.6544294366095610E-002
   126.81450000001018        9.4302077429230912E-004   1.6544294366095610E-002
   126.81500000001019        9.4302077429230912E-004   1.6544294366095610E-002
   126.81550000001019        9.4302077429230912E-004   1.6544294366095610E-002
   126.81600000001019        9.4302077429230912E-004   1.6544294366095610E-002
   126.81650000001019        9.4302077429230912E-004   1.6544294366095610E-002
   126.81700000001020        9.4302077429230912E-004   1.6544294366095610E-002
   126.81750000001020        9.4302077429230912E-004   1.6544294366095610E-002
   126.81800000001020        9.4302077429230912E-004   1.6544294366095610E-002
   126.81850000001020        9.4302077429230912E-004   1.6544294366095610E-002
   126.81900000001021        9.4302077429230912E-004   1.6544294366095610E-002
   126.81950000001021        9.4302077429230912E-004   1.6544294366095610E-002
   126.82000000001021        9.4302077429230912E-004   1.6544294366095610E-002
   126.82050000001021        9.4302077429230912E-004   1.6544294366095610E-002
   126.82100000001022        9.4302077429230912E-004   1.6544294366095610E-002
   126.82150000001022        9.4302077429230912E-004   1.6544294366095610E-002
   126.82200000001022        9.4302077429230912E-004   1.6544294366095610E-002
   126.82250000001022        9.4302077429230912E-004   1.6544294366095610E-002
   126.82300000001023        9.4302077429230912E-004   1.6544294366095610E-002
   126.82350000001023        9.4302077429230912E-004   1.6544294366095610E-002
   126.82400000001023        9.4302077429230912E-004   1.6544294366095610E-002
   126.82450000001023        9.3996975957424283E-004   1.6490874321531096E-002
   126.82500000001023        9.3996975957424283E-004   1.6490874321531096E-002
   126.82550000001024        9.3996975957424283E-004   1.6490874321531096E-002
   126.82600000001024        9.3996975957424283E-004   1.6490874321531096E-002
   126.82650000001024        9.3996975957424283E-004   1.6490874321531096E-002
   126.82700000001024        9.3996975957424283E-004   1.6490874321531096E-002
   126.82750000001025        9.3996975957424283E-004   1.6490874321531096E-002
   126.82800000001025        9.3996975957424283E-004   1.6490874321531096E-002
   126.82850000001025        9.3996975957424283E-004   1.6490874321531096E-002
   126.82900000001025        9.3996975957424283E-004   1.6490874321531096E-002
   126.82950000001026        9.3996975957424283E-004   1.6490874321531096E-002
   126.83000000001026        9.3996975957424283E-004   1.6490874321531096E-002
   126.83050000001026        9.3996975957424283E-004   1.6490874321531096E-002
   126.83100000001026        9.3996975957424283E-004   1.6490874321531096E-002
   126.83150000001027        9.3996975957424283E-004   1.6490874321531096E-002
   126.83200000001027        9.3996975957424283E-004   1.6490874321531096E-002
   126.83250000001027        9.3996975957424283E-004   1.6490874321531096E-002
   126.83300000001027        9.3996975957424283E-004   1.6490874321531096E-002
   126.83350000001028        9.3996975957424283E-004   1.6490874321531096E-002
   126.83400000001028        9.3996975957424283E-004   1.6490874321531096E-002
   126.83450000001028        9.3996975957424283E-004   1.6490874321531096E-002
   126.83500000001028        9.3996975957424283E-004   1.6490874321531096E-002
   126.83550000001028        9.3996975957424283E-004   1.6490874321531096E-002
   126.83600000001029        9.3996975957424283E-004   1.6490874321531096E-002
   126.83650000001029        9.3996975957424283E-004   1.6490874321531096E-002
   126.83700000001029        9.3996975957424283E-004   1.6490874321531096E-002
   126.83750000001029        9.3996975957424283E-004   1.6490874321531096E-002
   126.83800000001030        9.3996975957424283E-004   1.6490874321531096E-002
   126.83850000001030        9.3996975957424283E-004   1.6490874321531096E-002
   126.83900000001030        9.3996975957424283E-004   1.6490874321531096E-002
   126.83950000001030        9.3996975957424283E-004   1.6490874321531096E-002
   126.84000000001031        9.3996975957424283E-004   1.6490874321531096E-002
   126.84050000001031        9.3996975957424283E-004   1.6490874321531096E-002
   126.84100000001031        9.3996975957424283E-004   1.6490874321531096E-002
   126.84150000001031        9.3996975957424283E-004   1.6490874321531096E-002
   126.84200000001032        9.3996975957424283E-004   1.6490874321531096E-002
   126.84250000001032        9.3996975957424283E-004   1.6490874321531096E-002
   126.84300000001032        9.3996975957424283E-004   1.6490874321531096E-002
   126.84350000001032        9.3996975957424283E-004   1.6490874321531096E-002
   126.84400000001033        9.3996975957424283E-004   1.6490874321531096E-002
   126.84450000001033        9.3996975957424283E-004   1.6490874321531096E-002
   126.84500000001033        9.3996975957424283E-004   1.6490874321531096E-002
   126.84550000001033        9.3996975957424283E-004   1.6490874321531096E-002
   126.84600000001033        9.3996975957424283E-004   1.6490874321531096E-002
   126.84650000001034        9.3996975957424283E-004   1.6490874321531096E-002
   126.84700000001034        9.3996975957424283E-004   1.6490874321531096E-002
   126.84750000001034        9.3996975957424283E-004   1.6490874321531096E-002
   126.84800000001034        9.3996975957424283E-004   1.6490874321531096E-002
   126.84850000001035        9.3996975957424283E-004   1.6490874321531096E-002
   126.84900000001035        9.3996975957424283E-004   1.6490874321531096E-002
   126.84950000001035        9.3996975957424283E-004   1.6490874321531096E-002
   126.85000000001035        9.3996975957424283E-004   1.6490874321531096E-002
   126.85050000001036        9.3996975957424283E-004   1.6490874321531096E-002
   126.85100000001036        9.3996975957424283E-004   1.6490874321531096E-002
   126.85150000001036        9.3996975957424283E-004   1.6490874321531096E-002
   126.85200000001036        9.3996975957424283E-004   1.6490874321531096E-002
   126.85250000001037        9.3996975957424283E-004   1.6490874321531096E-002
   126.85300000001037        9.3996975957424283E-004   1.6490874321531096E-002
   126.85350000001037        9.3996975957424283E-004   1.6490874321531096E-002
   126.85400000001037        9.3996975957424283E-004   1.6490874321531096E-002
   126.85450000001038        9.3996975957424283E-004   1.6490874321531096E-002
   126.85500000001038        9.3996975957424283E-004   1.6490874321531096E-002
   126.85550000001038        9.3996975957424283E-004   1.6490874321531096E-002
   126.85600000001038        9.3996975957424283E-004   1.6490874321531096E-002
   126.85650000001039        9.3996975957424283E-004   1.6490874321531096E-002
   126.85700000001039        9.3996975957424283E-004   1.6490874321531096E-002
   126.85750000001039        9.3996975957424283E-004   1.6490874321531096E-002
   126.85800000001039        9.3996975957424283E-004   1.6490874321531096E-002
   126.85850000001039        9.3996975957424283E-004   1.6490874321531096E-002
   126.85900000001040        9.3996975957424283E-004   1.6490874321531096E-002
   126.85950000001040        9.3996975957424283E-004   1.6490874321531096E-002
   126.86000000001040        9.3996975957424283E-004   1.6490874321531096E-002
   126.86050000001040        9.3996975957424283E-004   1.6490874321531096E-002
   126.86100000001041        9.3996975957424283E-004   1.6490874321531096E-002
   126.86150000001041        9.3996975957424283E-004   1.6490874321531096E-002
   126.86200000001041        9.3996975957424283E-004   1.6490874321531096E-002
   126.86250000001041        9.3996975957424283E-004   1.6490874321531096E-002
   126.86300000001042        9.3996975957424283E-004   1.6490874321531096E-002
   126.86350000001042        9.3996975957424283E-004   1.6490874321531096E-002
   126.86400000001042        9.3996975957424283E-004   1.6490874321531096E-002
   126.86450000001042        9.3996975957424283E-004   1.6490874321531096E-002
   126.86500000001043        9.3996975957424283E-004   1.6490874321531096E-002
   126.86550000001043        9.3996975957424283E-004   1.6490874321531096E-002
   126.86600000001043        9.3996975957424283E-004   1.6490874321531096E-002
   126.86650000001043        9.3996975957424283E-004   1.6490874321531096E-002
   126.86700000001044        9.3996975957424283E-004   1.6490874321531096E-002
   126.86750000001044        9.3996975957424283E-004   1.6490874321531096E-002
   126.86800000001044        9.3996975957424283E-004   1.6490874321531096E-002
   126.86850000001044        9.3996975957424283E-004   1.6490874321531096E-002
   126.86900000001044        9.3996975957424283E-004   1.6490874321531096E-002
   126.86950000001045        9.3996975957424283E-004   1.6490874321531096E-002
   126.87000000001045        9.3996975957424283E-004   1.6490874321531096E-002
   126.87050000001045        9.3996975957424283E-004   1.6490874321531096E-002
   126.87100000001045        9.3996975957424283E-004   1.6490874321531096E-002
   126.87150000001046        9.3996975957424283E-004   1.6490874321531096E-002
   126.87200000001046        9.3996975957424283E-004   1.6490874321531096E-002
   126.87250000001046        9.3996975957424283E-004   1.6490874321531096E-002
   126.87300000001046        9.3996975957424283E-004   1.6490874321531096E-002
   126.87350000001047        9.3996975957424283E-004   1.6490874321531096E-002
   126.87400000001047        9.3996975957424283E-004   1.6490874321531096E-002
   126.87450000001047        9.3996975957424283E-004   1.6490874321531096E-002
   126.87500000001047        9.3996975957424283E-004   1.6490874321531096E-002
   126.87550000001048        9.3996975957424283E-004   1.6490874321531096E-002
   126.87600000001048        9.3996975957424283E-004   1.6490874321531096E-002
   126.87650000001048        9.3996975957424283E-004   1.6490874321531096E-002
   126.87700000001048        9.3996975957424283E-004   1.6490874321531096E-002
   126.87750000001049        9.3996975957424283E-004   1.6490874321531096E-002
   126.87800000001049        9.3996975957424283E-004   1.6490874321531096E-002
   126.87850000001049        9.3996975957424283E-004   1.6490874321531096E-002
   126.87900000001049        9.3996975957424283E-004   1.6490874321531096E-002
   126.87950000001049        9.3996975957424283E-004   1.6490874321531096E-002
   126.88000000001050        9.3996975957424283E-004   1.6490874321531096E-002
   126.88050000001050        9.3996975957424283E-004   1.6490874321531096E-002
   126.88100000001050        9.3996975957424283E-004   1.6490874321531096E-002
   126.88150000001050        9.3996975957424283E-004   1.6490874321531096E-002
   126.88200000001051        9.3996975957424283E-004   1.6490874321531096E-002
   126.88250000001051        9.3996975957424283E-004   1.6490874321531096E-002
   126.88300000001051        9.3996975957424283E-004   1.6490874321531096E-002
   126.88350000001051        9.3996975957424283E-004   1.6490874321531096E-002
   126.88400000001052        9.3996975957424283E-004   1.6490874321531096E-002
   126.88450000001052        9.3996975957424283E-004   1.6490874321531096E-002
   126.88500000001052        9.3996975957424283E-004   1.6490874321531096E-002
   126.88550000001052        9.3996975957424283E-004   1.6490874321531096E-002
   126.88600000001053        9.3996975957424283E-004   1.6490874321531096E-002
   126.88650000001053        9.3996975957424283E-004   1.6490874321531096E-002
   126.88700000001053        9.3996975957424283E-004   1.6490874321531096E-002
   126.88750000001053        9.3996975957424283E-004   1.6490874321531096E-002
   126.88800000001054        9.3996975957424283E-004   1.6490874321531096E-002
   126.88850000001054        9.3996975957424283E-004   1.6490874321531096E-002
   126.88900000001054        9.3996975957424283E-004   1.6490874321531096E-002
   126.88950000001054        9.3996975957424283E-004   1.6490874321531096E-002
   126.89000000001055        9.3996975957424283E-004   1.6490874321531096E-002
   126.89050000001055        9.3996975957424283E-004   1.6490874321531096E-002
   126.89100000001055        9.3996975957424283E-004   1.6490874321531096E-002
   126.89150000001055        9.3996975957424283E-004   1.6490874321531096E-002
   126.89200000001055        9.3996975957424283E-004   1.6490874321531096E-002
   126.89250000001056        9.3996975957424283E-004   1.6490874321531096E-002
   126.89300000001056        9.3996975957424283E-004   1.6490874321531096E-002
   126.89350000001056        9.3996975957424283E-004   1.6490874321531096E-002
   126.89400000001056        9.3996975957424283E-004   1.6490874321531096E-002
   126.89450000001057        9.3996975957424283E-004   1.6490874321531096E-002
   126.89500000001057        9.3996975957424283E-004   1.6490874321531096E-002
   126.89550000001057        9.3996975957424283E-004   1.6490874321531096E-002
   126.89600000001057        9.3996975957424283E-004   1.6490874321531096E-002
   126.89650000001058        9.3996975957424283E-004   1.6490874321531096E-002
   126.89700000001058        9.3996975957424283E-004   1.6490874321531096E-002
   126.89750000001058        9.3996975957424283E-004   1.6490874321531096E-002
   126.89800000001058        9.3996975957424283E-004   1.6490874321531096E-002
   126.89850000001059        9.3996975957424283E-004   1.6490874321531096E-002
   126.89900000001059        9.3996975957424283E-004   1.6490874321531096E-002
   126.89950000001059        9.3996975957424283E-004   1.6490874321531096E-002
   126.90000000001059        9.3996975957424283E-004   1.6490874321531096E-002
   126.90050000001060        9.3996975957424283E-004   1.6490874321531096E-002
   126.90100000001060        9.3996975957424283E-004   1.6490874321531096E-002
   126.90150000001060        9.3996975957424283E-004   1.6490874321531096E-002
   126.90200000001060        9.3996975957424283E-004   1.6490874321531096E-002
   126.90250000001060        9.3996975957424283E-004   1.6490874321531096E-002
   126.90300000001061        9.3996975957424283E-004   1.6490874321531096E-002
   126.90350000001061        9.3996975957424283E-004   1.6490874321531096E-002
   126.90400000001061        9.3996975957424283E-004   1.6490874321531096E-002
   126.90450000001061        9.3996975957424283E-004   1.6490874321531096E-002
   126.90500000001062        9.3996975957424283E-004   1.6490874321531096E-002
   126.90550000001062        9.3996975957424283E-004   1.6490874321531096E-002
   126.90600000001062        9.3996975957424283E-004   1.6490874321531096E-002
   126.90650000001062        9.3996975957424283E-004   1.6490874321531096E-002
   126.90700000001063        9.3996975957424283E-004   1.6490874321531096E-002
   126.90750000001063        9.3996975957424283E-004   1.6490874321531096E-002
   126.90800000001063        9.3996975957424283E-004   1.6490874321531096E-002
   126.90850000001063        9.3996975957424283E-004   1.6490874321531096E-002
   126.90900000001064        9.3996975957424283E-004   1.6490874321531096E-002
   126.90950000001064        9.3996975957424283E-004   1.6490874321531096E-002
   126.91000000001064        9.3996975957424283E-004   1.6490874321531096E-002
   126.91050000001064        9.3996975957424283E-004   1.6490874321531096E-002
   126.91100000001065        9.3996975957424283E-004   1.6490874321531096E-002
   126.91150000001065        9.3996975957424283E-004   1.6490874321531096E-002
   126.91200000001065        9.3996975957424283E-004   1.6490874321531096E-002
   126.91250000001065        9.3996975957424283E-004   1.6490874321531096E-002
   126.91300000001065        9.3996975957424283E-004   1.6490874321531096E-002
   126.91350000001066        9.3996975957424283E-004   1.6490874321531096E-002
   126.91400000001066        9.3996975957424283E-004   1.6490874321531096E-002
   126.91450000001066        9.3996975957424283E-004   1.6490874321531096E-002
   126.91500000001066        9.3996975957424283E-004   1.6490874321531096E-002
   126.91550000001067        9.3996975957424283E-004   1.6490874321531096E-002
   126.91600000001067        9.3996975957424283E-004   1.6490874321531096E-002
   126.91650000001067        9.3996975957424283E-004   1.6490874321531096E-002
   126.91700000001067        9.3996975957424283E-004   1.6490874321531096E-002
   126.91750000001068        9.3996975957424283E-004   1.6490874321531096E-002
   126.91800000001068        9.3996975957424283E-004   1.6490874321531096E-002
   126.91850000001068        9.3996975957424283E-004   1.6490874321531096E-002
   126.91900000001068        9.3996975957424283E-004   1.6490874321531096E-002
   126.91950000001069        9.3996975957424283E-004   1.6490874321531096E-002
   126.92000000001069        9.3996975957424283E-004   1.6490874321531096E-002
   126.92050000001069        9.3996975957424283E-004   1.6490874321531096E-002
   126.92100000001069        9.3996975957424283E-004   1.6490874321531096E-002
   126.92150000001070        9.3996975957424283E-004   1.6490874321531096E-002
   126.92200000001070        9.3996975957424283E-004   1.6490874321531096E-002
   126.92250000001070        9.3996975957424283E-004   1.6490874321531096E-002
   126.92300000001070        9.3996975957424283E-004   1.6490874321531096E-002
   126.92350000001070        9.3996975957424283E-004   1.6490874321531096E-002
   126.92400000001071        9.3996975957424283E-004   1.6490874321531096E-002
   126.92450000001071        9.3996975957424283E-004   1.6490874321531096E-002
   126.92500000001071        9.3996975957424283E-004   1.6490874321531096E-002
   126.92550000001071        9.3996975957424283E-004   1.6490874321531096E-002
   126.92600000001072        9.3996975957424283E-004   1.6490874321531096E-002
   126.92650000001072        9.3996975957424283E-004   1.6490874321531096E-002
   126.92700000001072        9.3996975957424283E-004   1.6490874321531096E-002
   126.92750000001072        9.3996975957424283E-004   1.6490874321531096E-002
   126.92800000001073        9.3996975957424283E-004   1.6490874321531096E-002
   126.92850000001073        9.3996975957424283E-004   1.6490874321531096E-002
   126.92900000001073        9.3996975957424283E-004   1.6490874321531096E-002
   126.92950000001073        9.3996975957424283E-004   1.6490874321531096E-002
   126.93000000001074        9.3996975957424283E-004   1.6490874321531096E-002
   126.93050000001074        9.3996975957424283E-004   1.6490874321531096E-002
   126.93100000001074        9.3996975957424283E-004   1.6490874321531096E-002
   126.93150000001074        9.3996975957424283E-004   1.6490874321531096E-002
   126.93200000001075        9.3996975957424283E-004   1.6490874321531096E-002
   126.93250000001075        9.3996975957424283E-004   1.6490874321531096E-002
   126.93300000001075        9.3996975957424283E-004   1.6490874321531096E-002
   126.93350000001075        9.3996975957424283E-004   1.6490874321531096E-002
   126.93400000001076        9.3996975957424283E-004   1.6490874321531096E-002
   126.93450000001076        9.3996975957424283E-004   1.6490874321531096E-002
   126.93500000001076        9.3996975957424283E-004   1.6490874321531096E-002
   126.93550000001076        9.3996975957424283E-004   1.6490874321531096E-002
   126.93600000001076        9.3996975957424283E-004   1.6490874321531096E-002
   126.93650000001077        9.3996975957424283E-004   1.6490874321531096E-002
   126.93700000001077        9.3996975957424283E-004   1.6490874321531096E-002
   126.93750000001077        9.3996975957424283E-004   1.6490874321531096E-002
   126.93800000001077        9.3692236220407194E-004   1.6437516580761462E-002
   126.93850000001078        9.3692236220407194E-004   1.6437516580761462E-002
   126.93900000001078        9.3692236220407194E-004   1.6437516580761462E-002
   126.93950000001078        9.3692236220407194E-004   1.6437516580761462E-002
   126.94000000001078        9.3692236220407194E-004   1.6437516580761462E-002
   126.94050000001079        9.3692236220407194E-004   1.6437516580761462E-002
   126.94100000001079        9.3692236220407194E-004   1.6437516580761462E-002
   126.94150000001079        9.3692236220407194E-004   1.6437516580761462E-002
   126.94200000001079        9.3692236220407194E-004   1.6437516580761462E-002
   126.94250000001080        9.3692236220407194E-004   1.6437516580761462E-002
   126.94300000001080        9.3692236220407194E-004   1.6437516580761462E-002
   126.94350000001080        9.3692236220407194E-004   1.6437516580761462E-002
   126.94400000001080        9.3692236220407194E-004   1.6437516580761462E-002
   126.94450000001081        9.3692236220407194E-004   1.6437516580761462E-002
   126.94500000001081        9.3692236220407194E-004   1.6437516580761462E-002
   126.94550000001081        9.3692236220407194E-004   1.6437516580761462E-002
   126.94600000001081        9.3692236220407194E-004   1.6437516580761462E-002
   126.94650000001081        9.3692236220407194E-004   1.6437516580761462E-002
   126.94700000001082        9.3692236220407194E-004   1.6437516580761462E-002
   126.94750000001082        9.3692236220407194E-004   1.6437516580761462E-002
   126.94800000001082        9.3692236220407194E-004   1.6437516580761462E-002
   126.94850000001082        9.3692236220407194E-004   1.6437516580761462E-002
   126.94900000001083        9.3692236220407194E-004   1.6437516580761462E-002
   126.94950000001083        9.3692236220407194E-004   1.6437516580761462E-002
   126.95000000001083        9.3692236220407194E-004   1.6437516580761462E-002
   126.95050000001083        9.3692236220407194E-004   1.6437516580761462E-002
   126.95100000001084        9.3692236220407194E-004   1.6437516580761462E-002
   126.95150000001084        9.3692236220407194E-004   1.6437516580761462E-002
   126.95200000001084        9.3692236220407194E-004   1.6437516580761462E-002
   126.95250000001084        9.3692236220407194E-004   1.6437516580761462E-002
   126.95300000001085        9.3692236220407194E-004   1.6437516580761462E-002
   126.95350000001085        9.3692236220407194E-004   1.6437516580761462E-002
   126.95400000001085        9.3692236220407194E-004   1.6437516580761462E-002
   126.95450000001085        9.3692236220407194E-004   1.6437516580761462E-002
   126.95500000001086        9.3692236220407194E-004   1.6437516580761462E-002
   126.95550000001086        9.3692236220407194E-004   1.6437516580761462E-002
   126.95600000001086        9.3692236220407194E-004   1.6437516580761462E-002
   126.95650000001086        9.3692236220407194E-004   1.6437516580761462E-002
   126.95700000001086        9.3692236220407194E-004   1.6437516580761462E-002
   126.95750000001087        9.3692236220407194E-004   1.6437516580761462E-002
   126.95800000001087        9.3692236220407194E-004   1.6437516580761462E-002
   126.95850000001087        9.3692236220407194E-004   1.6437516580761462E-002
   126.95900000001087        9.3692236220407194E-004   1.6437516580761462E-002
   126.95950000001088        9.3692236220407194E-004   1.6437516580761462E-002
   126.96000000001088        9.3692236220407194E-004   1.6437516580761462E-002
   126.96050000001088        9.3692236220407194E-004   1.6437516580761462E-002
   126.96100000001088        9.3692236220407194E-004   1.6437516580761462E-002
   126.96150000001089        9.3692236220407194E-004   1.6437516580761462E-002
   126.96200000001089        9.3692236220407194E-004   1.6437516580761462E-002
   126.96250000001089        9.3692236220407194E-004   1.6437516580761462E-002
   126.96300000001089        9.3692236220407194E-004   1.6437516580761462E-002
   126.96350000001090        9.3692236220407194E-004   1.6437516580761462E-002
   126.96400000001090        9.3692236220407194E-004   1.6437516580761462E-002
   126.96450000001090        9.3692236220407194E-004   1.6437516580761462E-002
   126.96500000001090        9.3692236220407194E-004   1.6437516580761462E-002
   126.96550000001091        9.3692236220407194E-004   1.6437516580761462E-002
   126.96600000001091        9.3692236220407194E-004   1.6437516580761462E-002
   126.96650000001091        9.3692236220407194E-004   1.6437516580761462E-002
   126.96700000001091        9.3692236220407194E-004   1.6437516580761462E-002
   126.96750000001092        9.3692236220407194E-004   1.6437516580761462E-002
   126.96800000001092        9.3692236220407194E-004   1.6437516580761462E-002
   126.96850000001092        9.3692236220407194E-004   1.6437516580761462E-002
   126.96900000001092        9.3692236220407194E-004   1.6437516580761462E-002
   126.96950000001092        9.3692236220407194E-004   1.6437516580761462E-002
   126.97000000001093        9.3692236220407194E-004   1.6437516580761462E-002
   126.97050000001093        9.3692236220407194E-004   1.6437516580761462E-002
   126.97100000001093        9.3692236220407194E-004   1.6437516580761462E-002
   126.97150000001093        9.3692236220407194E-004   1.6437516580761462E-002
   126.97200000001094        9.3692236220407194E-004   1.6437516580761462E-002
   126.97250000001094        9.3692236220407194E-004   1.6437516580761462E-002
   126.97300000001094        9.3692236220407194E-004   1.6437516580761462E-002
   126.97350000001094        9.3692236220407194E-004   1.6437516580761462E-002
   126.97400000001095        9.3692236220407194E-004   1.6437516580761462E-002
   126.97450000001095        9.3692236220407194E-004   1.6437516580761462E-002
   126.97500000001095        9.3692236220407194E-004   1.6437516580761462E-002
   126.97550000001095        9.3692236220407194E-004   1.6437516580761462E-002
   126.97600000001096        9.3692236220407194E-004   1.6437516580761462E-002
   126.97650000001096        9.3692236220407194E-004   1.6437516580761462E-002
   126.97700000001096        9.3692236220407194E-004   1.6437516580761462E-002
   126.97750000001096        9.3692236220407194E-004   1.6437516580761462E-002
   126.97800000001097        9.3692236220407194E-004   1.6437516580761462E-002
   126.97850000001097        9.3692236220407194E-004   1.6437516580761462E-002
   126.97900000001097        9.3692236220407194E-004   1.6437516580761462E-002
   126.97950000001097        9.3692236220407194E-004   1.6437516580761462E-002
   126.98000000001097        9.3692236220407194E-004   1.6437516580761462E-002
   126.98050000001098        9.3692236220407194E-004   1.6437516580761462E-002
   126.98100000001098        9.3692236220407194E-004   1.6437516580761462E-002
   126.98150000001098        9.3692236220407194E-004   1.6437516580761462E-002
   126.98200000001098        9.3692236220407194E-004   1.6437516580761462E-002
   126.98250000001099        9.3692236220407194E-004   1.6437516580761462E-002
   126.98300000001099        9.3692236220407194E-004   1.6437516580761462E-002
   126.98350000001099        9.3692236220407194E-004   1.6437516580761462E-002
   126.98400000001099        9.3692236220407194E-004   1.6437516580761462E-002
   126.98450000001100        9.3692236220407194E-004   1.6437516580761462E-002
   126.98500000001100        9.3692236220407194E-004   1.6437516580761462E-002
   126.98550000001100        9.3692236220407194E-004   1.6437516580761462E-002
   126.98600000001100        9.3692236220407194E-004   1.6437516580761462E-002
   126.98650000001101        9.3692236220407194E-004   1.6437516580761462E-002
   126.98700000001101        9.3692236220407194E-004   1.6437516580761462E-002
   126.98750000001101        9.3692236220407194E-004   1.6437516580761462E-002
   126.98800000001101        9.3692236220407194E-004   1.6437516580761462E-002
   126.98850000001102        9.3692236220407194E-004   1.6437516580761462E-002
   126.98900000001102        9.3692236220407194E-004   1.6437516580761462E-002
   126.98950000001102        9.3692236220407194E-004   1.6437516580761462E-002
   126.99000000001102        9.3692236220407194E-004   1.6437516580761462E-002
   126.99050000001102        9.3692236220407194E-004   1.6437516580761462E-002
   126.99100000001103        9.3692236220407194E-004   1.6437516580761462E-002
   126.99150000001103        9.3692236220407194E-004   1.6437516580761462E-002
   126.99200000001103        9.3692236220407194E-004   1.6437516580761462E-002
   126.99250000001103        9.3692236220407194E-004   1.6437516580761462E-002
   126.99300000001104        9.3692236220407194E-004   1.6437516580761462E-002
   126.99350000001104        9.3692236220407194E-004   1.6437516580761462E-002
   126.99400000001104        9.3692236220407194E-004   1.6437516580761462E-002
   126.99450000001104        9.3692236220407194E-004   1.6437516580761462E-002
   126.99500000001105        9.3692236220407194E-004   1.6437516580761462E-002
   126.99550000001105        9.3692236220407194E-004   1.6437516580761462E-002
   126.99600000001105        9.3692236220407194E-004   1.6437516580761462E-002
   126.99650000001105        9.3692236220407194E-004   1.6437516580761462E-002
   126.99700000001106        9.3692236220407194E-004   1.6437516580761462E-002
   126.99750000001106        9.3692236220407194E-004   1.6437516580761462E-002
   126.99800000001106        9.3692236220407194E-004   1.6437516580761462E-002
   126.99850000001106        9.3692236220407194E-004   1.6437516580761462E-002
   126.99900000001107        9.3692236220407194E-004   1.6437516580761462E-002
   126.99950000001107        9.3692236220407194E-004   1.6437516580761462E-002
   127.00000000001107        9.3692236220407194E-004   1.6437516580761462E-002
   127.10000000001106        9.3260220385872714E-004   1.6361872118197420E-002
   127.20000000001106        9.3260220385872714E-004   1.6361872118197420E-002
   127.30000000001105        9.2731589416093644E-004   1.6269307839058427E-002
   127.40000000001105        9.2731589416093644E-004   1.6269307839058427E-002
   127.50000000001104        9.2208107142389051E-004   1.6177641904418900E-002
   127.60000000001104        9.2208107142389051E-004   1.6177641904418900E-002
   127.70000000001103        9.1689699517594062E-004   1.6086861633865215E-002
   127.80000000001102        9.1689699517594062E-004   1.6086861633865215E-002
   127.90000000001102        9.1176294897478655E-004   1.5996954583113003E-002
   128.00000000001103        9.1176294897478655E-004   1.5996954583113003E-002
   128.10000000001102        9.0667822975188978E-004   1.5907908538738115E-002
   128.20000000001102        9.0667822975188978E-004   1.5907908538738115E-002
   128.30000000001101        9.0164214750185418E-004   1.5819711512853708E-002
   128.40000000001100        9.0164214750185418E-004   1.5819711512853708E-002
   128.50000000001100        8.9665402498021395E-004   1.5732351737938258E-002
   128.60000000001099        8.9665402498021395E-004   1.5732351737938258E-002
   128.70000000001099        8.9171319740980446E-004   1.5645817661783187E-002
   128.80000000001098        8.9171319740980446E-004   1.5645817661783187E-002
   128.90000000001098        8.8681901219476512E-004   1.5560097942623106E-002
   129.00000000001097        8.8681901219476512E-004   1.5560097942623106E-002
   129.10000000001097        8.8197082864380119E-004   1.5475181444353033E-002
   129.20000000001096        8.8197082864380119E-004   1.5475181444353033E-002
   129.30000000001095        8.7716801769802415E-004   1.5391057231890279E-002
   129.40000000001095        8.7716801769802415E-004   1.5391057231890279E-002
   129.50000000001094        8.7240996167025308E-004   1.5307714566678661E-002
   129.60000000001094        8.7240996167025308E-004   1.5307714566678661E-002
   129.70000000001093        8.6769605398755504E-004   1.5225142902284555E-002
   129.80000000001093        8.6769605398755504E-004   1.5225142902284555E-002
   129.90000000001092        8.6302569894260715E-004   1.5143331880131252E-002
   130.00000000001091        8.6302569894260715E-004   1.5143331880131252E-002
   130.10000000001091        8.5839831145233703E-004   1.5062271325336173E-002
   130.20000000001090        8.5839831145233703E-004   1.5062271325336173E-002
   130.30000000001090        8.5381331682109988E-004   1.4981951242666956E-002
   130.40000000001089        8.5381331682109988E-004   1.4981951242666956E-002
   130.50000000001089        8.4927015051161484E-004   1.4902361812595312E-002
   130.60000000001088        8.4927015051161484E-004   1.4902361812595312E-002
   130.70000000001087        8.4476825792139038E-004   1.4823493387452293E-002
   130.80000000001087        8.4476825792139038E-004   1.4823493387452293E-002
   130.90000000001086        8.4030709416517641E-004   1.4745336487696692E-002
   131.00000000001086        8.4030709416517641E-004   1.4745336487696692E-002
   131.10000000001085        8.3588612386304871E-004   1.4667881798277474E-002
   131.20000000001085        8.3588612386304871E-004   1.4667881798277474E-002
   131.30000000001084        8.3150482093381219E-004   1.4591120165070068E-002
   131.40000000001083        8.3150482093381219E-004   1.4591120165070068E-002
   131.50000000001083        8.2716266839468692E-004   1.4515042591435854E-002
   131.60000000001082        8.2716266839468692E-004   1.4515042591435854E-002
   131.70000000001082        8.2285915816442514E-004   1.4439640234845400E-002
   131.80000000001081        8.2285915816442514E-004   1.4439640234845400E-002
   131.90000000001081        8.1859379087358402E-004   1.4364904403600985E-002
   132.00000000001080        8.1859379087358402E-004   1.4364904403600985E-002
   132.10000000001079        8.1436607567791463E-004   1.4290826553635545E-002
   132.20000000001079        8.1436607567791463E-004   1.4290826553635545E-002
   132.30000000001078        8.1017553007758545E-004   1.4217398285398987E-002
   132.40000000001078        8.1017553007758545E-004   1.4217398285398987E-002
   132.50000000001077        8.0602167974051547E-004   1.4144611340818155E-002
   132.60000000001077        8.0602167974051547E-004   1.4144611340818155E-002
   132.70000000001076        8.0190405833033664E-004   1.4072457600331332E-002
   132.80000000001075        8.0190405833033664E-004   1.4072457600331332E-002
   132.90000000001075        7.9782220733870285E-004   1.4000929080006825E-002
   133.00000000001074        7.9782220733870285E-004   1.4000929080006825E-002
   133.10000000001074        7.9377567592164757E-004   1.3930017928721271E-002
   133.20000000001073        7.9377567592164757E-004   1.3930017928721271E-002
   133.30000000001073        7.8976402074020771E-004   1.3859716425416077E-002
   133.40000000001072        7.8976402074020771E-004   1.3859716425416077E-002
   133.50000000001071        7.8578680580493440E-004   1.3790016976418209E-002
   133.60000000001071        7.8578680580493440E-004   1.3790016976418209E-002
   133.70000000001070        7.8184360232441631E-004   1.3720912112826257E-002
   133.80000000001070        7.8184360232441631E-004   1.3720912112826257E-002
   133.90000000001069        7.7793398855709585E-004   1.3652394487964726E-002
   134.00000000001069        7.7793398855709585E-004   1.3652394487964726E-002
   134.10000000001068        7.7405754966726578E-004   1.3584456874895344E-002
   134.20000000001068        7.7405754966726578E-004   1.3584456874895344E-002
   134.30000000001067        7.7021387758428362E-004   1.3517092163993093E-002
   134.40000000001066        7.7021387758428362E-004   1.3517092163993093E-002
   134.50000000001066        7.6640257086526490E-004   1.3450293360577075E-002
   134.60000000001065        7.6640257086526490E-004   1.3450293360577075E-002
   134.70000000001065        7.6262323456115493E-004   1.3384053582599814E-002
   134.80000000001064        7.6262323456115493E-004   1.3384053582599814E-002
   134.90000000001064        7.5887548008593347E-004   1.3318366058397929E-002
   135.00000000001063        7.5887548008593347E-004   1.3318366058397929E-002
   135.10000000001062        7.5515892508923798E-004   1.3253224124486150E-002
   135.20000000001062        7.5515892508923798E-004   1.3253224124486150E-002
   135.30000000001061        7.5147319333147768E-004   1.3188621223406610E-002
   135.40000000001061        7.5147319333147768E-004   1.3188621223406610E-002
   135.50000000001060        7.4781791456290936E-004   1.3124550901640181E-002
   135.60000000001060        7.4781791456290936E-004   1.3124550901640181E-002
   135.70000000001059        7.4419272440413289E-004   1.3061006807550188E-002
   135.80000000001058        7.4419272440413289E-004   1.3061006807550188E-002
   135.90000000001058        7.4059726423118322E-004   1.2997982689392238E-002
   136.00000000001057        7.4059726423118322E-004   1.2997982689392238E-002
   136.10000000001057        7.3703118106176592E-004   1.2935472393348899E-002
   136.20000000001056        7.3703118106176592E-004   1.2935472393348899E-002
   136.30000000001056        7.3349412744511653E-004   1.2873469861632458E-002
   136.40000000001055        7.3349412744511653E-004   1.2873469861632458E-002
   136.50000000001054        7.2998576135388786E-004   1.2811969130619869E-002
   136.60000000001054        7.2998576135388786E-004   1.2811969130619869E-002
   136.70000000001053        7.2650574607918976E-004   1.2750964329034007E-002
   136.80000000001053        7.2650574607918976E-004   1.2750964329034007E-002
   136.90000000001052        7.2305375012732005E-004   1.2690449676161581E-002
   137.00000000001052        7.2305375012732005E-004   1.2690449676161581E-002
   137.10000000001051        7.1962944711953828E-004   1.2630419480121186E-002
   137.20000000001050        7.1962944711953828E-004   1.2630419480121186E-002
   137.30000000001050        7.1623251569364677E-004   1.2570868136166664E-002
   137.40000000001049        7.1623251569364677E-004   1.2570868136166664E-002
   137.50000000001049        7.1286263940821190E-004   1.2511790125024860E-002
   137.60000000001048        7.1286263940821190E-004   1.2511790125024860E-002
   137.70000000001048        7.0951950664873786E-004   1.2453180011282431E-002
   137.80000000001047        7.0951950664873786E-004   1.2453180011282431E-002
   137.90000000001046        7.0620281053588706E-004   1.2395032441792691E-002
   138.00000000001046        7.0620281053588706E-004   1.2395032441792691E-002
   138.10000000001045        7.0291224883641543E-004   1.2337342144133529E-002
   138.20000000001045        7.0291224883641543E-004   1.2337342144133529E-002
   138.30000000001044        6.9964752387520403E-004   1.2280103925095464E-002
   138.40000000001044        6.9964752387520403E-004   1.2280103925095464E-002
   138.50000000001043        6.9640834244990690E-004   1.2223312669200152E-002
   138.60000000001043        6.9640834244990690E-004   1.2223312669200152E-002
   138.70000000001042        6.9319441574737051E-004   1.2166963337248475E-002
   138.80000000001041        6.9319441574737051E-004   1.2166963337248475E-002
   138.90000000001041        6.9000545926178468E-004   1.2111050964923042E-002
   139.00000000001040        6.9000545926178468E-004   1.2111050964923042E-002
   139.10000000001040        6.8684119271483334E-004   1.2055570661385762E-002
   139.20000000001039        6.8684119271483334E-004   1.2055570661385762E-002
   139.30000000001039        6.8370133997761788E-004   1.2000517607937009E-002
   139.40000000001038        6.8370133997761788E-004   1.2000517607937009E-002
   139.50000000001037        6.8058562899391863E-004   1.1945887056692642E-002
   139.60000000001037        6.8058562899391863E-004   1.1945887056692642E-002
   139.70000000001036        6.7749379170592156E-004   1.1891674329284310E-002
   139.80000000001036        6.7749379170592156E-004   1.1891674329284310E-002
   139.90000000001035        6.7442556398067800E-004   1.1837874815602658E-002
   140.00000000001035        6.7442556398067800E-004   1.1837874815602658E-002
   140.10000000001034        6.7138068553893829E-004   1.1784483972553514E-002
   140.20000000001033        6.7138068553893829E-004   1.1784483972553514E-002
   140.30000000001033        6.6835889988498345E-004   1.1731497322848007E-002
   140.40000000001032        6.6835889988498345E-004   1.1731497322848007E-002
   140.50000000001032        6.6535995423832846E-004   1.1678910453818764E-002
   140.60000000001031        6.6535995423832846E-004   1.1678910453818764E-002
   140.70000000001031        6.6238359946671900E-004   1.1626719016260738E-002
   140.80000000001030        6.6238359946671900E-004   1.1626719016260738E-002
   140.90000000001029        6.5942959002064942E-004   1.1574918723297009E-002
   141.00000000001029        6.5942959002064942E-004   1.1574918723297009E-002
   141.10000000001028        6.5649768386931125E-004   1.1523505349265840E-002
   141.20000000001028        6.5649768386931125E-004   1.1523505349265840E-002
   141.30000000001027        6.5358764243772559E-004   1.1472474728638467E-002
   141.40000000001027        6.5358764243772559E-004   1.1472474728638467E-002
   141.50000000001026        6.5069923054554579E-004   1.1421822754950751E-002
   141.60000000001025        6.5069923054554579E-004   1.1421822754950751E-002
   141.70000000001025        6.4783221634678141E-004   1.1371545379766014E-002
   141.80000000001024        6.4783221634678141E-004   1.1371545379766014E-002
   141.90000000001024        6.4498637127138913E-004   1.1321638611656885E-002
   142.00000000001023        6.4498637127138913E-004   1.1321638611656885E-002
   142.10000000001023        6.4216146996692836E-004   1.1272098515200524E-002
   142.20000000001022        6.4216146996692836E-004   1.1272098515200524E-002
   142.30000000001021        6.3935729024312783E-004   1.1222921210009914E-002
   142.40000000001021        6.3935729024312783E-004   1.1222921210009914E-002
   142.50000000001020        6.3657361301599211E-004   1.1174102869772981E-002
   142.60000000001020        6.3657361301599211E-004   1.1174102869772981E-002
   142.70000000001019        6.3381022225417389E-004   1.1125639721317157E-002
   142.80000000001019        6.3381022225417389E-004   1.1125639721317157E-002
   142.90000000001018        6.3106690492593215E-004   1.1077528043690896E-002
   143.00000000001017        6.3106690492593215E-004   1.1077528043690896E-002
   143.10000000001017        6.2834345094713051E-004   1.1029764167268048E-002
   143.20000000001016        6.2834345094713051E-004   1.1029764167268048E-002
   143.30000000001016        6.2563965313112426E-004   1.0982344472865885E-002
   143.40000000001015        6.2563965313112426E-004   1.0982344472865885E-002
   143.50000000001015        6.2295530713825180E-004   1.0935265390882878E-002
   143.60000000001014        6.2295530713825180E-004   1.0935265390882878E-002
   143.70000000001014        6.2029021142777547E-004   1.0888523400456361E-002
   143.80000000001013        6.2029021142777547E-004   1.0888523400456361E-002
   143.90000000001012        6.1764416720992157E-004   1.0842115028633845E-002
   144.00000000001012        6.1764416720992157E-004   1.0842115028633845E-002
   144.10000000001011        6.1501697839929064E-004   1.0796036849565146E-002
   144.20000000001011        6.1501697839929064E-004   1.0796036849565146E-002
   144.30000000001010        6.1240845156911765E-004   1.0750285483703796E-002
   144.40000000001010        6.1240845156911765E-004   1.0750285483703796E-002
   144.50000000001009        6.0981839590612443E-004   1.0704857597035721E-002
   144.60000000001008        6.0981839590612443E-004   1.0704857597035721E-002
   144.70000000001008        6.0724662316709852E-004   1.0659749900309832E-002
   144.80000000001007        6.0724662316709852E-004   1.0659749900309832E-002
   144.90000000001007        6.0469294763553665E-004   1.0614959148297944E-002
   145.00000000001006        6.0469294763553665E-004   1.0614959148297944E-002
   145.10000000001006        6.0215718607950085E-004   1.0570482139056842E-002
   145.20000000001005        6.0215718607950085E-004   1.0570482139056842E-002
   145.30000000001004        5.9963915771035206E-004   1.0526315713214199E-002
   145.40000000001004        5.9963915771035206E-004   1.0526315713214199E-002
   145.50000000001003        5.9713868414205636E-004   1.0482456753263990E-002
   145.60000000001003        5.9713868414205636E-004   1.0482456753263990E-002
   145.70000000001002        5.9465558935182952E-004   1.0438902182878185E-002
   145.80000000001002        5.9465558935182952E-004   1.0438902182878185E-002
   145.90000000001001        5.9218969964077676E-004   1.0395648966227335E-002
   146.00000000001000        5.9218969964077676E-004   1.0395648966227335E-002
   146.10000000001000        5.8974084359607651E-004   1.0352694107324294E-002
   146.20000000000999        5.8974084359607651E-004   1.0352694107324294E-002
   146.30000000000999        5.8730885205327368E-004   1.0310034649368352E-002
   146.40000000000998        5.8730885205327368E-004   1.0310034649368352E-002
   146.50000000000998        5.8489355805996072E-004   1.0267667674110182E-002
   146.60000000000997        5.8489355805996072E-004   1.0267667674110182E-002
   146.70000000000996        5.8249479683943192E-004   1.0225590301230129E-002
   146.80000000000996        5.8249479683943192E-004   1.0225590301230129E-002
   146.90000000000995        5.8011240575583803E-004   1.0183799687720216E-002
   147.00000000000995        5.8011240575583803E-004   1.0183799687720216E-002
   147.10000000000994        5.7774622427907488E-004   1.0142293027289853E-002
   147.20000000000994        5.7774622427907488E-004   1.0142293027289853E-002
   147.30000000000993        5.7539609395132192E-004   1.0101067549770738E-002
   147.40000000000992        5.7539609395132192E-004   1.0101067549770738E-002
   147.50000000000992        5.7306185835366151E-004   1.0060120520542224E-002
   147.60000000000991        5.7306185835366151E-004   1.0060120520542224E-002
   147.70000000000991        5.7074336307329546E-004   1.0019449239965875E-002
   147.80000000000990        5.7074336307329546E-004   1.0019449239965875E-002
   147.90000000000990        5.6844045567190887E-004   9.9790510428231817E-003
   148.00000000000989        5.6844045567190887E-004   9.9790510428231817E-003
   148.10000000000989        5.6615298565372747E-004   9.9389232977789184E-003
   148.20000000000988        5.6615298565372747E-004   9.9389232977789184E-003
   148.30000000000987        5.6388080443537498E-004   9.8990634068393760E-003
   148.40000000000987        5.6388080443537498E-004   9.8990634068393760E-003
   148.50000000000986        5.6162376531515470E-004   9.8594688048301311E-003
   148.60000000000986        5.6162376531515470E-004   9.8594688048301311E-003
   148.70000000000985        5.5938172344366312E-004   9.8201369588793649E-003
   148.80000000000985        5.5938172344366312E-004   9.8201369588793649E-003
   148.90000000000984        5.5715453579464154E-004   9.7810653679142063E-003
   149.00000000000983        5.5715453579464154E-004   9.7810653679142063E-003
   149.10000000000983        5.5494206113650959E-004   9.7422515621645427E-003
   149.20000000000982        5.5494206113650959E-004   9.7422515621645427E-003
   149.30000000000982        5.5274416000425852E-004   9.7036931026744828E-003
   149.40000000000981        5.5274416000425852E-004   9.7036931026744828E-003
   149.50000000000981        5.5056069467214344E-004   9.6653875808263481E-003
   149.60000000000980        5.5056069467214344E-004   9.6653875808263481E-003
   149.70000000000979        5.4839152912649269E-004   9.6273326178709408E-003
   149.80000000000979        5.4839152912649269E-004   9.6273326178709408E-003
   149.90000000000978        5.4623652903944752E-004   9.5895258644686076E-003
   150.00000000000978        5.4623652903944752E-004   9.5895258644686076E-003
   150.10000000000977        5.4409556174291518E-004   9.5519650002353976E-003
   150.20000000000977        5.4409556174291518E-004   9.5519650002353976E-003
   150.30000000000976        5.4196849620299480E-004   9.5146477333014241E-003
   150.40000000000975        5.4196849620299480E-004   9.5146477333014241E-003
   150.50000000000975        5.3985520299513492E-004   9.4775717998741172E-003
   150.60000000000974        5.3985520299513492E-004   9.4775717998741172E-003
   150.70000000000974        5.3775555427932535E-004   9.4407349638143765E-003
   150.80000000000973        5.3775555427932535E-004   9.4407349638143765E-003
   150.90000000000973        5.3566942377627016E-004   9.4041350162117014E-003
   151.00000000000972        5.3566942377627016E-004   9.4041350162117014E-003
   151.10000000000971        5.3359668674343502E-004   9.3677697749750023E-003
   151.20000000000971        5.3359668674343502E-004   9.3677697749750023E-003
   151.30000000000970        5.3153721995192191E-004   9.3316370844295851E-003
   151.40000000000970        5.3153721995192191E-004   9.3316370844295851E-003
   151.50000000000969        5.2949090166355488E-004   9.2957348149162559E-003
   151.60000000000969        5.2949090166355488E-004   9.2957348149162559E-003
   151.70000000000968        5.2745761160872173E-004   9.2600608624042926E-003
   151.80000000000967        5.2745761160872173E-004   9.2600608624042926E-003
   151.90000000000967        5.2543723096401312E-004   9.2246131481077045E-003
   152.00000000000966        5.2543723096401312E-004   9.2246131481077045E-003
   152.10000000000966        5.2342964233078302E-004   9.1893896181082391E-003
   152.20000000000965        5.2342964233078302E-004   9.1893896181082391E-003
   152.30000000000965        5.2143472971385323E-004   9.1543882429851366E-003
   152.40000000000964        5.2143472971385323E-004   9.1543882429851366E-003
   152.50000000000963        5.1945237850085175E-004   9.1196070174541250E-003
   152.60000000000963        5.1945237850085175E-004   9.1196070174541250E-003
   152.70000000000962        5.1748247544141323E-004   9.0850439600095242E-003
   152.80000000000962        5.1748247544141323E-004   9.0850439600095242E-003
   152.90000000000961        5.1552490862721346E-004   9.0506971125753309E-003
   153.00000000000961        5.1552490862721346E-004   9.0506971125753309E-003
   153.10000000000960        5.1357956747231990E-004   9.0165645401581451E-003
   153.20000000000960        5.1357956747231990E-004   9.0165645401581451E-003
   153.30000000000959        5.1164634269356974E-004   8.9826443305125962E-003
   153.40000000000958        5.1164634269356974E-004   8.9826443305125962E-003
   153.50000000000958        5.0972512629161144E-004   8.9489345938076875E-003
   153.60000000000957        5.0972512629161144E-004   8.9489345938076875E-003
   153.70000000000957        5.0781581153210411E-004   8.9154334623000649E-003
   153.80000000000956        5.0781581153210411E-004   8.9154334623000649E-003
   153.90000000000956        5.0591829292735712E-004   8.8821390900129128E-003
   154.00000000000955        5.0591829292735712E-004   8.8821390900129128E-003
   154.10000000000954        5.0403246621824041E-004   8.8490496524241385E-003
   154.20000000000954        5.0403246621824041E-004   8.8490496524241385E-003
   154.30000000000953        5.0215822835630636E-004   8.8161633461523239E-003
   154.40000000000953        5.0215822835630636E-004   8.8161633461523239E-003
   154.50000000000952        5.0029547748634798E-004   8.7834783886536778E-003
   154.60000000000952        5.0029547748634798E-004   8.7834783886536778E-003
   154.70000000000951        4.9844411292944348E-004   8.7509930179265460E-003
   154.80000000000950        4.9844411292944348E-004   8.7509930179265460E-003
   154.90000000000950        4.9660403516569814E-004   8.7187054922120977E-003
   155.00000000000949        4.9660403516569814E-004   8.7187054922120977E-003
   155.10000000000949        4.9477514581796115E-004   8.6866140897092596E-003
   155.20000000000948        4.9477514581796115E-004   8.6866140897092596E-003
   155.30000000000948        4.9295734763539034E-004   8.6547171082890489E-003
   155.40000000000947        4.9295734763539034E-004   8.6547171082890489E-003
   155.50000000000946        4.9115054447747264E-004   8.6230128652153640E-003
   155.60000000000946        4.9115054447747264E-004   8.6230128652153640E-003
   155.70000000000945        4.8935464129825344E-004   8.5914996968720053E-003
   155.80000000000945        4.8935464129825344E-004   8.5914996968720053E-003
   155.90000000000944        4.8756954413089749E-004   8.5601759584913867E-003
   156.00000000000944        4.8756954413089749E-004   8.5601759584913867E-003
   156.10000000000943        4.8579516007231084E-004   8.5290400238897078E-003
   156.20000000000942        4.8579516007231084E-004   8.5290400238897078E-003
   156.30000000000942        4.8403139726839055E-004   8.4980902852058570E-003
   156.40000000000941        4.8403139726839055E-004   8.4980902852058570E-003
   156.50000000000941        4.8227816489918848E-004   8.4673251526470230E-003
   156.60000000000940        4.8227816489918848E-004   8.4673251526470230E-003
   156.70000000000940        4.8053537316448302E-004   8.4367430542333626E-003
   156.80000000000939        4.8053537316448302E-004   8.4367430542333626E-003
   156.90000000000938        4.7880293326950574E-004   8.4063424355534776E-003
   157.00000000000938        4.7880293326950574E-004   8.4063424355534776E-003
   157.10000000000937        4.7708075741096999E-004   8.3761217595174561E-003
   157.20000000000937        4.7708075741096999E-004   8.3761217595174561E-003
   157.30000000000936        4.7536875876340719E-004   8.3460795061188232E-003
   157.40000000000936        4.7536875876340719E-004   8.3460795061188232E-003
   157.50000000000935        4.7366685146549211E-004   8.3162141722002165E-003
   157.60000000000935        4.7366685146549211E-004   8.3162141722002165E-003
   157.70000000000934        4.7197495060685355E-004   8.2865242712181295E-003
   157.80000000000933        4.7197495060685355E-004   8.2865242712181295E-003
   157.90000000000933        4.7029297221491651E-004   8.2570083330171223E-003
   158.00000000000932        4.7029297221491651E-004   8.2570083330171223E-003
   158.10000000000932        4.6862083324212850E-004   8.2276649036059964E-003
   158.20000000000931        4.6862083324212850E-004   8.2276649036059964E-003
   158.30000000000931        4.6695845155321231E-004   8.1984925449346789E-003
   158.40000000000930        4.6695845155321231E-004   8.1984925449346789E-003
   158.50000000000929        4.6530574591266074E-004   8.1694898346798377E-003
   158.60000000000929        4.6530574591266074E-004   8.1694898346798377E-003
   158.70000000000928        4.6366263597270770E-004   8.1406553660290596E-003
   158.80000000000928        4.6366263597270770E-004   8.1406553660290596E-003
   158.90000000000927        4.6202904226109239E-004   8.1119877474736691E-003
   159.00000000000927        4.6202904226109239E-004   8.1119877474736691E-003
   159.10000000000926        4.6040488616926875E-004   8.0834856025984048E-003
   159.20000000000925        4.6040488616926875E-004   8.0834856025984048E-003
   159.30000000000925        4.5879008994071903E-004   8.0551475698812710E-003
   159.40000000000924        4.5879008994071903E-004   8.0551475698812710E-003
   159.50000000000924        4.5718457665955411E-004   8.0269723024926527E-003
   159.60000000000923        4.5718457665955411E-004   8.0269723024926527E-003
   159.70000000000923        4.5558827023912420E-004   7.9989584680968152E-003
   159.80000000000922        4.5558827023912420E-004   7.9989584680968152E-003
   159.90000000000921        4.5400109541099713E-004   7.9711047486603279E-003
   160.00000000000921        4.5400109541099713E-004   7.9711047486603279E-003
   160.10000000000920        4.5242297771396454E-004   7.9434098402607414E-003
   160.20000000000920        4.5242297771396454E-004   7.9434098402607414E-003
   160.30000000000919        4.5085384348336109E-004   7.9158724528985477E-003
   160.40000000000919        4.5085384348336109E-004   7.9158724528985477E-003
   160.50000000000918        4.4929361984042814E-004   7.8884913103135276E-003
   160.60000000000917        4.4929361984042814E-004   7.8884913103135276E-003
   160.70000000000917        4.4774223468192715E-004   7.8612651498020381E-003
   160.80000000000916        4.4774223468192715E-004   7.8612651498020381E-003
   160.90000000000916        4.4619961666984544E-004   7.8341927220397980E-003
   161.00000000000915        4.4619961666984544E-004   7.8341927220397980E-003
   161.10000000000915        4.4466569522139164E-004   7.8072727909040719E-003
   161.20000000000914        4.4466569522139164E-004   7.8072727909040719E-003
   161.30000000000913        4.4314040049899520E-004   7.7805041333012318E-003
   161.40000000000913        4.4314040049899520E-004   7.7805041333012318E-003
   161.50000000000912        4.4162366340054260E-004   7.7538855389976237E-003
   161.60000000000912        4.4162366340054260E-004   7.7538855389976237E-003
   161.70000000000911        4.4011541554979649E-004   7.7274158104494763E-003
   161.80000000000911        4.4011541554979649E-004   7.7274158104494763E-003
   161.90000000000910        4.3861558928691581E-004   7.7010937626394533E-003
   162.00000000000909        4.3861558928691581E-004   7.7010937626394533E-003
   162.10000000000909        4.3712411765907747E-004   7.6749182229124734E-003
   162.20000000000908        4.3712411765907747E-004   7.6749182229124734E-003
   162.30000000000908        4.3564093441141689E-004   7.6488880308171105E-003
   162.40000000000907        4.3564093441141689E-004   7.6488880308171105E-003
   162.50000000000907        4.3416597397786079E-004   7.6230020379483999E-003
   162.60000000000906        4.3416597397786079E-004   7.6230020379483999E-003
   162.70000000000906        4.3269917147233079E-004   7.5972591077893446E-003
   162.80000000000905        4.3269917147233079E-004   7.5972591077893446E-003
   162.90000000000904        4.3124046267999561E-004   7.5716581155621764E-003
   163.00000000000904        4.3124046267999561E-004   7.5716581155621764E-003
   163.10000000000903        4.2978978404854281E-004   7.5461979480761238E-003
   163.20000000000903        4.2978978404854281E-004   7.5461979480761238E-003
   163.30000000000902        4.2834707267977267E-004   7.5208775035785222E-003
   163.40000000000902        4.2834707267977267E-004   7.5208775035785222E-003
   163.50000000000901        4.2691226632122998E-004   7.4956956916096568E-003
   163.60000000000900        4.2691226632122998E-004   7.4956956916096568E-003
   163.70000000000900        4.2548530335802644E-004   7.4706514328597897E-003
   163.80000000000899        4.2548530335802644E-004   7.4706514328597897E-003
   163.90000000000899        4.2406612280458211E-004   7.4457436590265212E-003
   164.00000000000898        4.2406612280458211E-004   7.4457436590265212E-003
   164.10000000000898        4.2265466429680372E-004   7.4209713126766877E-003
   164.20000000000897        4.2265466429680372E-004   7.4209713126766877E-003
   164.30000000000896        4.2125086808411861E-004   7.3963333471077104E-003
   164.40000000000896        4.2125086808411861E-004   7.3963333471077104E-003
   164.50000000000895        4.1985467502178814E-004   7.3718287262127934E-003
   164.60000000000895        4.1985467502178814E-004   7.3718287262127934E-003
   164.70000000000894        4.1846602656325571E-004   7.3474564243496999E-003
   164.80000000000894        4.1846602656325571E-004   7.3474564243496999E-003
   164.90000000000893        4.1708486475263795E-004   7.3232154262074540E-003
   165.00000000000892        4.1708486475263795E-004   7.3232154262074540E-003
   165.10000000000892        4.1571113221739576E-004   7.2991047266765287E-003
   165.20000000000891        4.1571113221739576E-004   7.2991047266765287E-003
   165.30000000000891        4.1434477216089873E-004   7.2751233307253504E-003
   165.40000000000890        4.1434477216089873E-004   7.2751233307253504E-003
   165.50000000000890        4.1298572835535199E-004   7.2512702532706577E-003
   165.60000000000889        4.1298572835535199E-004   7.2512702532706577E-003
   165.70000000000888        4.1163394513477747E-004   7.2275445190565285E-003
   165.80000000000888        4.1163394513477747E-004   7.2275445190565285E-003
   165.90000000000887        4.1028936738786659E-004   7.2039451625330849E-003
   166.00000000000887        4.1028936738786659E-004   7.2039451625330849E-003
   166.10000000000886        4.0895194055131767E-004   7.1804712277343868E-003
   166.20000000000886        4.0895194055131767E-004   7.1804712277343868E-003
   166.30000000000885        4.0762161060293539E-004   7.1571217681626661E-003
   166.40000000000884        4.0762161060293539E-004   7.1571217681626661E-003
   166.50000000000884        4.0629832405503772E-004   7.1338958466698587E-003
   166.60000000000883        4.0629832405503772E-004   7.1338958466698587E-003
   166.70000000000883        4.0498202794784463E-004   7.1107925353463804E-003
   166.80000000000882        4.0498202794784463E-004   7.1107925353463804E-003
   166.90000000000882        4.0367266984306518E-004   7.0878109154041587E-003
   167.00000000000881        4.0367266984306518E-004   7.0878109154041587E-003
   167.10000000000881        4.0237019781749739E-004   7.0649500770675446E-003
   167.20000000000880        4.0237019781749739E-004   7.0649500770675446E-003
   167.30000000000879        4.0237019781749739E-004   7.0649500770675446E-003
   167.40000000000879        4.0042928789746780E-004   7.0308833168171696E-003
   167.50000000000878        4.0042928789746780E-004   7.0308833168171696E-003
   167.60000000000878        4.0042928789746780E-004   7.0308833168171696E-003
   167.70000000000877        3.9850358564950706E-004   6.9970832868237040E-003
   167.80000000000877        3.9850358564950706E-004   6.9970832868237040E-003
   167.90000000000876        3.9850358564950706E-004   6.9970832868237040E-003
   168.00000000000875        3.9659292119390515E-004   6.9635470273421186E-003
   168.10000000000875        3.9659292119390515E-004   6.9635470273421186E-003
   168.20000000000874        3.9659292119390515E-004   6.9635470273421186E-003
   168.30000000000874        3.9469712807296549E-004   6.9302716215605981E-003
   168.40000000000873        3.9469712807296549E-004   6.9302716215605981E-003
   168.50000000000873        3.9469712807296549E-004   6.9302716215605981E-003
   168.60000000000872        3.9281604223799532E-004   6.8972541948241831E-003
   168.70000000000871        3.9281604223799532E-004   6.8972541948241831E-003
   168.80000000000871        3.9281604223799532E-004   6.8972541948241831E-003
   168.90000000000870        3.9094950200636511E-004   6.8644919138809938E-003
   169.00000000000870        3.9094950200636511E-004   6.8644919138809938E-003
   169.10000000000869        3.9094950200636511E-004   6.8644919138809938E-003
   169.20000000000869        3.8909734801902319E-004   6.8319819861416111E-003
   169.30000000000868        3.8909734801902319E-004   6.8319819861416111E-003
   169.40000000000867        3.8909734801902319E-004   6.8319819861416111E-003
   169.50000000000867        3.8725942319925129E-004   6.7997216589576323E-003
   169.60000000000866        3.8725942319925129E-004   6.7997216589576323E-003
   169.70000000000866        3.8725942319925129E-004   6.7997216589576323E-003
   169.80000000000865        3.8543557271199875E-004   6.7677082189131861E-003
   169.90000000000865        3.8543557271199875E-004   6.7677082189131861E-003
   170.00000000000864        3.8543557271199875E-004   6.7677082189131861E-003
   170.10000000000863        3.8362564392443478E-004   6.7359389911324404E-003
   170.20000000000863        3.8362564392443478E-004   6.7359389911324404E-003
   170.30000000000862        3.8362564392443478E-004   6.7359389911324404E-003
   170.40000000000862        3.8182948636690669E-004   6.7044113386012403E-003
   170.50000000000861        3.8182948636690669E-004   6.7044113386012403E-003
   170.60000000000861        3.8182948636690669E-004   6.7044113386012403E-003
   170.70000000000860        3.8004695169514715E-004   6.6731226615031961E-003
   170.80000000000859        3.8004695169514715E-004   6.6731226615031961E-003
   170.90000000000859        3.8004695169514715E-004   6.6731226615031961E-003
   171.00000000000858        3.7827789365295074E-004   6.6420703965703615E-003
   171.10000000000858        3.7827789365295074E-004   6.6420703965703615E-003
   171.20000000000857        3.7827789365295074E-004   6.6420703965703615E-003
   171.30000000000857        3.7652216803575367E-004   6.6112520164453041E-003
   171.40000000000856        3.7652216803575367E-004   6.6112520164453041E-003
   171.50000000000855        3.7652216803575367E-004   6.6112520164453041E-003
   171.60000000000855        3.7477963265507915E-004   6.5806650290598304E-003
   171.70000000000854        3.7477963265507915E-004   6.5806650290598304E-003
   171.80000000000854        3.7477963265507915E-004   6.5806650290598304E-003
   171.90000000000853        3.7305014730345344E-004   6.5503069770235468E-003
   172.00000000000853        3.7305014730345344E-004   6.5503069770235468E-003
   172.10000000000852        3.7305014730345344E-004   6.5503069770235468E-003
   172.20000000000852        3.7133357372034793E-004   6.5201754370248603E-003
   172.30000000000851        3.7133357372034793E-004   6.5201754370248603E-003
   172.40000000000850        3.7133357372034793E-004   6.5201754370248603E-003
   172.50000000000850        3.6962977555862433E-004   6.4902680192501627E-003
   172.60000000000849        3.6962977555862433E-004   6.4902680192501627E-003
   172.70000000000849        3.6962977555862433E-004   6.4902680192501627E-003
   172.80000000000848        3.6793861835168442E-004   6.4605823668030613E-003
   172.90000000000848        3.6793861835168442E-004   6.4605823668030613E-003
   173.00000000000847        3.6793861835168442E-004   6.4605823668030613E-003
   173.10000000000846        3.6625996948139877E-004   6.4311161551504105E-003
   173.20000000000846        3.6625996948139877E-004   6.4311161551504105E-003
   173.30000000000845        3.6625996948139877E-004   6.4311161551504105E-003
   173.40000000000845        3.6459369814666534E-004   6.4018670915665342E-003
   173.50000000000844        3.6459369814666534E-004   6.4018670915665342E-003
   173.60000000000844        3.6459369814666534E-004   6.4018670915665342E-003
   173.70000000000843        3.6293967533240946E-004   6.3728329145970658E-003
   173.80000000000842        3.6293967533240946E-004   6.3728329145970658E-003
   173.90000000000842        3.6293967533240946E-004   6.3728329145970658E-003
   174.00000000000841        3.6129777377953725E-004   6.3440113935295840E-003
   174.10000000000841        3.6129777377953725E-004   6.3440113935295840E-003
   174.20000000000840        3.6129777377953725E-004   6.3440113935295840E-003
   174.30000000000840        3.5966786795522515E-004   6.3154003278761339E-003
   174.40000000000839        3.5966786795522515E-004   6.3154003278761339E-003
   174.50000000000838        3.5966786795522515E-004   6.3154003278761339E-003
   174.60000000000838        3.5804983402398197E-004   6.2869975468664904E-003
   174.70000000000837        3.5804983402398197E-004   6.2869975468664904E-003
   174.80000000000837        3.5804983402398197E-004   6.2869975468664904E-003
   174.90000000000836        3.5644354981910877E-004   6.2588009089506675E-003
   175.00000000000836        3.5644354981910877E-004   6.2588009089506675E-003
   175.10000000000835        3.5644354981910877E-004   6.2588009089506675E-003
   175.20000000000834        3.5484889481504991E-004   6.2308083013126988E-003
   175.30000000000834        3.5484889481504991E-004   6.2308083013126988E-003
   175.40000000000833        3.5484889481504991E-004   6.2308083013126988E-003
   175.50000000000833        3.5326575009982840E-004   6.2030176393927097E-003
   175.60000000000832        3.5326575009982840E-004   6.2030176393927097E-003
   175.70000000000832        3.5326575009982840E-004   6.2030176393927097E-003
   175.80000000000831        3.5169399834850991E-004   6.1754268664185544E-003
   175.90000000000830        3.5169399834850991E-004   6.1754268664185544E-003
   176.00000000000830        3.5169399834850991E-004   6.1754268664185544E-003
   176.10000000000829        3.5013352379682447E-004   6.1480339529480276E-003
   176.20000000000829        3.5013352379682447E-004   6.1480339529480276E-003
   176.30000000000828        3.5013352379682447E-004   6.1480339529480276E-003
   176.40000000000828        3.4858421221550633E-004   6.1208368964182696E-003
   176.50000000000827        3.4858421221550633E-004   6.1208368964182696E-003
   176.60000000000827        3.4858421221550633E-004   6.1208368964182696E-003
   176.70000000000826        3.4704595088512268E-004   6.0938337207067234E-003
   176.80000000000825        3.4704595088512268E-004   6.0938337207067234E-003
   176.90000000000825        3.4704595088512268E-004   6.0938337207067234E-003
   177.00000000000824        3.4551862857125885E-004   6.0670224756969376E-003
   177.10000000000824        3.4551862857125885E-004   6.0670224756969376E-003
   177.20000000000823        3.4551862857125885E-004   6.0670224756969376E-003
   177.30000000000823        3.4400213550043850E-004   6.0404012368558031E-003
   177.40000000000822        3.4400213550043850E-004   6.0404012368558031E-003
   177.50000000000821        3.4400213550043850E-004   6.0404012368558031E-003
   177.60000000000821        3.4249636333618083E-004   6.0139681048183543E-003
   177.70000000000820        3.4249636333618083E-004   6.0139681048183543E-003
   177.80000000000820        3.4249636333618083E-004   6.0139681048183543E-003
   177.90000000000819        3.4100120515591738E-004   5.9877212049797429E-003
   178.00000000000819        3.4100120515591738E-004   5.9877212049797429E-003
   178.10000000000818        3.4100120515591738E-004   5.9877212049797429E-003
   178.20000000000817        3.3951655542788949E-004   5.9616586870956988E-003
   178.30000000000817        3.3951655542788949E-004   5.9616586870956988E-003
   178.40000000000816        3.3951655542788949E-004   5.9616586870956988E-003
   178.50000000000816        3.3804230998898163E-004   5.9357787248909815E-003
   178.60000000000815        3.3804230998898163E-004   5.9357787248909815E-003
   178.70000000000815        3.3804230998898163E-004   5.9357787248909815E-003
   178.80000000000814        3.3657836602263259E-004   5.9100795156749571E-003
   178.90000000000813        3.3657836602263259E-004   5.9100795156749571E-003
   179.00000000000813        3.3657836602263259E-004   5.9100795156749571E-003
   179.10000000000812        3.3512462203724930E-004   5.8845592799645014E-003
   179.20000000000812        3.3512462203724930E-004   5.8845592799645014E-003
   179.30000000000811        3.3512462203724930E-004   5.8845592799645014E-003
   179.40000000000811        3.3368097784517667E-004   5.8592162611135288E-003
   179.50000000000810        3.3368097784517667E-004   5.8592162611135288E-003
   179.60000000000809        3.3368097784517667E-004   5.8592162611135288E-003
   179.70000000000809        3.3224733454184267E-004   5.8340487249525673E-003
   179.80000000000808        3.3224733454184267E-004   5.8340487249525673E-003
   179.90000000000808        3.3224733454184267E-004   5.8340487249525673E-003
   180.00000000000807        3.3082359448547831E-004   5.8090549594294423E-003
   180.10000000000807        3.3082359448547831E-004   5.8090549594294423E-003
   180.20000000000806        3.3082359448547831E-004   5.8090549594294423E-003
   180.30000000000805        3.2940966127716580E-004   5.7842332742629602E-003
   180.40000000000805        3.2940966127716580E-004   5.7842332742629602E-003
   180.50000000000804        3.2940966127716580E-004   5.7842332742629602E-003
   180.60000000000804        3.2800543974120420E-004   5.7595820005987364E-003
   180.70000000000803        3.2800543974120420E-004   5.7595820005987364E-003
   180.80000000000803        3.2800543974120420E-004   5.7595820005987364E-003
   180.90000000000802        3.2661083590592539E-004   5.7350994906734997E-003
   181.00000000000801        3.2661083590592539E-004   5.7350994906734997E-003
   181.10000000000801        3.2661083590592539E-004   5.7350994906734997E-003
   181.20000000000800        3.2522575698486472E-004   5.7107841174858544E-003
   181.30000000000800        3.2522575698486472E-004   5.7107841174858544E-003
   181.40000000000799        3.2522575698486472E-004   5.7107841174858544E-003
   181.50000000000799        3.2385011135816329E-004   5.6866342744713791E-003
   181.60000000000798        3.2385011135816329E-004   5.6866342744713791E-003
   181.70000000000798        3.2385011135816329E-004   5.6866342744713791E-003
   181.80000000000797        3.2248380855458844E-004   5.6626483751858565E-003
   181.90000000000796        3.2248380855458844E-004   5.6626483751858565E-003
   182.00000000000796        3.2248380855458844E-004   5.6626483751858565E-003
   182.10000000000795        3.2112675923348828E-004   5.6388248529927231E-003
   182.20000000000795        3.2112675923348828E-004   5.6388248529927231E-003
   182.30000000000794        3.2112675923348828E-004   5.6388248529927231E-003
   182.40000000000794        3.1977887516745619E-004   5.6151621607580075E-003
   182.50000000000793        3.1977887516745619E-004   5.6151621607580075E-003
   182.60000000000792        3.1977887516745619E-004   5.6151621607580075E-003
   182.70000000000792        3.1844006922514251E-004   5.5916587705494205E-003
   182.80000000000791        3.1844006922514251E-004   5.5916587705494205E-003
   182.90000000000791        3.1844006922514251E-004   5.5916587705494205E-003
   183.00000000000790        3.1711025535438120E-004   5.5683131733404879E-003
   183.10000000000790        3.1711025535438120E-004   5.5683131733404879E-003
   183.20000000000789        3.1711025535438120E-004   5.5683131733404879E-003
   183.30000000000788        3.1578934856562539E-004   5.5451238787239338E-003
   183.40000000000788        3.1578934856562539E-004   5.5451238787239338E-003
   183.50000000000787        3.1578934856562539E-004   5.5451238787239338E-003
   183.60000000000787        3.1447726491572804E-004   5.5220894146242039E-003
   183.70000000000786        3.1447726491572804E-004   5.5220894146242039E-003
   183.80000000000786        3.1447726491572804E-004   5.5220894146242039E-003
   183.90000000000785        3.1317392149203256E-004   5.4992083270202436E-003
   184.00000000000784        3.1317392149203256E-004   5.4992083270202436E-003
   184.10000000000784        3.1317392149203256E-004   5.4992083270202436E-003
   184.20000000000783        3.1187923639665912E-004   5.4764791796715071E-003
   184.30000000000783        3.1187923639665912E-004   5.4764791796715071E-003
   184.40000000000782        3.1187923639665912E-004   5.4764791796715071E-003
   184.50000000000782        3.1059312873117992E-004   5.4539005538484543E-003
   184.60000000000781        3.1059312873117992E-004   5.4539005538484543E-003
   184.70000000000780        3.1059312873117992E-004   5.4539005538484543E-003
   184.80000000000780        3.0931551858153920E-004   5.4314710480692684E-003
   184.90000000000779        3.0931551858153920E-004   5.4314710480692684E-003
   185.00000000000779        3.0931551858153920E-004   5.4314710480692684E-003
   185.10000000000778        3.0804632700314507E-004   5.4091892778390105E-003
   185.20000000000778        3.0804632700314507E-004   5.4091892778390105E-003
   185.30000000000777        3.0804632700314507E-004   5.4091892778390105E-003
   185.40000000000776        3.0678547600642764E-004   5.3870538753967604E-003
   185.50000000000776        3.0678547600642764E-004   5.3870538753967604E-003
   185.60000000000775        3.0678547600642764E-004   5.3870538753967604E-003
   185.70000000000775        3.0553288854249318E-004   5.3650634894642675E-003
   185.80000000000774        3.0553288854249318E-004   5.3650634894642675E-003
   185.90000000000774        3.0553288854249318E-004   5.3650634894642675E-003
   186.00000000000773        3.0428848848905389E-004   5.3432167849999483E-003
   186.10000000000773        3.0428848848905389E-004   5.3432167849999483E-003
   186.20000000000772        3.0428848848905389E-004   5.3432167849999483E-003
   186.30000000000771        3.0305220063671248E-004   5.3215124429592028E-003
   186.40000000000771        3.0305220063671248E-004   5.3215124429592028E-003
   186.50000000000770        3.0305220063671248E-004   5.3215124429592028E-003
   186.60000000000770        3.0182395067535560E-004   5.2999491600554368E-003
   186.70000000000769        3.0182395067535560E-004   5.2999491600554368E-003
   186.80000000000769        3.0182395067535560E-004   5.2999491600554368E-003
   186.90000000000768        3.0060366518092952E-004   5.2785256485281601E-003
   187.00000000000767        3.0060366518092952E-004   5.2785256485281601E-003
   187.10000000000767        3.0060366518092952E-004   5.2785256485281601E-003
   187.20000000000766        2.9939127160226139E-004   5.2572406359153515E-003
   187.30000000000766        2.9939127160226139E-004   5.2572406359153515E-003
   187.40000000000765        2.9939127160226139E-004   5.2572406359153515E-003
   187.50000000000765        2.9818669824831429E-004   5.2360928648257305E-003
   187.60000000000764        2.9818669824831429E-004   5.2360928648257305E-003
   187.70000000000763        2.9818669824831429E-004   5.2360928648257305E-003
   187.80000000000763        2.9698987427554047E-004   5.2150810927210807E-003
   187.90000000000762        2.9698987427554047E-004   5.2150810927210807E-003
   188.00000000000762        2.9698987427554047E-004   5.2150810927210807E-003
   188.10000000000761        2.9580072967548115E-004   5.1942040916973962E-003
   188.20000000000761        2.9580072967548115E-004   5.1942040916973962E-003
   188.30000000000760        2.9580072967548115E-004   5.1942040916973962E-003
   188.40000000000759        2.9461919526259633E-004   5.1734606482731612E-003
   188.50000000000759        2.9461919526259633E-004   5.1734606482731612E-003
   188.60000000000758        2.9461919526259633E-004   5.1734606482731612E-003
   188.70000000000758        2.9344520266233150E-004   5.1528495631782099E-003
   188.80000000000757        2.9344520266233150E-004   5.1528495631782099E-003
   188.90000000000757        2.9344520266233150E-004   5.1528495631782099E-003
   189.00000000000756        2.9227868429928356E-004   5.1323696511491410E-003
   189.10000000000755        2.9227868429928356E-004   5.1323696511491410E-003
   189.20000000000755        2.9227868429928356E-004   5.1323696511491410E-003
   189.30000000000754        2.9111957338576639E-004   5.1120197407271539E-003
   189.40000000000754        2.9111957338576639E-004   5.1120197407271539E-003
   189.50000000000753        2.9111957338576639E-004   5.1120197407271539E-003
   189.60000000000753        2.8996780391032738E-004   5.0917986740581138E-003
   189.70000000000752        2.8996780391032738E-004   5.0917986740581138E-003
   189.80000000000751        2.8996780391032738E-004   5.0917986740581138E-003
   189.90000000000751        2.8882331062669159E-004   5.0717053066988592E-003
   190.00000000000750        2.8882331062669159E-004   5.0717053066988592E-003
   190.10000000000750        2.8882331062669159E-004   5.0717053066988592E-003
   190.20000000000749        2.8768602904271858E-004   5.0517385074233222E-003
   190.30000000000749        2.8768602904271858E-004   5.0517385074233222E-003
   190.40000000000748        2.8768602904271858E-004   5.0517385074233222E-003
   190.50000000000747        2.8655589540972133E-004   5.0318971580349961E-003
   190.60000000000747        2.8655589540972133E-004   5.0318971580349961E-003
   190.70000000000746        2.8655589540972133E-004   5.0318971580349961E-003
   190.80000000000746        2.8543284671172793E-004   5.0121801531817032E-003
   190.90000000000745        2.8543284671172793E-004   5.0121801531817032E-003
   191.00000000000745        2.8543284671172793E-004   5.0121801531817032E-003
   191.10000000000744        2.8431682065521062E-004   4.9925864001718378E-003
   191.20000000000744        2.8431682065521062E-004   4.9925864001718378E-003
   191.30000000000743        2.8431682065521062E-004   4.9925864001718378E-003
   191.40000000000742        2.8320775565873106E-004   4.9731148187965460E-003
   191.50000000000742        2.8320775565873106E-004   4.9731148187965460E-003
   191.60000000000741        2.8320775565873106E-004   4.9731148187965460E-003
   191.70000000000741        2.8210559084296651E-004   4.9537643411524850E-003
   191.80000000000740        2.8210559084296651E-004   4.9537643411524850E-003
   191.90000000000740        2.8210559084296651E-004   4.9537643411524850E-003
   192.00000000000739        2.8101026602074883E-004   4.9345339114695731E-003
   192.10000000000738        2.8101026602074883E-004   4.9345339114695731E-003
   192.20000000000738        2.8101026602074883E-004   4.9345339114695731E-003
   192.30000000000737        2.7992172168738865E-004   4.9154224859385759E-003
   192.40000000000737        2.7992172168738865E-004   4.9154224859385759E-003
   192.50000000000736        2.7992172168738865E-004   4.9154224859385759E-003
   192.60000000000736        2.7883989901102488E-004   4.8964290325464290E-003
   192.70000000000735        2.7883989901102488E-004   4.8964290325464290E-003
   192.80000000000734        2.7883989901102488E-004   4.8964290325464290E-003
   192.90000000000734        2.7776473982332880E-004   4.8775525309089993E-003
   193.00000000000733        2.7776473982332880E-004   4.8775525309089993E-003
   193.10000000000733        2.7776473982332880E-004   4.8775525309089993E-003
   193.20000000000732        2.7669618661019734E-004   4.8587919721109355E-003
   193.30000000000732        2.7669618661019734E-004   4.8587919721109355E-003
   193.40000000000731        2.7669618661019734E-004   4.8587919721109355E-003
   193.50000000000730        2.7563418250261114E-004   4.8401463585449611E-003
   193.60000000000730        2.7563418250261114E-004   4.8401463585449611E-003
   193.70000000000729        2.7563418250261114E-004   4.8401463585449611E-003
   193.80000000000729        2.7457867126776548E-004   4.8216147037564985E-003
   193.90000000000728        2.7457867126776548E-004   4.8216147037564985E-003
   194.00000000000728        2.7457867126776548E-004   4.8216147037564985E-003
   194.10000000000727        2.7352959730026334E-004   4.8031960322877792E-003
   194.20000000000726        2.7352959730026334E-004   4.8031960322877792E-003
   194.30000000000726        2.7352959730026334E-004   4.8031960322877792E-003
   194.40000000000725        2.7248690561341516E-004   4.7848893795295385E-003
   194.50000000000725        2.7248690561341516E-004   4.7848893795295385E-003
   194.60000000000724        2.7248690561341516E-004   4.7848893795295385E-003
   194.70000000000724        2.7145054183078782E-004   4.7666937915677807E-003
   194.80000000000723        2.7145054183078782E-004   4.7666937915677807E-003
   194.90000000000722        2.7145054183078782E-004   4.7666937915677807E-003
   195.00000000000722        2.7042045217779071E-004   4.7486083250408047E-003
   195.10000000000721        2.7042045217779071E-004   4.7486083250408047E-003
   195.20000000000721        2.7042045217779071E-004   4.7486083250408047E-003
   195.30000000000720        2.6939658347347172E-004   4.7306320469928968E-003
   195.40000000000720        2.6939658347347172E-004   4.7306320469928968E-003
   195.50000000000719        2.6939658347347172E-004   4.7306320469928968E-003
   195.60000000000719        2.6837888312237487E-004   4.7127640347341977E-003
   195.70000000000718        2.6837888312237487E-004   4.7127640347341977E-003
   195.80000000000717        2.6837888312237487E-004   4.7127640347341977E-003
   195.90000000000717        2.6736729910666263E-004   4.6950033756981502E-003
   196.00000000000716        2.6736729910666263E-004   4.6950033756981502E-003
   196.10000000000716        2.6736729910666263E-004   4.6950033756981502E-003
   196.20000000000715        2.6636177997817385E-004   4.6773491673082158E-003
   196.30000000000715        2.6636177997817385E-004   4.6773491673082158E-003
   196.40000000000714        2.6636177997817385E-004   4.6773491673082158E-003
   196.50000000000713        2.6536227485075766E-004   4.6598005168398907E-003
   196.60000000000713        2.6536227485075766E-004   4.6598005168398907E-003
   196.70000000000712        2.6536227485075766E-004   4.6598005168398907E-003
   196.80000000000712        2.6436873339272146E-004   4.6423565412888066E-003
   196.90000000000711        2.6436873339272146E-004   4.6423565412888066E-003
   197.00000000000711        2.6436873339272146E-004   4.6423565412888066E-003
   197.10000000000710        2.6338110581935282E-004   4.6250163672401992E-003
   197.20000000000709        2.6338110581935282E-004   4.6250163672401992E-003
   197.30000000000709        2.6338110581935282E-004   4.6250163672401992E-003
   197.40000000000708        2.6239934288548251E-004   4.6077791307394464E-003
   197.50000000000708        2.6239934288548251E-004   4.6077791307394464E-003
   197.60000000000707        2.6239934288548251E-004   4.6077791307394464E-003
   197.70000000000707        2.6142339587840823E-004   4.5906439771666316E-003
   197.80000000000706        2.6142339587840823E-004   4.5906439771666316E-003
   197.90000000000705        2.6142339587840823E-004   4.5906439771666316E-003
   198.00000000000705        2.6045321661067250E-004   4.5736100611116250E-003
   198.10000000000704        2.6045321661067250E-004   4.5736100611116250E-003
   198.20000000000704        2.6045321661067250E-004   4.5736100611116250E-003
   198.30000000000703        2.5948875741311405E-004   4.5566765462500582E-003
   198.40000000000703        2.5948875741311405E-004   4.5566765462500582E-003
   198.50000000000702        2.5948875741311405E-004   4.5566765462500582E-003
   198.60000000000701        2.5852997112796392E-004   4.5398426052251544E-003
   198.70000000000701        2.5852997112796392E-004   4.5398426052251544E-003
   198.80000000000700        2.5852997112796392E-004   4.5398426052251544E-003
   198.90000000000700        2.5757681110208819E-004   4.5231074195268891E-003
   199.00000000000699        2.5757681110208819E-004   4.5231074195268891E-003
   199.10000000000699        2.5757681110208819E-004   4.5231074195268891E-003
   199.20000000000698        2.5662923118026083E-004   4.5064701793765148E-003
   199.30000000000697        2.5662923118026083E-004   4.5064701793765148E-003
   199.40000000000697        2.5662923118026083E-004   4.5064701793765148E-003
   199.50000000000696        2.5568718569870933E-004   4.4899300836108757E-003
   199.60000000000696        2.5568718569870933E-004   4.4899300836108757E-003
   199.70000000000695        2.5568718569870933E-004   4.4899300836108757E-003
   199.80000000000695        2.5475062947853341E-004   4.4734863395692777E-003
   199.90000000000694        2.5475062947853341E-004   4.4734863395692777E-003
   200.00000000000693        2.5475062947853341E-004   4.4734863395692777E-003
   200.10000000000693        2.5381951781938689E-004   4.4571381629820456E-003
   200.20000000000692        2.5381951781938689E-004   4.4571381629820456E-003
   200.30000000000692        2.5381951781938689E-004   4.4571381629820456E-003
   200.40000000000691        2.5289380649327241E-004   4.4408847778611678E-003
   200.50000000000691        2.5289380649327241E-004   4.4408847778611678E-003
   200.60000000000690        2.5289380649327241E-004   4.4408847778611678E-003
   200.70000000000690        2.5197345173828708E-004   4.4247254163916781E-003
   200.80000000000689        2.5197345173828708E-004   4.4247254163916781E-003
   200.90000000000688        2.5197345173828708E-004   4.4247254163916781E-003
   201.00000000000688        2.5105841025262464E-004   4.4086593188261552E-003
   201.10000000000687        2.5105841025262464E-004   4.4086593188261552E-003
   201.20000000000687        2.5105841025262464E-004   4.4086593188261552E-003
   201.30000000000686        2.5014863918856276E-004   4.3926857333790774E-003
   201.40000000000686        2.5014863918856276E-004   4.3926857333790774E-003
   201.50000000000685        2.5014863918856276E-004   4.3926857333790774E-003
   201.60000000000684        2.4924409614660427E-004   4.3768039161254310E-003
   201.70000000000684        2.4924409614660427E-004   4.3768039161254310E-003
   201.80000000000683        2.4924409614660427E-004   4.3768039161254310E-003
   201.90000000000683        2.4834473916968841E-004   4.3610131308968719E-003
   202.00000000000682        2.4834473916968841E-004   4.3610131308968719E-003
   202.10000000000682        2.4834473916968841E-004   4.3610131308968719E-003
   202.20000000000681        2.4745052673743299E-004   4.3453126491836839E-003
   202.30000000000680        2.4745052673743299E-004   4.3453126491836839E-003
   202.40000000000680        2.4745052673743299E-004   4.3453126491836839E-003
   202.50000000000679        2.4656141776061583E-004   4.3297017500363534E-003
   202.60000000000679        2.4656141776061583E-004   4.3297017500363534E-003
   202.70000000000678        2.4656141776061583E-004   4.3297017500363534E-003
   202.80000000000678        2.4567737157559101E-004   4.3141797199676745E-003
   202.90000000000677        2.4567737157559101E-004   4.3141797199676745E-003
   203.00000000000676        2.4567737157559101E-004   4.3141797199676745E-003
   203.10000000000676        2.4479834793885016E-004   4.2987458528585421E-003
   203.20000000000675        2.4479834793885016E-004   4.2987458528585421E-003
   203.30000000000675        2.4479834793885016E-004   4.2987458528585421E-003
   203.40000000000674        2.4392430702167600E-004   4.2833994498625181E-003
   203.50000000000674        2.4392430702167600E-004   4.2833994498625181E-003
   203.60000000000673        2.4392430702167600E-004   4.2833994498625181E-003
   203.70000000000672        2.4305520940482109E-004   4.2681398193154738E-003
   203.80000000000672        2.4305520940482109E-004   4.2681398193154738E-003
   203.90000000000671        2.4305520940482109E-004   4.2681398193154738E-003
   204.00000000000671        2.4219101607339790E-004   4.2529662766426146E-003
   204.10000000000670        2.4219101607339790E-004   4.2529662766426146E-003
   204.20000000000670        2.4219101607339790E-004   4.2529662766426146E-003
   204.30000000000669        2.4133168841168056E-004   4.2378781442693947E-003
   204.40000000000668        2.4133168841168056E-004   4.2378781442693947E-003
   204.50000000000668        2.4133168841168056E-004   4.2378781442693947E-003
   204.60000000000667        2.4047718819808999E-004   4.2228747515336788E-003
   204.70000000000667        2.4047718819808999E-004   4.2228747515336788E-003
   204.80000000000666        2.4047718819808999E-004   4.2228747515336788E-003
   204.90000000000666        2.3962747760020828E-004   4.2079554345982760E-003
   205.00000000000665        2.3962747760020828E-004   4.2079554345982760E-003
   205.10000000000664        2.3962747760020828E-004   4.2079554345982760E-003
   205.20000000000664        2.3878251916994737E-004   4.1931195363648080E-003
   205.30000000000663        2.3878251916994737E-004   4.1931195363648080E-003
   205.40000000000663        2.3878251916994737E-004   4.1931195363648080E-003
   205.50000000000662        2.3794227583864508E-004   4.1783664063903053E-003
   205.60000000000662        2.3794227583864508E-004   4.1783664063903053E-003
   205.70000000000661        2.3794227583864508E-004   4.1783664063903053E-003
   205.80000000000661        2.3710671091239761E-004   4.1636954008029111E-003
   205.90000000000660        2.3710671091239761E-004   4.1636954008029111E-003
   206.00000000000659        2.3710671091239761E-004   4.1636954008029111E-003
   206.10000000000659        2.3627578806732823E-004   4.1491058822209033E-003
   206.20000000000658        2.3627578806732823E-004   4.1491058822209033E-003
   206.30000000000658        2.3627578806732823E-004   4.1491058822209033E-003
   206.40000000000657        2.3544947134502103E-004   4.1345972196712728E-003
   206.50000000000657        2.3544947134502103E-004   4.1345972196712728E-003
   206.60000000000656        2.3544947134502103E-004   4.1345972196712728E-003
   206.70000000000655        2.3462772514791803E-004   4.1201687885104241E-003
   206.80000000000655        2.3462772514791803E-004   4.1201687885104241E-003
   206.90000000000654        2.3462772514791803E-004   4.1201687885104241E-003
   207.00000000000654        2.3381051423496704E-004   4.1058199703460328E-003
   207.10000000000653        2.3381051423496704E-004   4.1058199703460328E-003
   207.20000000000653        2.3381051423496704E-004   4.1058199703460328E-003
   207.30000000000652        2.3299780371709137E-004   4.0915501529599323E-003
   207.40000000000651        2.3299780371709137E-004   4.0915501529599323E-003
   207.50000000000651        2.3299780371709137E-004   4.0915501529599323E-003
   207.60000000000650        2.3218955905291182E-004   4.0773587302310992E-003
   207.70000000000650        2.3218955905291182E-004   4.0773587302310992E-003
   207.80000000000649        2.3218955905291182E-004   4.0773587302310992E-003
   207.90000000000649        2.3138574604449554E-004   4.0632451020623898E-003
   208.00000000000648        2.3138574604449554E-004   4.0632451020623898E-003
   208.10000000000647        2.3138574604449554E-004   4.0632451020623898E-003
   208.20000000000647        2.3058633083307981E-004   4.0492086743053003E-003
   208.30000000000646        2.3058633083307981E-004   4.0492086743053003E-003
   208.40000000000646        2.3058633083307981E-004   4.0492086743053003E-003
   208.50000000000645        2.2979127989496308E-004   4.0352488586873000E-003
   208.60000000000645        2.2979127989496308E-004   4.0352488586873000E-003
   208.70000000000644        2.2979127989496308E-004   4.0352488586873000E-003
   208.80000000000643        2.2900056003739399E-004   4.0213650727410908E-003
   208.90000000000643        2.2900056003739399E-004   4.0213650727410908E-003
   209.00000000000642        2.2900056003739399E-004   4.0213650727410908E-003
   209.10000000000642        2.2821413839456547E-004   4.0075567397331712E-003
   209.20000000000641        2.2821413839456547E-004   4.0075567397331712E-003
   209.30000000000641        2.2821413839456547E-004   4.0075567397331712E-003
   209.40000000000640        2.2743198242361099E-004   3.9938232885944353E-003
   209.50000000000639        2.2743198242361099E-004   3.9938232885944353E-003
   209.60000000000639        2.2743198242361099E-004   3.9938232885944353E-003
   209.70000000000638        2.2665405990072128E-004   3.9801641538514303E-003
   209.80000000000638        2.2665405990072128E-004   3.9801641538514303E-003
   209.90000000000637        2.2665405990072128E-004   3.9801641538514303E-003
   210.00000000000637        2.2588033891724751E-004   3.9665787755587389E-003
   210.10000000000636        2.2588033891724751E-004   3.9665787755587389E-003
   210.20000000000636        2.2588033891724751E-004   3.9665787755587389E-003
   210.30000000000635        2.2511078787590673E-004   3.9530665992324821E-003
   210.40000000000634        2.2511078787590673E-004   3.9530665992324821E-003
   210.50000000000634        2.2511078787590673E-004   3.9530665992324821E-003
   210.60000000000633        2.2434537548710404E-004   3.9396270757848326E-003
   210.70000000000633        2.2434537548710404E-004   3.9396270757848326E-003
   210.80000000000632        2.2434537548710404E-004   3.9396270757848326E-003
   210.90000000000632        2.2358407076513445E-004   3.9262596614583244E-003
   211.00000000000631        2.2358407076513445E-004   3.9262596614583244E-003
   211.10000000000630        2.2358407076513445E-004   3.9262596614583244E-003
   211.20000000000630        2.2282684302460005E-004   3.9129638177628524E-003
   211.30000000000629        2.2282684302460005E-004   3.9129638177628524E-003
   211.40000000000629        2.2282684302460005E-004   3.9129638177628524E-003
   211.50000000000628        2.2207366187677299E-004   3.8997390114128673E-003
   211.60000000000628        2.2207366187677299E-004   3.8997390114128673E-003
   211.70000000000627        2.2207366187677299E-004   3.8997390114128673E-003
   211.80000000000626        2.2132449722615956E-004   3.8865847142647639E-003
   211.90000000000626        2.2132449722615956E-004   3.8865847142647639E-003
   212.00000000000625        2.2132449722615956E-004   3.8865847142647639E-003
   212.10000000000625        2.2057931926686841E-004   3.8735004032560668E-003
   212.20000000000624        2.2057931926686841E-004   3.8735004032560668E-003
   212.30000000000624        2.2057931926686841E-004   3.8735004032560668E-003
   212.40000000000623        2.1983809847930268E-004   3.8604855603448667E-003
   212.50000000000622        2.1983809847930268E-004   3.8604855603448667E-003
   212.60000000000622        2.1983809847930268E-004   3.8604855603448667E-003
   212.70000000000621        2.1910080562669230E-004   3.8475396724508997E-003
   212.80000000000621        2.1910080562669230E-004   3.8475396724508997E-003
   212.90000000000620        2.1910080562669230E-004   3.8475396724508997E-003
   213.00000000000620        2.1836741175176473E-004   3.8346622313963335E-003
   213.10000000000619        2.1836741175176473E-004   3.8346622313963335E-003
   213.20000000000618        2.1836741175176473E-004   3.8346622313963335E-003
   213.30000000000618        2.1763788817347670E-004   3.8218527338489019E-003
   213.40000000000617        2.1763788817347670E-004   3.8218527338489019E-003
   213.50000000000617        2.1763788817347670E-004   3.8218527338489019E-003
   213.60000000000616        2.1691220648372816E-004   3.8091106812637122E-003
   213.70000000000616        2.1691220648372816E-004   3.8091106812637122E-003
   213.80000000000615        2.1691220648372816E-004   3.8091106812637122E-003
   213.90000000000614        2.1619033854420041E-004   3.7964355798281108E-003
   214.00000000000614        2.1619033854420041E-004   3.7964355798281108E-003
   214.10000000000613        2.1619033854420041E-004   3.7964355798281108E-003
   214.20000000000613        2.1547225648314150E-004   3.7838269404057157E-003
   214.30000000000612        2.1547225648314150E-004   3.7838269404057157E-003
   214.40000000000612        2.1547225648314150E-004   3.7838269404057157E-003
   214.50000000000611        2.1475793269232007E-004   3.7712842784827522E-003
   214.60000000000610        2.1475793269232007E-004   3.7712842784827522E-003
   214.70000000000610        2.1475793269232007E-004   3.7712842784827522E-003
   214.80000000000609        2.1404733982390342E-004   3.7588071141125144E-003
   214.90000000000609        2.1404733982390342E-004   3.7588071141125144E-003
   215.00000000000608        2.1404733982390342E-004   3.7588071141125144E-003
   215.10000000000608        2.1334045078744301E-004   3.7463949718642437E-003
   215.20000000000607        2.1334045078744301E-004   3.7463949718642437E-003
   215.30000000000607        2.1334045078744301E-004   3.7463949718642437E-003
   215.40000000000606        2.1263723874687519E-004   3.7340473807689393E-003
   215.50000000000605        2.1263723874687519E-004   3.7340473807689393E-003
   215.60000000000605        2.1263723874687519E-004   3.7340473807689393E-003
   215.70000000000604        2.1193767711763642E-004   3.7217638742691322E-003
   215.80000000000604        2.1193767711763642E-004   3.7217638742691322E-003
   215.90000000000603        2.1193767711763642E-004   3.7217638742691322E-003
   216.00000000000603        2.1124173956364438E-004   3.7095439901674182E-003
   216.10000000000602        2.1124173956364438E-004   3.7095439901674182E-003
   216.20000000000601        2.1124173956364438E-004   3.7095439901674182E-003
   216.30000000000601        2.1054939999456965E-004   3.6973872705760415E-003
   216.40000000000600        2.1054939999456965E-004   3.6973872705760415E-003
   216.50000000000600        2.1054939999456965E-004   3.6973872705760415E-003
   216.60000000000599        2.0986063256289153E-004   3.6852932618675212E-003
   216.70000000000599        2.0986063256289153E-004   3.6852932618675212E-003
   216.80000000000598        2.0986063256289153E-004   3.6852932618675212E-003
   216.90000000000597        2.0917541166119626E-004   3.6732615146263603E-003
   217.00000000000597        2.0917541166119626E-004   3.6732615146263603E-003
   217.10000000000596        2.0917541166119626E-004   3.6732615146263603E-003
   217.20000000000596        2.0849371191938637E-004   3.6612915835995551E-003
   217.30000000000595        2.0849371191938637E-004   3.6612915835995551E-003
   217.40000000000595        2.0849371191938637E-004   3.6612915835995551E-003
   217.50000000000594        2.0781550820195982E-004   3.6493830276503815E-003
   217.60000000000593        2.0781550820195982E-004   3.6493830276503815E-003
   217.70000000000593        2.0781550820195982E-004   3.6493830276503815E-003
   217.80000000000592        2.0714077560534351E-004   3.6375354097107136E-003
   217.90000000000592        2.0714077560534351E-004   3.6375354097107136E-003
   218.00000000000591        2.0714077560534351E-004   3.6375354097107136E-003
   218.10000000000591        2.0646948945533158E-004   3.6257482967354941E-003
   218.20000000000590        2.0646948945533158E-004   3.6257482967354941E-003
   218.30000000000589        2.0646948945533158E-004   3.6257482967354941E-003
   218.40000000000589        2.0580162530434496E-004   3.6140212596558604E-003
   218.50000000000588        2.0580162530434496E-004   3.6140212596558604E-003
   218.60000000000588        2.0580162530434496E-004   3.6140212596558604E-003
   218.70000000000587        2.0513715892898066E-004   3.6023538733356412E-003
   218.80000000000587        2.0513715892898066E-004   3.6023538733356412E-003
   218.90000000000586        2.0513715892898066E-004   3.6023538733356412E-003
   219.00000000000585        2.0513715892898066E-004   3.6023538733356412E-003
   219.10000000000585        2.0425644765903058E-004   3.5868894207809611E-003
   219.20000000000584        2.0425644765903058E-004   3.5868894207809611E-003
   219.30000000000584        2.0425644765903058E-004   3.5868894207809611E-003
   219.40000000000583        2.0425644765903058E-004   3.5868894207809611E-003
   219.50000000000583        2.0338167802588515E-004   3.5715292776717978E-003
   219.60000000000582        2.0338167802588515E-004   3.5715292776717978E-003
   219.70000000000582        2.0338167802588515E-004   3.5715292776717978E-003
   219.80000000000581        2.0338167802588515E-004   3.5715292776717978E-003
   219.90000000000580        2.0251279434332816E-004   3.5562724680683932E-003
   220.00000000000580        2.0251279434332816E-004   3.5562724680683932E-003
   220.10000000000579        2.0251279434332816E-004   3.5562724680683932E-003
   220.20000000000579        2.0251279434332816E-004   3.5562724680683932E-003
   220.30000000000578        2.0164974167698944E-004   3.5411180278190671E-003
   220.40000000000578        2.0164974167698944E-004   3.5411180278190671E-003
   220.50000000000577        2.0164974167698944E-004   3.5411180278190671E-003
   220.60000000000576        2.0164974167698944E-004   3.5411180278190671E-003
   220.70000000000576        2.0079246575444585E-004   3.5260650043867944E-003
   220.80000000000575        2.0079246575444585E-004   3.5260650043867944E-003
   220.90000000000575        2.0079246575444585E-004   3.5260650043867944E-003
   221.00000000000574        2.0079246575444585E-004   3.5260650043867944E-003
   221.10000000000574        1.9994091295545365E-004   3.5111124566743518E-003
   221.20000000000573        1.9994091295545365E-004   3.5111124566743518E-003
   221.30000000000572        1.9994091295545365E-004   3.5111124566743518E-003
   221.40000000000572        1.9994091295545365E-004   3.5111124566743518E-003
   221.50000000000571        1.9909503030215775E-004   3.4962594548559075E-003
   221.60000000000571        1.9909503030215775E-004   3.4962594548559075E-003
   221.70000000000570        1.9909503030215775E-004   3.4962594548559075E-003
   221.80000000000570        1.9909503030215775E-004   3.4962594548559075E-003
   221.90000000000569        1.9825476544977456E-004   3.4815050802124042E-003
   222.00000000000568        1.9825476544977456E-004   3.4815050802124042E-003
   222.10000000000568        1.9825476544977456E-004   3.4815050802124042E-003
   222.20000000000567        1.9825476544977456E-004   3.4815050802124042E-003
   222.30000000000567        1.9742006667719175E-004   3.4668484249661736E-003
   222.40000000000566        1.9742006667719175E-004   3.4668484249661736E-003
   222.50000000000566        1.9742006667719175E-004   3.4668484249661736E-003
   222.60000000000565        1.9742006667719175E-004   3.4668484249661736E-003
   222.70000000000564        1.9659088287781105E-004   3.4522885921214642E-003
   222.80000000000564        1.9659088287781105E-004   3.4522885921214642E-003
   222.90000000000563        1.9659088287781105E-004   3.4522885921214642E-003
   223.00000000000563        1.9659088287781105E-004   3.4522885921214642E-003
   223.10000000000562        1.9576716355062265E-004   3.4378246953064512E-003
   223.20000000000562        1.9576716355062265E-004   3.4378246953064512E-003
   223.30000000000561        1.9576716355062265E-004   3.4378246953064512E-003
   223.40000000000560        1.9576716355062265E-004   3.4378246953064512E-003
   223.50000000000560        1.9494885879131995E-004   3.4234558586191716E-003
   223.60000000000559        1.9494885879131995E-004   3.4234558586191716E-003
   223.70000000000559        1.9494885879131995E-004   3.4234558586191716E-003
   223.80000000000558        1.9494885879131995E-004   3.4234558586191716E-003
   223.90000000000558        1.9413591928366477E-004   3.4091812164752447E-003
   224.00000000000557        1.9413591928366477E-004   3.4091812164752447E-003
   224.10000000000556        1.9413591928366477E-004   3.4091812164752447E-003
   224.20000000000556        1.9413591928366477E-004   3.4091812164752447E-003
   224.30000000000555        1.9332829629088933E-004   3.3949999134567370E-003
   224.40000000000555        1.9332829629088933E-004   3.3949999134567370E-003
   224.50000000000554        1.9332829629088933E-004   3.3949999134567370E-003
   224.60000000000554        1.9332829629088933E-004   3.3949999134567370E-003
   224.70000000000553        1.9252594164742134E-004   3.3809111041671084E-003
   224.80000000000553        1.9252594164742134E-004   3.3809111041671084E-003
   224.90000000000552        1.9252594164742134E-004   3.3809111041671084E-003
   225.00000000000551        1.9252594164742134E-004   3.3809111041671084E-003
   225.10000000000551        1.9172880775051400E-004   3.3669139530857371E-003
   225.20000000000550        1.9172880775051400E-004   3.3669139530857371E-003
   225.30000000000550        1.9172880775051400E-004   3.3669139530857371E-003
   225.40000000000549        1.9172880775051400E-004   3.3669139530857371E-003
   225.50000000000549        1.9093684755228931E-004   3.3530076344265580E-003
   225.60000000000548        1.9093684755228931E-004   3.3530076344265580E-003
   225.70000000000547        1.9093684755228931E-004   3.3530076344265580E-003
   225.80000000000547        1.9093684755228931E-004   3.3530076344265580E-003
   225.90000000000546        1.9015001455168718E-004   3.3391913319980684E-003
   226.00000000000546        1.9015001455168718E-004   3.3391913319980684E-003
   226.10000000000545        1.9015001455168718E-004   3.3391913319980684E-003
   226.20000000000545        1.9015001455168718E-004   3.3391913319980684E-003
   226.30000000000544        1.8936826278665426E-004   3.3254642390661924E-003
   226.40000000000543        1.8936826278665426E-004   3.3254642390661924E-003
   226.50000000000543        1.8936826278665426E-004   3.3254642390661924E-003
   226.60000000000542        1.8936826278665426E-004   3.3254642390661924E-003
   226.70000000000542        1.8859154682651351E-004   3.3118255582196697E-003
   226.80000000000541        1.8859154682651351E-004   3.3118255582196697E-003
   226.90000000000541        1.8859154682651351E-004   3.3118255582196697E-003
   227.00000000000540        1.8859154682651351E-004   3.3118255582196697E-003
   227.10000000000539        1.8781982176433560E-004   3.2982745012375891E-003
   227.20000000000539        1.8781982176433560E-004   3.2982745012375891E-003
   227.30000000000538        1.8781982176433560E-004   3.2982745012375891E-003
   227.40000000000538        1.8781982176433560E-004   3.2982745012375891E-003
   227.50000000000537        1.8705304320954484E-004   3.2848102889584669E-003
   227.60000000000537        1.8705304320954484E-004   3.2848102889584669E-003
   227.70000000000536        1.8705304320954484E-004   3.2848102889584669E-003
   227.80000000000535        1.8705304320954484E-004   3.2848102889584669E-003
   227.90000000000535        1.8629116728062652E-004   3.2714321511531589E-003
   228.00000000000534        1.8629116728062652E-004   3.2714321511531589E-003
   228.10000000000534        1.8629116728062652E-004   3.2714321511531589E-003
   228.20000000000533        1.8629116728062652E-004   3.2714321511531589E-003
   228.30000000000533        1.8553415059791487E-004   3.2581393263981192E-003
   228.40000000000532        1.8553415059791487E-004   3.2581393263981192E-003
   228.50000000000531        1.8553415059791487E-004   3.2581393263981192E-003
   228.60000000000531        1.8553415059791487E-004   3.2581393263981192E-003
   228.70000000000530        1.8478195027654543E-004   3.2449310619518342E-003
   228.80000000000530        1.8478195027654543E-004   3.2449310619518342E-003
   228.90000000000529        1.8478195027654543E-004   3.2449310619518342E-003
   229.00000000000529        1.8478195027654543E-004   3.2449310619518342E-003
   229.10000000000528        1.8403452391954525E-004   3.2318066136327343E-003
   229.20000000000528        1.8403452391954525E-004   3.2318066136327343E-003
   229.30000000000527        1.8403452391954525E-004   3.2318066136327343E-003
   229.40000000000526        1.8403452391954525E-004   3.2318066136327343E-003
   229.50000000000526        1.8329182961091935E-004   3.2187652457002169E-003
   229.60000000000525        1.8329182961091935E-004   3.2187652457002169E-003
   229.70000000000525        1.8329182961091935E-004   3.2187652457002169E-003
   229.80000000000524        1.8329182961091935E-004   3.2187652457002169E-003
   229.90000000000524        1.8255382590906093E-004   3.2058062307366384E-003
   230.00000000000523        1.8255382590906093E-004   3.2058062307366384E-003
   230.10000000000522        1.8255382590906093E-004   3.2058062307366384E-003
   230.20000000000522        1.8255382590906093E-004   3.2058062307366384E-003
   230.30000000000521        1.8182047184001090E-004   3.1929288495305551E-003
   230.40000000000521        1.8182047184001090E-004   3.1929288495305551E-003
   230.50000000000520        1.8182047184001090E-004   3.1929288495305551E-003
   230.60000000000520        1.8182047184001090E-004   3.1929288495305551E-003
   230.70000000000519        1.8109172689111981E-004   3.1801323909643785E-003
   230.80000000000518        1.8109172689111981E-004   3.1801323909643785E-003
   230.90000000000518        1.8109172689111981E-004   3.1801323909643785E-003
   231.00000000000517        1.8109172689111981E-004   3.1801323909643785E-003
   231.10000000000517        1.8036755100449652E-004   3.1674161519016125E-003
   231.20000000000516        1.8036755100449652E-004   3.1674161519016125E-003
   231.30000000000516        1.8036755100449652E-004   3.1674161519016125E-003
   231.40000000000515        1.8036755100449652E-004   3.1674161519016125E-003
   231.50000000000514        1.7964790457086551E-004   3.1547794370763611E-003
   231.60000000000514        1.7964790457086551E-004   3.1547794370763611E-003
   231.70000000000513        1.7964790457086551E-004   3.1547794370763611E-003
   231.80000000000513        1.7964790457086551E-004   3.1547794370763611E-003
   231.90000000000512        1.7893274842332340E-004   3.1422215589857103E-003
   232.00000000000512        1.7893274842332340E-004   3.1422215589857103E-003
   232.10000000000511        1.7893274842332340E-004   3.1422215589857103E-003
   232.20000000000510        1.7893274842332340E-004   3.1422215589857103E-003
   232.30000000000510        1.7822204383126402E-004   3.1297418377827816E-003
   232.40000000000509        1.7822204383126402E-004   3.1297418377827816E-003
   232.50000000000509        1.7822204383126402E-004   3.1297418377827816E-003
   232.60000000000508        1.7822204383126402E-004   3.1297418377827816E-003
   232.70000000000508        1.7751575249445433E-004   3.1173396011720100E-003
   232.80000000000507        1.7751575249445433E-004   3.1173396011720100E-003
   232.90000000000506        1.7751575249445433E-004   3.1173396011720100E-003
   233.00000000000506        1.7751575249445433E-004   3.1173396011720100E-003
   233.10000000000505        1.7681383653704886E-004   3.1050141843058029E-003
   233.20000000000505        1.7681383653704886E-004   3.1050141843058029E-003
   233.30000000000504        1.7681383653704886E-004   3.1050141843058029E-003
   233.40000000000504        1.7681383653704886E-004   3.1050141843058029E-003
   233.50000000000503        1.7611625850194788E-004   3.0927649296836877E-003
   233.60000000000502        1.7611625850194788E-004   3.0927649296836877E-003
   233.70000000000502        1.7611625850194788E-004   3.0927649296836877E-003
   233.80000000000501        1.7611625850194788E-004   3.0927649296836877E-003
   233.90000000000501        1.7542298134496539E-004   3.0805911870519496E-003
   234.00000000000500        1.7542298134496539E-004   3.0805911870519496E-003
   234.10000000000500        1.7542298134496539E-004   3.0805911870519496E-003
   234.20000000000499        1.7542298134496539E-004   3.0805911870519496E-003
   234.30000000000499        1.7473396842936160E-004   3.0684923133053039E-003
   234.40000000000498        1.7473396842936160E-004   3.0684923133053039E-003
   234.50000000000497        1.7473396842936160E-004   3.0684923133053039E-003
   234.60000000000497        1.7473396842936160E-004   3.0684923133053039E-003
   234.70000000000496        1.7404918352022445E-004   3.0564676723909769E-003
   234.80000000000496        1.7404918352022445E-004   3.0564676723909769E-003
   234.90000000000495        1.7404918352022445E-004   3.0564676723909769E-003
   235.00000000000495        1.7404918352022445E-004   3.0564676723909769E-003
   235.10000000000494        1.7336859077911584E-004   3.0445166352129822E-003
   235.20000000000493        1.7336859077911584E-004   3.0445166352129822E-003
   235.30000000000493        1.7336859077911584E-004   3.0445166352129822E-003
   235.40000000000492        1.7336859077911584E-004   3.0445166352129822E-003
   235.50000000000492        1.7269215475872803E-004   3.0326385795392181E-003
   235.60000000000491        1.7269215475872803E-004   3.0326385795392181E-003
   235.70000000000491        1.7269215475872803E-004   3.0326385795392181E-003
   235.80000000000490        1.7269215475872803E-004   3.0326385795392181E-003
   235.90000000000489        1.7201984039761492E-004   3.0208328899090629E-003
   236.00000000000489        1.7201984039761492E-004   3.0208328899090629E-003
   236.10000000000488        1.7201984039761492E-004   3.0208328899090629E-003
   236.20000000000488        1.7201984039761492E-004   3.0208328899090629E-003
   236.30000000000487        1.7135161301507900E-004   3.0090989575424620E-003
   236.40000000000487        1.7135161301507900E-004   3.0090989575424620E-003
   236.50000000000486        1.7135161301507900E-004   3.0090989575424620E-003
   236.60000000000485        1.7135161301507900E-004   3.0090989575424620E-003
   236.70000000000485        1.7068743830601544E-004   2.9974361802515169E-003
   236.80000000000484        1.7068743830601544E-004   2.9974361802515169E-003
   236.90000000000484        1.7068743830601544E-004   2.9974361802515169E-003
   237.00000000000483        1.7068743830601544E-004   2.9974361802515169E-003
   237.10000000000483        1.7002728233598592E-004   2.9858439623524106E-003
   237.20000000000482        1.7002728233598592E-004   2.9858439623524106E-003
   237.30000000000481        1.7002728233598592E-004   2.9858439623524106E-003
   237.40000000000481        1.7002728233598592E-004   2.9858439623524106E-003
   237.50000000000480        1.6937111153625010E-004   2.9743217145791695E-003
   237.60000000000480        1.6937111153625010E-004   2.9743217145791695E-003
   237.70000000000479        1.6937111153625010E-004   2.9743217145791695E-003
   237.80000000000479        1.6937111153625010E-004   2.9743217145791695E-003
   237.90000000000478        1.6871889269894051E-004   2.9628688539984722E-003
   238.00000000000477        1.6871889269894051E-004   2.9628688539984722E-003
   238.10000000000477        1.6871889269894051E-004   2.9628688539984722E-003
   238.20000000000476        1.6871889269894051E-004   2.9628688539984722E-003
   238.30000000000476        1.6807059297226627E-004   2.9514848039260888E-003
   238.40000000000475        1.6807059297226627E-004   2.9514848039260888E-003
   238.50000000000475        1.6807059297226627E-004   2.9514848039260888E-003
   238.60000000000474        1.6807059297226627E-004   2.9514848039260888E-003
   238.70000000000474        1.6742617985591866E-004   2.9401689938454148E-003
   238.80000000000473        1.6742617985591866E-004   2.9401689938454148E-003
   238.90000000000472        1.6742617985591866E-004   2.9401689938454148E-003
   239.00000000000472        1.6742617985591866E-004   2.9401689938454148E-003
   239.10000000000471        1.6678562119627660E-004   2.9289208593246113E-003
   239.20000000000471        1.6678562119627660E-004   2.9289208593246113E-003
   239.30000000000470        1.6678562119627660E-004   2.9289208593246113E-003
   239.40000000000470        1.6678562119627660E-004   2.9289208593246113E-003
   239.50000000000469        1.6614888518206547E-004   2.9177398419389954E-003
   239.60000000000468        1.6614888518206547E-004   2.9177398419389954E-003
   239.70000000000468        1.6614888518206547E-004   2.9177398419389954E-003
   239.80000000000467        1.6614888518206547E-004   2.9177398419389954E-003
   239.90000000000467        1.6551594033970590E-004   2.9066253891904944E-003
   240.00000000000466        1.6551594033970590E-004   2.9066253891904944E-003
   240.10000000000466        1.6551594033970590E-004   2.9066253891904944E-003
   240.20000000000465        1.6551594033970590E-004   2.9066253891904944E-003
   240.30000000000464        1.6488675552901727E-004   2.8955769544321583E-003
   240.40000000000464        1.6488675552901727E-004   2.8955769544321583E-003
   240.50000000000463        1.6488675552901727E-004   2.8955769544321583E-003
   240.60000000000463        1.6488675552901727E-004   2.8955769544321583E-003
   240.70000000000462        1.6426129993883673E-004   2.8845939967908269E-003
   240.80000000000462        1.6426129993883673E-004   2.8845939967908269E-003
   240.90000000000461        1.6426129993883673E-004   2.8845939967908269E-003
   241.00000000000460        1.6426129993883673E-004   2.8845939967908269E-003
   241.10000000000460        1.6363954308273672E-004   2.8736759810928810E-003
   241.20000000000459        1.6363954308273672E-004   2.8736759810928810E-003
   241.30000000000459        1.6363954308273672E-004   2.8736759810928810E-003
   241.40000000000458        1.6363954308273672E-004   2.8736759810928810E-003
   241.50000000000458        1.6302145479487381E-004   2.8628223777898989E-003
   241.60000000000457        1.6302145479487381E-004   2.8628223777898989E-003
   241.70000000000456        1.6302145479487381E-004   2.8628223777898989E-003
   241.80000000000456        1.6302145479487381E-004   2.8628223777898989E-003
   241.90000000000455        1.6240700522578903E-004   2.8520326628865664E-003
   242.00000000000455        1.6240700522578903E-004   2.8520326628865664E-003
   242.10000000000454        1.6240700522578903E-004   2.8520326628865664E-003
   242.20000000000454        1.6240700522578903E-004   2.8520326628865664E-003
   242.30000000000453        1.6179616483837022E-004   2.8413063178688810E-003
   242.40000000000452        1.6179616483837022E-004   2.8413063178688810E-003
   242.50000000000452        1.6179616483837022E-004   2.8413063178688810E-003
   242.60000000000451        1.6179616483837022E-004   2.8413063178688810E-003
   242.70000000000451        1.6118890440379840E-004   2.8306428296336725E-003
   242.80000000000450        1.6118890440379840E-004   2.8306428296336725E-003
   242.90000000000450        1.6118890440379840E-004   2.8306428296336725E-003
   243.00000000000449        1.6118890440379840E-004   2.8306428296336725E-003
   243.10000000000448        1.6058519499764388E-004   2.8200416904197263E-003
   243.20000000000448        1.6058519499764388E-004   2.8200416904197263E-003
   243.30000000000447        1.6058519499764388E-004   2.8200416904197263E-003
   243.40000000000447        1.6058519499764388E-004   2.8200416904197263E-003
   243.50000000000446        1.5998500799595152E-004   2.8095023977387913E-003
   243.60000000000446        1.5998500799595152E-004   2.8095023977387913E-003
   243.70000000000445        1.5998500799595152E-004   2.8095023977387913E-003
   243.80000000000445        1.5998500799595152E-004   2.8095023977387913E-003
   243.90000000000444        1.5938831507139142E-004   2.7990244543087844E-003
   244.00000000000443        1.5938831507139142E-004   2.7990244543087844E-003
   244.10000000000443        1.5938831507139142E-004   2.7990244543087844E-003
   244.20000000000442        1.5938831507139142E-004   2.7990244543087844E-003
   244.30000000000442        1.5879508818951316E-004   2.7886073679876892E-003
   244.40000000000441        1.5879508818951316E-004   2.7886073679876892E-003
   244.50000000000441        1.5879508818951316E-004   2.7886073679876892E-003
   244.60000000000440        1.5879508818951316E-004   2.7886073679876892E-003
   244.70000000000439        1.5820529960499014E-004   2.7782506517075424E-003
   244.80000000000439        1.5820529960499014E-004   2.7782506517075424E-003
   244.90000000000438        1.5820529960499014E-004   2.7782506517075424E-003
   245.00000000000438        1.5820529960499014E-004   2.7782506517075424E-003
   245.10000000000437        1.5761892185802093E-004   2.7679538234113548E-003
   245.20000000000437        1.5761892185802093E-004   2.7679538234113548E-003
   245.30000000000436        1.5761892185802093E-004   2.7679538234113548E-003
   245.40000000000435        1.5761892185802093E-004   2.7679538234113548E-003
   245.50000000000435        1.5703592777062883E-004   2.7577164059889793E-003
   245.60000000000434        1.5703592777062883E-004   2.7577164059889793E-003
   245.70000000000434        1.5703592777062883E-004   2.7577164059889793E-003
   245.80000000000433        1.5703592777062883E-004   2.7577164059889793E-003
   245.90000000000433        1.5645629044322085E-004   2.7475379272149446E-003
   246.00000000000432        1.5645629044322085E-004   2.7475379272149446E-003
   246.10000000000431        1.5645629044322085E-004   2.7475379272149446E-003
   246.20000000000431        1.5645629044322085E-004   2.7475379272149446E-003
   246.30000000000430        1.5587998325096355E-004   2.7374179196870524E-003
   246.40000000000430        1.5587998325096355E-004   2.7374179196870524E-003
   246.50000000000429        1.5587998325096355E-004   2.7374179196870524E-003
   246.60000000000429        1.5587998325096355E-004   2.7374179196870524E-003
   246.70000000000428        1.5530697984046291E-004   2.7273559207663723E-003
   246.80000000000427        1.5530697984046291E-004   2.7273559207663723E-003
   246.90000000000427        1.5530697984046291E-004   2.7273559207663723E-003
   247.00000000000426        1.5530697984046291E-004   2.7273559207663723E-003
   247.10000000000426        1.5473725412625309E-004   2.7173514725166111E-003
   247.20000000000425        1.5473725412625309E-004   2.7173514725166111E-003
   247.30000000000425        1.5473725412625309E-004   2.7173514725166111E-003
   247.40000000000424        1.5473725412625309E-004   2.7173514725166111E-003
   247.50000000000423        1.5417078028756879E-004   2.7074041216469677E-003
   247.60000000000423        1.5417078028756879E-004   2.7074041216469677E-003
   247.70000000000422        1.5417078028756879E-004   2.7074041216469677E-003
   247.80000000000422        1.5417078028756879E-004   2.7074041216469677E-003
   247.90000000000421        1.5360753276492031E-004   2.6975134194525173E-003
   248.00000000000421        1.5360753276492031E-004   2.6975134194525173E-003
   248.10000000000420        1.5360753276492031E-004   2.6975134194525173E-003
   248.20000000000420        1.5360753276492031E-004   2.6975134194525173E-003
   248.30000000000419        1.5304748625695450E-004   2.6876789217585816E-003
   248.40000000000418        1.5304748625695450E-004   2.6876789217585816E-003
   248.50000000000418        1.5304748625695450E-004   2.6876789217585816E-003
   248.60000000000417        1.5304748625695450E-004   2.6876789217585816E-003
   248.70000000000417        1.5249061571721828E-004   2.6779001888643569E-003
   248.80000000000416        1.5249061571721828E-004   2.6779001888643569E-003
   248.90000000000416        1.5249061571721828E-004   2.6779001888643569E-003
   249.00000000000415        1.5249061571721828E-004   2.6779001888643569E-003
   249.10000000000414        1.5193689635094849E-004   2.6681767854870621E-003
   249.20000000000414        1.5193689635094849E-004   2.6681767854870621E-003
   249.30000000000413        1.5193689635094849E-004   2.6681767854870621E-003
   249.40000000000413        1.5193689635094849E-004   2.6681767854870621E-003
   249.50000000000412        1.5138630361207709E-004   2.6585082807077686E-003
   249.60000000000412        1.5138630361207709E-004   2.6585082807077686E-003
   249.70000000000411        1.5138630361207709E-004   2.6585082807077686E-003
   249.80000000000410        1.5138630361207709E-004   2.6585082807077686E-003
   249.90000000000410        1.5083881320009923E-004   2.6488942479182668E-003
   250.00000000000409        1.5083881320009923E-004   2.6488942479182668E-003
   250.10000000000409        1.5083881320009923E-004   2.6488942479182668E-003
   250.20000000000408        1.5083881320009923E-004   2.6488942479182668E-003
   250.30000000000408        1.5029440105704975E-004   2.6393342647670331E-003
   250.40000000000407        1.5029440105704975E-004   2.6393342647670331E-003
   250.50000000000406        1.5029440105704975E-004   2.6393342647670331E-003
   250.60000000000406        1.5029440105704975E-004   2.6393342647670331E-003
   250.70000000000405        1.4975304336458937E-004   2.6298279131079833E-003
   250.80000000000405        1.4975304336458937E-004   2.6298279131079833E-003
   250.90000000000404        1.4975304336458937E-004   2.6298279131079833E-003
   251.00000000000404        1.4975304336458937E-004   2.6298279131079833E-003
   251.10000000000403        1.4921471654102191E-004   2.6203747789489231E-003
   251.20000000000402        1.4921471654102191E-004   2.6203747789489231E-003
   251.30000000000402        1.4921471654102191E-004   2.6203747789489231E-003
   251.40000000000401        1.4921471654102191E-004   2.6203747789489231E-003
   251.50000000000401        1.4867939723841401E-004   2.6109744524007677E-003
   251.60000000000400        1.4867939723841401E-004   2.6109744524007677E-003
   251.70000000000400        1.4867939723841401E-004   2.6109744524007677E-003
   251.80000000000399        1.4867939723841401E-004   2.6109744524007677E-003
   251.90000000000398        1.4814706233969125E-004   2.6016265262343500E-003
   252.00000000000398        1.4814706233969125E-004   2.6016265262343500E-003
   252.10000000000397        1.4814706233969125E-004   2.6016265262343500E-003
   252.20000000000397        1.4814706233969125E-004   2.6016265262343500E-003
   252.30000000000396        1.4761768895621622E-004   2.5923306014240632E-003
   252.40000000000396        1.4761768895621622E-004   2.5923306014240632E-003
   252.50000000000395        1.4761768895621622E-004   2.5923306014240632E-003
   252.60000000000394        1.4761768895621622E-004   2.5923306014240632E-003
   252.70000000000394        1.4709125442439040E-004   2.5830862786802656E-003
   252.80000000000393        1.4709125442439040E-004   2.5830862786802656E-003
   252.90000000000393        1.4709125442439040E-004   2.5830862786802656E-003
   253.00000000000392        1.4709125442439040E-004   2.5830862786802656E-003
   253.10000000000392        1.4656773630338708E-004   2.5738931640348394E-003
   253.20000000000391        1.4656773630338708E-004   2.5738931640348394E-003
   253.30000000000391        1.4656773630338708E-004   2.5738931640348394E-003
   253.40000000000390        1.4656773630338708E-004   2.5738931640348394E-003
   253.50000000000389        1.4604711237233069E-004   2.5647508673802269E-003
   253.60000000000389        1.4604711237233069E-004   2.5647508673802269E-003
   253.70000000000388        1.4604711237233069E-004   2.5647508673802269E-003
   253.80000000000388        1.4604711237233069E-004   2.5647508673802269E-003
   253.90000000000387        1.4552936062766782E-004   2.5556590024233311E-003
   254.00000000000387        1.4552936062766782E-004   2.5556590024233311E-003
   254.10000000000386        1.4552936062766782E-004   2.5556590024233311E-003
   254.20000000000385        1.4552936062766782E-004   2.5556590024233311E-003
   254.30000000000385        1.4501445928054418E-004   2.5466171866392060E-003
   254.40000000000384        1.4501445928054418E-004   2.5466171866392060E-003
   254.50000000000384        1.4501445928054418E-004   2.5466171866392060E-003
   254.60000000000383        1.4501445928054418E-004   2.5466171866392060E-003
   254.70000000000383        1.4450238675427297E-004   2.5376250412269446E-003
   254.80000000000382        1.4450238675427297E-004   2.5376250412269446E-003
   254.90000000000381        1.4450238675427297E-004   2.5376250412269446E-003
   255.00000000000381        1.4450238675427297E-004   2.5376250412269446E-003
   255.10000000000380        1.4399312168173850E-004   2.5286821910647083E-003
   255.20000000000380        1.4399312168173850E-004   2.5286821910647083E-003
   255.30000000000379        1.4399312168173850E-004   2.5286821910647083E-003
   255.40000000000379        1.4399312168173850E-004   2.5286821910647083E-003
   255.50000000000378        1.4348664290296281E-004   2.5197882646654348E-003
   255.60000000000377        1.4348664290296281E-004   2.5197882646654348E-003
   255.70000000000377        1.4348664290296281E-004   2.5197882646654348E-003
   255.80000000000376        1.4348664290296281E-004   2.5197882646654348E-003
   255.90000000000376        1.4298292946260136E-004   2.5109428941344500E-003
   256.00000000000375        1.4298292946260136E-004   2.5109428941344500E-003
   256.10000000000377        1.4298292946260136E-004   2.5109428941344500E-003
   256.20000000000380        1.4298292946260136E-004   2.5109428941344500E-003
   256.30000000000382        1.4248196060753757E-004   2.5021457151263283E-003
   256.40000000000384        1.4248196060753757E-004   2.5021457151263283E-003
   256.50000000000387        1.4248196060753757E-004   2.5021457151263283E-003
   256.60000000000389        1.4248196060753757E-004   2.5021457151263283E-003
   256.70000000000391        1.4198371578447587E-004   2.4933963668031817E-003
   256.80000000000393        1.4198371578447587E-004   2.4933963668031817E-003
   256.90000000000396        1.4198371578447587E-004   2.4933963668031817E-003
   257.00000000000398        1.4198371578447587E-004   2.4933963668031817E-003
   257.10000000000400        1.4148817463757968E-004   2.4846944917930021E-003
   257.20000000000402        1.4148817463757968E-004   2.4846944917930021E-003
   257.30000000000405        1.4148817463757968E-004   2.4846944917930021E-003
   257.40000000000407        1.4148817463757968E-004   2.4846944917930021E-003
   257.50000000000409        1.4099531700617455E-004   2.4760397361493275E-003
   257.60000000000412        1.4099531700617455E-004   2.4760397361493275E-003
   257.70000000000414        1.4099531700617455E-004   2.4760397361493275E-003
   257.80000000000416        1.4099531700617455E-004   2.4760397361493275E-003
   257.90000000000418        1.4050512292240888E-004   2.4674317493101339E-003
   258.00000000000421        1.4050512292240888E-004   2.4674317493101339E-003
   258.10000000000423        1.4050512292240888E-004   2.4674317493101339E-003
   258.20000000000425        1.4050512292240888E-004   2.4674317493101339E-003
   258.30000000000427        1.4001757260903192E-004   2.4588701840590390E-003
   258.40000000000430        1.4001757260903192E-004   2.4588701840590390E-003
   258.50000000000432        1.4001757260903192E-004   2.4588701840590390E-003
   258.60000000000434        1.4001757260903192E-004   2.4588701840590390E-003
   258.70000000000437        1.3953264647712801E-004   2.4503546964855672E-003
   258.80000000000439        1.3953264647712801E-004   2.4503546964855672E-003
   258.90000000000441        1.3953264647712801E-004   2.4503546964855672E-003
   259.00000000000443        1.3953264647712801E-004   2.4503546964855672E-003
   259.10000000000446        1.3905032512395171E-004   2.4418849459469181E-003
   259.20000000000448        1.3905032512395171E-004   2.4418849459469181E-003
   259.30000000000450        1.3905032512395171E-004   2.4418849459469181E-003
   259.40000000000452        1.3905032512395171E-004   2.4418849459469181E-003
   259.50000000000455        1.3857058933074059E-004   2.4334605950295379E-003
   259.60000000000457        1.3857058933074059E-004   2.4334605950295379E-003
   259.70000000000459        1.3857058933074059E-004   2.4334605950295379E-003
   259.80000000000462        1.3857058933074059E-004   2.4334605950295379E-003
   259.90000000000464        1.3809342006057294E-004   2.4250813095120912E-003
   260.00000000000466        1.3809342006057294E-004   2.4250813095120912E-003
   260.10000000000468        1.3809342006057294E-004   2.4250813095120912E-003
   260.20000000000471        1.3809342006057294E-004   2.4250813095120912E-003
   260.30000000000473        1.3761879845626359E-004   2.4167467583278549E-003
   260.40000000000475        1.3761879845626359E-004   2.4167467583278549E-003
   260.50000000000477        1.3761879845626359E-004   2.4167467583278549E-003
   260.60000000000480        1.3761879845626359E-004   2.4167467583278549E-003
   260.70000000000482        1.3714670583828804E-004   2.4084566135286938E-003
   260.80000000000484        1.3714670583828804E-004   2.4084566135286938E-003
   260.90000000000487        1.3714670583828804E-004   2.4084566135286938E-003
   261.00000000000489        1.3714670583828804E-004   2.4084566135286938E-003
   261.10000000000491        1.3667712370272353E-004   2.4002105502486846E-003
   261.20000000000493        1.3667712370272353E-004   2.4002105502486846E-003
   261.30000000000496        1.3667712370272353E-004   2.4002105502486846E-003
   261.40000000000498        1.3667712370272353E-004   2.4002105502486846E-003
   261.50000000000500        1.3621003371923449E-004   2.3920082466690907E-003
   261.60000000000502        1.3621003371923449E-004   2.3920082466690907E-003
   261.70000000000505        1.3621003371923449E-004   2.3920082466690907E-003
   261.80000000000507        1.3621003371923449E-004   2.3920082466690907E-003
   261.90000000000509        1.3574541772905119E-004   2.3838493839826100E-003
   262.00000000000512        1.3574541772905119E-004   2.3838493839826100E-003
   262.10000000000514        1.3574541772905119E-004   2.3838493839826100E-003
   262.20000000000516        1.3574541772905119E-004   2.3838493839826100E-003
   262.30000000000518        1.3528325774303632E-004   2.3757336463595931E-003
   262.40000000000521        1.3528325774303632E-004   2.3757336463595931E-003
   262.50000000000523        1.3528325774303632E-004   2.3757336463595931E-003
   262.60000000000525        1.3528325774303632E-004   2.3757336463595931E-003
   262.70000000000528        1.3482353593973295E-004   2.3676607209134298E-003
   262.80000000000530        1.3482353593973295E-004   2.3676607209134298E-003
   262.90000000000532        1.3482353593973295E-004   2.3676607209134298E-003
   263.00000000000534        1.3482353593973295E-004   2.3676607209134298E-003
   263.10000000000537        1.3436623466342652E-004   2.3596302976673341E-003
   263.20000000000539        1.3436623466342652E-004   2.3596302976673341E-003
   263.30000000000541        1.3436623466342652E-004   2.3596302976673341E-003
   263.40000000000543        1.3436623466342652E-004   2.3596302976673341E-003
   263.50000000000546        1.3391133642228138E-004   2.3516420695207018E-003
   263.60000000000548        1.3391133642228138E-004   2.3516420695207018E-003
   263.70000000000550        1.3391133642228138E-004   2.3516420695207018E-003
   263.80000000000553        1.3391133642228138E-004   2.3516420695207018E-003
   263.90000000000555        1.3345882388645982E-004   2.3436957322167194E-003
   264.00000000000557        1.3345882388645982E-004   2.3436957322167194E-003
   264.10000000000559        1.3345882388645982E-004   2.3436957322167194E-003
   264.20000000000562        1.3345882388645982E-004   2.3436957322167194E-003
   264.30000000000564        1.3300867988629581E-004   2.3357909843103124E-003
   264.40000000000566        1.3300867988629581E-004   2.3357909843103124E-003
   264.50000000000568        1.3300867988629581E-004   2.3357909843103124E-003
   264.60000000000571        1.3300867988629581E-004   2.3357909843103124E-003
   264.70000000000573        1.3256088741047601E-004   2.3279275271357301E-003
   264.80000000000575        1.3256088741047601E-004   2.3279275271357301E-003
   264.90000000000578        1.3256088741047601E-004   2.3279275271357301E-003
   265.00000000000580        1.3256088741047601E-004   2.3279275271357301E-003
   265.10000000000582        1.3211542960424322E-004   2.3201050647756990E-003
   265.20000000000584        1.3211542960424322E-004   2.3201050647756990E-003
   265.30000000000587        1.3211542960424322E-004   2.3201050647756990E-003
   265.40000000000589        1.3211542960424322E-004   2.3201050647756990E-003
   265.50000000000591        1.3167228976764634E-004   2.3123233040299794E-003
   265.60000000000593        1.3167228976764634E-004   2.3123233040299794E-003
   265.70000000000596        1.3167228976764634E-004   2.3123233040299794E-003
   265.80000000000598        1.3167228976764634E-004   2.3123233040299794E-003
   265.90000000000600        1.3123145135378301E-004   2.3045819543851755E-003
   266.00000000000603        1.3123145135378301E-004   2.3045819543851755E-003
   266.10000000000605        1.3123145135378301E-004   2.3045819543851755E-003
   266.20000000000607        1.3123145135378301E-004   2.3045819543851755E-003
   266.30000000000609        1.3079289796708748E-004   2.2968807279845072E-003
   266.40000000000612        1.3079289796708748E-004   2.2968807279845072E-003
   266.50000000000614        1.3079289796708748E-004   2.2968807279845072E-003
   266.60000000000616        1.3079289796708748E-004   2.2968807279845072E-003
   266.70000000000618        1.3035661336164596E-004   2.2892193395974672E-003
   266.80000000000621        1.3035661336164596E-004   2.2892193395974672E-003
   266.90000000000623        1.3035661336164596E-004   2.2892193395974672E-003
   267.00000000000625        1.3035661336164596E-004   2.2892193395974672E-003
   267.10000000000628        1.2992258143949213E-004   2.2815975065914465E-003
   267.20000000000630        1.2992258143949213E-004   2.2815975065914465E-003
   267.30000000000632        1.2992258143949213E-004   2.2815975065914465E-003
   267.40000000000634        1.2992258143949213E-004   2.2815975065914465E-003
   267.50000000000637        1.2949078624897980E-004   2.2740149489021018E-003
   267.60000000000639        1.2949078624897980E-004   2.2740149489021018E-003
   267.70000000000641        1.2949078624897980E-004   2.2740149489021018E-003
   267.80000000000643        1.2949078624897980E-004   2.2740149489021018E-003
   267.90000000000646        1.2906121198316852E-004   2.2664713890049090E-003
   268.00000000000648        1.2906121198316852E-004   2.2664713890049090E-003
   268.10000000000650        1.2906121198316852E-004   2.2664713890049090E-003
   268.20000000000653        1.2906121198316852E-004   2.2664713890049090E-003
   268.30000000000655        1.2863384297818247E-004   2.2589665518869162E-003
   268.40000000000657        1.2863384297818247E-004   2.2589665518869162E-003
   268.50000000000659        1.2863384297818247E-004   2.2589665518869162E-003
   268.60000000000662        1.2863384297818247E-004   2.2589665518869162E-003
   268.70000000000664        1.2820866371163824E-004   2.2515001650188745E-003
   268.80000000000666        1.2820866371163824E-004   2.2515001650188745E-003
   268.90000000000668        1.2820866371163824E-004   2.2515001650188745E-003
   269.00000000000671        1.2820866371163824E-004   2.2515001650188745E-003
   269.10000000000673        1.2778565880108150E-004   2.2440719583279268E-003
   269.20000000000675        1.2778565880108150E-004   2.2440719583279268E-003
   269.30000000000678        1.2778565880108150E-004   2.2440719583279268E-003
   269.40000000000680        1.2778565880108150E-004   2.2440719583279268E-003
   269.50000000000682        1.2736481300243895E-004   2.2366816641704993E-003
   269.60000000000684        1.2736481300243895E-004   2.2366816641704993E-003
   269.70000000000687        1.2736481300243895E-004   2.2366816641704993E-003
   269.80000000000689        1.2736481300243895E-004   2.2366816641704993E-003
   269.90000000000691        1.2694611120850002E-004   2.2293290173051716E-003
   270.00000000000693        1.2694611120850002E-004   2.2293290173051716E-003
   270.10000000000696        1.2694611120850002E-004   2.2293290173051716E-003
   270.20000000000698        1.2694611120850002E-004   2.2293290173051716E-003
   270.30000000000700        1.2652953844739841E-004   2.2220137548668241E-003
   270.40000000000703        1.2652953844739841E-004   2.2220137548668241E-003
   270.50000000000705        1.2652953844739841E-004   2.2220137548668241E-003
   270.60000000000707        1.2652953844739841E-004   2.2220137548668241E-003
   270.70000000000709        1.2611507988114518E-004   2.2147356163398986E-003
   270.80000000000712        1.2611507988114518E-004   2.2147356163398986E-003
   270.90000000000714        1.2611507988114518E-004   2.2147356163398986E-003
   271.00000000000716        1.2611507988114518E-004   2.2147356163398986E-003
   271.10000000000719        1.2570272080414946E-004   2.2074943435336377E-003
   271.20000000000721        1.2570272080414946E-004   2.2074943435336377E-003
   271.30000000000723        1.2570272080414946E-004   2.2074943435336377E-003
   271.40000000000725        1.2570272080414946E-004   2.2074943435336377E-003
   271.50000000000728        1.2529244664176260E-004   2.2002896805555609E-003
   271.60000000000730        1.2529244664176260E-004   2.2002896805555609E-003
   271.70000000000732        1.2529244664176260E-004   2.2002896805555609E-003
   271.80000000000734        1.2529244664176260E-004   2.2002896805555609E-003
   271.90000000000737        1.2488424294888935E-004   2.1931213737872105E-003
   272.00000000000739        1.2488424294888935E-004   2.1931213737872105E-003
   272.10000000000741        1.2488424294888935E-004   2.1931213737872105E-003
   272.20000000000744        1.2488424294888935E-004   2.1931213737872105E-003
   272.30000000000746        1.2447809540851745E-004   2.1859891718588619E-003
   272.40000000000748        1.2447809540851745E-004   2.1859891718588619E-003
   272.50000000000750        1.2447809540851745E-004   2.1859891718588619E-003
   272.60000000000753        1.2447809540851745E-004   2.1859891718588619E-003
   272.70000000000755        1.2407398983039974E-004   2.1788928256260263E-003
   272.80000000000757        1.2407398983039974E-004   2.1788928256260263E-003
   272.90000000000759        1.2407398983039974E-004   2.1788928256260263E-003
   273.00000000000762        1.2407398983039974E-004   2.1788928256260263E-003
   273.10000000000764        1.2367191214959718E-004   2.1718320881440687E-003
   273.20000000000766        1.2367191214959718E-004   2.1718320881440687E-003
   273.30000000000769        1.2367191214959718E-004   2.1718320881440687E-003
   273.40000000000771        1.2367191214959718E-004   2.1718320881440687E-003
   273.50000000000773        1.2327184842520376E-004   2.1648067146452961E-003
   273.60000000000775        1.2327184842520376E-004   2.1648067146452961E-003
   273.70000000000778        1.2327184842520376E-004   2.1648067146452961E-003
   273.80000000000780        1.2327184842520376E-004   2.1648067146452961E-003
   273.90000000000782        1.2287378483895285E-004   2.1578164625152599E-003
   274.00000000000784        1.2287378483895285E-004   2.1578164625152599E-003
   274.10000000000787        1.2287378483895285E-004   2.1578164625152599E-003
   274.20000000000789        1.2287378483895285E-004   2.1578164625152599E-003
   274.30000000000791        1.2287378483895285E-004   2.1578164625152599E-003
   274.40000000000794        1.2237899718322469E-004   2.1491276706153027E-003
   274.50000000000796        1.2237899718322469E-004   2.1491276706153027E-003
   274.60000000000798        1.2237899718322469E-004   2.1491276706153027E-003
   274.70000000000800        1.2237899718322469E-004   2.1491276706153027E-003
   274.80000000000803        1.2237899718322469E-004   2.1491276706153027E-003
   274.90000000000805        1.2188728687468969E-004   2.1404929151792032E-003
   275.00000000000807        1.2188728687468969E-004   2.1404929151792032E-003
   275.10000000000809        1.2188728687468969E-004   2.1404929151792032E-003
   275.20000000000812        1.2188728687468969E-004   2.1404929151792032E-003
   275.30000000000814        1.2188728687468969E-004   2.1404929151792032E-003
   275.40000000000816        1.2139862770163974E-004   2.1319117362097852E-003
   275.50000000000819        1.2139862770163974E-004   2.1319117362097852E-003
   275.60000000000821        1.2139862770163974E-004   2.1319117362097852E-003
   275.70000000000823        1.2139862770163974E-004   2.1319117362097852E-003
   275.80000000000825        1.2139862770163974E-004   2.1319117362097852E-003
   275.90000000000828        1.2091299375004830E-004   2.1233836787178241E-003
   276.00000000000830        1.2091299375004830E-004   2.1233836787178241E-003
   276.10000000000832        1.2091299375004830E-004   2.1233836787178241E-003
   276.20000000000834        1.2091299375004830E-004   2.1233836787178241E-003
   276.30000000000837        1.2091299375004830E-004   2.1233836787178241E-003
   276.40000000000839        1.2043035938735581E-004   2.1149082926556163E-003
   276.50000000000841        1.2043035938735581E-004   2.1149082926556163E-003
   276.60000000000844        1.2043035938735581E-004   2.1149082926556163E-003
   276.70000000000846        1.2043035938735581E-004   2.1149082926556163E-003
   276.80000000000848        1.2043035938735581E-004   2.1149082926556163E-003
   276.90000000000850        1.1995069925873363E-004   2.1064851328503262E-003
   277.00000000000853        1.1995069925873363E-004   2.1064851328503262E-003
   277.10000000000855        1.1995069925873363E-004   2.1064851328503262E-003
   277.20000000000857        1.1995069925873363E-004   2.1064851328503262E-003
   277.30000000000859        1.1995069925873363E-004   2.1064851328503262E-003
   277.40000000000862        1.1947398828338269E-004   2.0981137589404291E-003
   277.50000000000864        1.1947398828338269E-004   2.0981137589404291E-003
   277.60000000000866        1.1947398828338269E-004   2.0981137589404291E-003
   277.70000000000869        1.1947398828338269E-004   2.0981137589404291E-003
   277.80000000000871        1.1947398828338269E-004   2.0981137589404291E-003
   277.90000000000873        1.1900020165095923E-004   2.0897937353112732E-003
   278.00000000000875        1.1900020165095923E-004   2.0897937353112732E-003
   278.10000000000878        1.1900020165095923E-004   2.0897937353112732E-003
   278.20000000000880        1.1900020165095923E-004   2.0897937353112732E-003
   278.30000000000882        1.1900020165095923E-004   2.0897937353112732E-003
   278.40000000000884        1.1852931481793598E-004   2.0815246310331831E-003
   278.50000000000887        1.1852931481793598E-004   2.0815246310331831E-003
   278.60000000000889        1.1852931481793598E-004   2.0815246310331831E-003
   278.70000000000891        1.1852931481793598E-004   2.0815246310331831E-003
   278.80000000000894        1.1852931481793598E-004   2.0815246310331831E-003
   278.90000000000896        1.1806130350415117E-004   2.0733060197993740E-003
   279.00000000000898        1.1806130350415117E-004   2.0733060197993740E-003
   279.10000000000900        1.1806130350415117E-004   2.0733060197993740E-003
   279.20000000000903        1.1806130350415117E-004   2.0733060197993740E-003
   279.30000000000905        1.1806130350415117E-004   2.0733060197993740E-003
   279.40000000000907        1.1759614368932033E-004   2.0651374798653149E-003
   279.50000000000909        1.1759614368932033E-004   2.0651374798653149E-003
   279.60000000000912        1.1759614368932033E-004   2.0651374798653149E-003
   279.70000000000914        1.1759614368932033E-004   2.0651374798653149E-003
   279.80000000000916        1.1759614368932033E-004   2.0651374798653149E-003
   279.90000000000919        1.1713381160964309E-004   2.0570185939894148E-003
   280.00000000000921        1.1713381160964309E-004   2.0570185939894148E-003
   280.10000000000923        1.1713381160964309E-004   2.0570185939894148E-003
   280.20000000000925        1.1713381160964309E-004   2.0570185939894148E-003
   280.30000000000928        1.1713381160964309E-004   2.0570185939894148E-003
   280.40000000000930        1.1667428375446676E-004   2.0489489493735191E-003
   280.50000000000932        1.1667428375446676E-004   2.0489489493735191E-003
   280.60000000000935        1.1667428375446676E-004   2.0489489493735191E-003
   280.70000000000937        1.1667428375446676E-004   2.0489489493735191E-003
   280.80000000000939        1.1667428375446676E-004   2.0489489493735191E-003
   280.90000000000941        1.1621753686297270E-004   2.0409281376059900E-003
   281.00000000000944        1.1621753686297270E-004   2.0409281376059900E-003
   281.10000000000946        1.1621753686297270E-004   2.0409281376059900E-003
   281.20000000000948        1.1621753686297270E-004   2.0409281376059900E-003
   281.30000000000950        1.1621753686297270E-004   2.0409281376059900E-003
   281.40000000000953        1.1576354792091727E-004   2.0329557546034556E-003
   281.50000000000955        1.1576354792091727E-004   2.0329557546034556E-003
   281.60000000000957        1.1576354792091727E-004   2.0329557546034556E-003
   281.70000000000960        1.1576354792091727E-004   2.0329557546034556E-003
   281.80000000000962        1.1576354792091727E-004   2.0329557546034556E-003
   281.90000000000964        1.1531229415748194E-004   2.0250314005563650E-003
   282.00000000000966        1.1531229415748194E-004   2.0250314005563650E-003
   282.10000000000969        1.1531229415748194E-004   2.0250314005563650E-003
   282.20000000000971        1.1531229415748194E-004   2.0250314005563650E-003
   282.30000000000973        1.1531229415748194E-004   2.0250314005563650E-003
   282.40000000000975        1.1486375304205867E-004   2.0171546798719050E-003
   282.50000000000978        1.1486375304205867E-004   2.0171546798719050E-003
   282.60000000000980        1.1486375304205867E-004   2.0171546798719050E-003
   282.70000000000982        1.1486375304205867E-004   2.0171546798719050E-003
   282.80000000000985        1.1486375304205867E-004   2.0171546798719050E-003
   282.90000000000987        1.1441790228120742E-004   2.0093252011210228E-003
   283.00000000000989        1.1441790228120742E-004   2.0093252011210228E-003
   283.10000000000991        1.1441790228120742E-004   2.0093252011210228E-003
   283.20000000000994        1.1441790228120742E-004   2.0093252011210228E-003
   283.30000000000996        1.1441790228120742E-004   2.0093252011210228E-003
   283.40000000000998        1.1397471981559261E-004   2.0015425769842493E-003
   283.50000000001000        1.1397471981559261E-004   2.0015425769842493E-003
   283.60000000001003        1.1397471981559261E-004   2.0015425769842493E-003
   283.70000000001005        1.1397471981559261E-004   2.0015425769842493E-003
   283.80000000001007        1.1397471981559261E-004   2.0015425769842493E-003
   283.90000000001010        1.1353418381694408E-004   1.9938064241989545E-003
   284.00000000001012        1.1353418381694408E-004   1.9938064241989545E-003
   284.10000000001014        1.1353418381694408E-004   1.9938064241989545E-003
   284.20000000001016        1.1353418381694408E-004   1.9938064241989545E-003
   284.30000000001019        1.1353418381694408E-004   1.9938064241989545E-003
   284.40000000001021        1.1309627268513806E-004   1.9861163635073349E-003
   284.50000000001023        1.1309627268513806E-004   1.9861163635073349E-003
   284.60000000001025        1.1309627268513806E-004   1.9861163635073349E-003
   284.70000000001028        1.1309627268513806E-004   1.9861163635073349E-003
   284.80000000001030        1.1309627268513806E-004   1.9861163635073349E-003
   284.90000000001032        1.1266096504525850E-004   1.9784720196056832E-003
   285.00000000001035        1.1266096504525850E-004   1.9784720196056832E-003
   285.10000000001037        1.1266096504525850E-004   1.9784720196056832E-003
   285.20000000001039        1.1266096504525850E-004   1.9784720196056832E-003
   285.30000000001041        1.1266096504525850E-004   1.9784720196056832E-003
   285.40000000001044        1.1222823974474012E-004   1.9708730210934835E-003
   285.50000000001046        1.1222823974474012E-004   1.9708730210934835E-003
   285.60000000001048        1.1222823974474012E-004   1.9708730210934835E-003
   285.70000000001050        1.1222823974474012E-004   1.9708730210934835E-003
   285.80000000001053        1.1222823974474012E-004   1.9708730210934835E-003
   285.90000000001055        1.1179807585052240E-004   1.9633190004242069E-003
   286.00000000001057        1.1179807585052240E-004   1.9633190004242069E-003
   286.10000000001060        1.1179807585052240E-004   1.9633190004242069E-003
   286.20000000001062        1.1179807585052240E-004   1.9633190004242069E-003
   286.30000000001064        1.1179807585052240E-004   1.9633190004242069E-003
   286.40000000001066        1.1137045264629826E-004   1.9558095938559217E-003
   286.50000000001069        1.1137045264629826E-004   1.9558095938559217E-003
   286.60000000001071        1.1137045264629826E-004   1.9558095938559217E-003
   286.70000000001073        1.1137045264629826E-004   1.9558095938559217E-003
   286.80000000001075        1.1137045264629826E-004   1.9558095938559217E-003
   286.90000000001078        1.1094534962971779E-004   1.9483444414037162E-003
   287.00000000001080        1.1094534962971779E-004   1.9483444414037162E-003
   287.10000000001082        1.1094534962971779E-004   1.9483444414037162E-003
   287.20000000001085        1.1094534962971779E-004   1.9483444414037162E-003
   287.30000000001087        1.1094534962971779E-004   1.9483444414037162E-003
   287.40000000001089        1.1052274650975250E-004   1.9409231867919025E-003
   287.50000000001091        1.1052274650975250E-004   1.9409231867919025E-003
   287.60000000001094        1.1052274650975250E-004   1.9409231867919025E-003
   287.70000000001096        1.1052274650975250E-004   1.9409231867919025E-003
   287.80000000001098        1.1052274650975250E-004   1.9409231867919025E-003
   287.90000000001100        1.1010262320397891E-004   1.9335454774076658E-003
   288.00000000001103        1.1010262320397891E-004   1.9335454774076658E-003
   288.10000000001105        1.1010262320397891E-004   1.9335454774076658E-003
   288.20000000001107        1.1010262320397891E-004   1.9335454774076658E-003
   288.30000000001110        1.1010262320397891E-004   1.9335454774076658E-003
   288.40000000001112        1.0968495983599564E-004   1.9262109642543322E-003
   288.50000000001114        1.0968495983599564E-004   1.9262109642543322E-003
   288.60000000001116        1.0968495983599564E-004   1.9262109642543322E-003
   288.70000000001119        1.0968495983599564E-004   1.9262109642543322E-003
   288.80000000001121        1.0968495983599564E-004   1.9262109642543322E-003
   288.90000000001123        1.0926973673279979E-004   1.9189193019068882E-003
   289.00000000001125        1.0926973673279979E-004   1.9189193019068882E-003
   289.10000000001128        1.0926973673279979E-004   1.9189193019068882E-003
   289.20000000001130        1.0926973673279979E-004   1.9189193019068882E-003
   289.30000000001132        1.0926973673279979E-004   1.9189193019068882E-003
   289.40000000001135        1.0885693442228090E-004   1.9116701484667676E-003
   289.50000000001137        1.0885693442228090E-004   1.9116701484667676E-003
   289.60000000001139        1.0885693442228090E-004   1.9116701484667676E-003
   289.70000000001141        1.0885693442228090E-004   1.9116701484667676E-003
   289.80000000001144        1.0885693442228090E-004   1.9116701484667676E-003
   289.90000000001146        1.0844653363070490E-004   1.9044631655181813E-003
   290.00000000001148        1.0844653363070490E-004   1.9044631655181813E-003
   290.10000000001151        1.0844653363070490E-004   1.9044631655181813E-003
   290.20000000001153        1.0844653363070490E-004   1.9044631655181813E-003
   290.30000000001155        1.0844653363070490E-004   1.9044631655181813E-003
   290.40000000001157        1.0803851528022269E-004   1.8972980180844072E-003
   290.50000000001160        1.0803851528022269E-004   1.8972980180844072E-003
   290.60000000001162        1.0803851528022269E-004   1.8972980180844072E-003
   290.70000000001164        1.0803851528022269E-004   1.8972980180844072E-003
   290.80000000001166        1.0803851528022269E-004   1.8972980180844072E-003
   290.90000000001169        1.0763286048646084E-004   1.8901743745854405E-003
   291.00000000001171        1.0763286048646084E-004   1.8901743745854405E-003
   291.10000000001173        1.0763286048646084E-004   1.8901743745854405E-003
   291.20000000001176        1.0763286048646084E-004   1.8901743745854405E-003
   291.30000000001178        1.0763286048646084E-004   1.8901743745854405E-003
   291.40000000001180        1.0722955055613280E-004   1.8830919067957170E-003
   291.50000000001182        1.0722955055613280E-004   1.8830919067957170E-003
   291.60000000001185        1.0722955055613280E-004   1.8830919067957170E-003
   291.70000000001187        1.0722955055613280E-004   1.8830919067957170E-003
   291.80000000001189        1.0722955055613280E-004   1.8830919067957170E-003
   291.90000000001191        1.0682856698464757E-004   1.8760502898027597E-003
   292.00000000001194        1.0682856698464757E-004   1.8760502898027597E-003
   292.10000000001196        1.0682856698464757E-004   1.8760502898027597E-003
   292.20000000001198        1.0682856698464757E-004   1.8760502898027597E-003
   292.30000000001201        1.0682856698464757E-004   1.8760502898027597E-003
   292.40000000001203        1.0642989145378397E-004   1.8690492019660808E-003
   292.50000000001205        1.0642989145378397E-004   1.8690492019660808E-003
   292.60000000001207        1.0642989145378397E-004   1.8690492019660808E-003
   292.70000000001210        1.0642989145378397E-004   1.8690492019660808E-003
   292.80000000001212        1.0642989145378397E-004   1.8690492019660808E-003
   292.90000000001214        1.0603350582942604E-004   1.8620883248772993E-003
   293.00000000001216        1.0603350582942604E-004   1.8620883248772993E-003
   293.10000000001219        1.0603350582942604E-004   1.8620883248772993E-003
   293.20000000001221        1.0603350582942604E-004   1.8620883248772993E-003
   293.30000000001223        1.0603350582942604E-004   1.8620883248772993E-003
   293.40000000001226        1.0563939215929218E-004   1.8551673433202570E-003
   293.50000000001228        1.0563939215929218E-004   1.8551673433202570E-003
   293.60000000001230        1.0563939215929218E-004   1.8551673433202570E-003
   293.70000000001232        1.0563939215929218E-004   1.8551673433202570E-003
   293.80000000001235        1.0563939215929218E-004   1.8551673433202570E-003
   293.90000000001237        1.0524753267067653E-004   1.8482859452317616E-003
   294.00000000001239        1.0524753267067653E-004   1.8482859452317616E-003
   294.10000000001241        1.0524753267067653E-004   1.8482859452317616E-003
   294.20000000001244        1.0524753267067653E-004   1.8482859452317616E-003
   294.30000000001246        1.0524753267067653E-004   1.8482859452317616E-003
   294.40000000001248        1.0485790976831055E-004   1.8414438216635620E-003
   294.50000000001251        1.0485790976831055E-004   1.8414438216635620E-003
   294.60000000001253        1.0485790976831055E-004   1.8414438216635620E-003
   294.70000000001255        1.0485790976831055E-004   1.8414438216635620E-003
   294.80000000001257        1.0485790976831055E-004   1.8414438216635620E-003
   294.90000000001260        1.0447050603214499E-004   1.8346406667436924E-003
   295.00000000001262        1.0447050603214499E-004   1.8346406667436924E-003
   295.10000000001264        1.0447050603214499E-004   1.8346406667436924E-003
   295.20000000001266        1.0447050603214499E-004   1.8346406667436924E-003
   295.30000000001269        1.0447050603214499E-004   1.8346406667436924E-003
   295.40000000001271        1.0408530421524301E-004   1.8278761776397688E-003
   295.50000000001273        1.0408530421524301E-004   1.8278761776397688E-003
   295.60000000001276        1.0408530421524301E-004   1.8278761776397688E-003
   295.70000000001278        1.0408530421524301E-004   1.8278761776397688E-003
   295.80000000001280        1.0408530421524301E-004   1.8278761776397688E-003
   295.90000000001282        1.0370228724169783E-004   1.8211500545212778E-003
   296.00000000001285        1.0370228724169783E-004   1.8211500545212778E-003
   296.10000000001287        1.0370228724169783E-004   1.8211500545212778E-003
   296.20000000001289        1.0370228724169783E-004   1.8211500545212778E-003
   296.30000000001291        1.0370228724169783E-004   1.8211500545212778E-003
   296.40000000001294        1.0332143820451301E-004   1.8144620005243087E-003
   296.50000000001296        1.0332143820451301E-004   1.8144620005243087E-003
   296.60000000001298        1.0332143820451301E-004   1.8144620005243087E-003
   296.70000000001301        1.0332143820451301E-004   1.8144620005243087E-003
   296.80000000001303        1.0332143820451301E-004   1.8144620005243087E-003
   296.90000000001305        1.0294274036362257E-004   1.8078117217146244E-003
   297.00000000001307        1.0294274036362257E-004   1.8078117217146244E-003
   297.10000000001310        1.0294274036362257E-004   1.8078117217146244E-003
   297.20000000001312        1.0294274036362257E-004   1.8078117217146244E-003
   297.30000000001314        1.0294274036362257E-004   1.8078117217146244E-003
   297.40000000001316        1.0256617714382007E-004   1.8011989270530530E-003
   297.50000000001319        1.0256617714382007E-004   1.8011989270530530E-003
   297.60000000001321        1.0256617714382007E-004   1.8011989270530530E-003
   297.70000000001323        1.0256617714382007E-004   1.8011989270530530E-003
   297.80000000001326        1.0256617714382007E-004   1.8011989270530530E-003
   297.90000000001328        1.0219173213280510E-004   1.7946233283603103E-003
   298.00000000001330        1.0219173213280510E-004   1.7946233283603103E-003
   298.10000000001332        1.0219173213280510E-004   1.7946233283603103E-003
   298.20000000001335        1.0219173213280510E-004   1.7946233283603103E-003
   298.30000000001337        1.0219173213280510E-004   1.7946233283603103E-003
   298.40000000001339        1.0181938907923759E-004   1.7880846402830164E-003
   298.50000000001342        1.0181938907923759E-004   1.7880846402830164E-003
   298.60000000001344        1.0181938907923759E-004   1.7880846402830164E-003
   298.70000000001346        1.0181938907923759E-004   1.7880846402830164E-003
   298.80000000001348        1.0181938907923759E-004   1.7880846402830164E-003
   298.90000000001351        1.0144913189078303E-004   1.7815825802594092E-003
   299.00000000001353        1.0144913189078303E-004   1.7815825802594092E-003
   299.10000000001355        1.0144913189078303E-004   1.7815825802594092E-003
   299.20000000001357        1.0144913189078303E-004   1.7815825802594092E-003
   299.30000000001360        1.0144913189078303E-004   1.7815825802594092E-003
   299.40000000001362        1.0108094463223860E-004   1.7751168684864362E-003
   299.50000000001364        1.0108094463223860E-004   1.7751168684864362E-003
   299.60000000001367        1.0108094463223860E-004   1.7751168684864362E-003
   299.70000000001369        1.0108094463223860E-004   1.7751168684864362E-003
   299.80000000001371        1.0108094463223860E-004   1.7751168684864362E-003
   299.90000000001373        1.0071481152364002E-004   1.7686872278866478E-003
   300.00000000001376        1.0071481152364002E-004   1.7686872278866478E-003
   300.10000000001378        1.0071481152364002E-004   1.7686872278866478E-003
   300.20000000001380        1.0071481152364002E-004   1.7686872278866478E-003
   300.30000000001382        1.0071481152364002E-004   1.7686872278866478E-003
   300.40000000001385        1.0035071693842860E-004   1.7622933840759079E-003
   300.50000000001387        1.0035071693842860E-004   1.7622933840759079E-003
   300.60000000001389        1.0035071693842860E-004   1.7622933840759079E-003
   300.70000000001392        1.0035071693842860E-004   1.7622933840759079E-003
   300.80000000001394        1.0035071693842860E-004   1.7622933840759079E-003
   300.90000000001396        9.9988645401623440E-005   1.7559350653310103E-003
   301.00000000001398        9.9988645401623440E-005   1.7559350653310103E-003
   301.10000000001401        9.9988645401623440E-005   1.7559350653310103E-003
   301.20000000001403        9.9988645401623440E-005   1.7559350653310103E-003
   301.30000000001405        9.9988645401623440E-005   1.7559350653310103E-003
   301.40000000001407        9.9628581588024880E-005   1.7496120025589639E-003
   301.50000000001410        9.9628581588024880E-005   1.7496120025589639E-003
   301.60000000001412        9.9628581588024880E-005   1.7496120025589639E-003
   301.70000000001414        9.9628581588024880E-005   1.7496120025589639E-003
   301.80000000001417        9.9628581588024880E-005   1.7496120025589639E-003
   301.90000000001419        9.9270510320450763E-005   1.7433239292649920E-003
   302.00000000001421        9.9270510320450763E-005   1.7433239292649920E-003
   302.10000000001423        9.9270510320450763E-005   1.7433239292649920E-003
   302.20000000001426        9.9270510320450763E-005   1.7433239292649920E-003
   302.30000000001428        9.9270510320450763E-005   1.7433239292649920E-003
   302.40000000001430        9.8914416567986860E-005   1.7370705815227452E-003
   302.50000000001432        9.8914416567986860E-005   1.7370705815227452E-003
   302.60000000001435        9.8914416567986860E-005   1.7370705815227452E-003
   302.70000000001437        9.8914416567986860E-005   1.7370705815227452E-003
   302.80000000001439        9.8914416567986860E-005   1.7370705815227452E-003
   302.90000000001442        9.8914416567986860E-005   1.7370705815227452E-003
   303.00000000001444        9.8489693428906240E-005   1.7296120341019289E-003
   303.10000000001446        9.8489693428906240E-005   1.7296120341019289E-003
   303.20000000001448        9.8489693428906240E-005   1.7296120341019289E-003
   303.30000000001451        9.8489693428906240E-005   1.7296120341019289E-003
   303.40000000001453        9.8489693428906240E-005   1.7296120341019289E-003
   303.50000000001455        9.8489693428906240E-005   1.7296120341019289E-003
   303.60000000001457        9.8067771036604079E-005   1.7222026682905559E-003
   303.70000000001460        9.8067771036604079E-005   1.7222026682905559E-003
   303.80000000001462        9.8067771036604079E-005   1.7222026682905559E-003
   303.90000000001464        9.8067771036604079E-005   1.7222026682905559E-003
   304.00000000001467        9.8067771036604079E-005   1.7222026682905559E-003
   304.10000000001469        9.8067771036604079E-005   1.7222026682905559E-003
   304.20000000001471        9.7648624224458674E-005   1.7148420422985189E-003
   304.30000000001473        9.7648624224458674E-005   1.7148420422985189E-003
   304.40000000001476        9.7648624224458674E-005   1.7148420422985189E-003
   304.50000000001478        9.7648624224458674E-005   1.7148420422985189E-003
   304.60000000001480        9.7648624224458674E-005   1.7148420422985189E-003
   304.70000000001482        9.7648624224458674E-005   1.7148420422985189E-003
   304.80000000001485        9.7232228120081886E-005   1.7075297193916185E-003
   304.90000000001487        9.7232228120081886E-005   1.7075297193916185E-003
   305.00000000001489        9.7232228120081886E-005   1.7075297193916185E-003
   305.10000000001492        9.7232228120081886E-005   1.7075297193916185E-003
   305.20000000001494        9.7232228120081886E-005   1.7075297193916185E-003
   305.30000000001496        9.7232228120081886E-005   1.7075297193916185E-003
   305.40000000001498        9.6818558135040823E-005   1.7002652678212756E-003
   305.50000000001501        9.6818558135040823E-005   1.7002652678212756E-003
   305.60000000001503        9.6818558135040823E-005   1.7002652678212756E-003
   305.70000000001505        9.6818558135040823E-005   1.7002652678212756E-003
   305.80000000001507        9.6818558135040823E-005   1.7002652678212756E-003
   305.90000000001510        9.6818558135040823E-005   1.7002652678212756E-003
   306.00000000001512        9.6407589960915760E-005   1.6930482607546951E-003
   306.10000000001514        9.6407589960915760E-005   1.6930482607546951E-003
   306.20000000001517        9.6407589960915760E-005   1.6930482607546951E-003
   306.30000000001519        9.6407589960915760E-005   1.6930482607546951E-003
   306.40000000001521        9.6407589960915760E-005   1.6930482607546951E-003
   306.50000000001523        9.6407589960915760E-005   1.6930482607546951E-003
   306.60000000001526        9.5999299565355906E-005   1.6858782762070523E-003
   306.70000000001528        9.5999299565355906E-005   1.6858782762070523E-003
   306.80000000001530        9.5999299565355906E-005   1.6858782762070523E-003
   306.90000000001532        9.5999299565355906E-005   1.6858782762070523E-003
   307.00000000001535        9.5999299565355906E-005   1.6858782762070523E-003
   307.10000000001537        9.5999299565355906E-005   1.6858782762070523E-003
   307.20000000001539        9.5593663188349551E-005   1.6787548969737975E-003
   307.30000000001542        9.5593663188349551E-005   1.6787548969737975E-003
   307.40000000001544        9.5593663188349551E-005   1.6787548969737975E-003
   307.50000000001546        9.5593663188349551E-005   1.6787548969737975E-003
   307.60000000001548        9.5593663188349551E-005   1.6787548969737975E-003
   307.70000000001551        9.5593663188349551E-005   1.6787548969737975E-003
   307.80000000001553        9.5190657338361045E-005   1.6716777105650724E-003
   307.90000000001555        9.5190657338361045E-005   1.6716777105650724E-003
   308.00000000001558        9.5190657338361045E-005   1.6716777105650724E-003
   308.10000000001560        9.5190657338361045E-005   1.6716777105650724E-003
   308.20000000001562        9.5190657338361045E-005   1.6716777105650724E-003
   308.30000000001564        9.5190657338361045E-005   1.6716777105650724E-003
   308.40000000001567        9.4790258788707822E-005   1.6646463091404761E-003
   308.50000000001569        9.4790258788707822E-005   1.6646463091404761E-003
   308.60000000001571        9.4790258788707822E-005   1.6646463091404761E-003
   308.70000000001573        9.4790258788707822E-005   1.6646463091404761E-003
   308.80000000001576        9.4790258788707822E-005   1.6646463091404761E-003
   308.90000000001578        9.4790258788707822E-005   1.6646463091404761E-003
   309.00000000001580        9.4392444573849007E-005   1.6576602894453137E-003
   309.10000000001583        9.4392444573849007E-005   1.6576602894453137E-003
   309.20000000001585        9.4392444573849007E-005   1.6576602894453137E-003
   309.30000000001587        9.4392444573849007E-005   1.6576602894453137E-003
   309.40000000001589        9.4392444573849007E-005   1.6576602894453137E-003
   309.50000000001592        9.4392444573849007E-005   1.6576602894453137E-003
   309.60000000001594        9.3997191985870196E-005   1.6507192527473161E-003
   309.70000000001596        9.3997191985870196E-005   1.6507192527473161E-003
   309.80000000001598        9.3997191985870196E-005   1.6507192527473161E-003
   309.90000000001601        9.3997191985870196E-005   1.6507192527473161E-003
   310.00000000001603        9.3997191985870196E-005   1.6507192527473161E-003
   310.10000000001605        9.3997191985870196E-005   1.6507192527473161E-003
   310.20000000001608        9.3604478570920516E-005   1.6438228047755067E-003
   310.30000000001610        9.3604478570920516E-005   1.6438228047755067E-003
   310.40000000001612        9.3604478570920516E-005   1.6438228047755067E-003
   310.50000000001614        9.3604478570920516E-005   1.6438228047755067E-003
   310.60000000001617        9.3604478570920516E-005   1.6438228047755067E-003
   310.70000000001619        9.3604478570920516E-005   1.6438228047755067E-003
   310.80000000001621        9.3214282125753334E-005   1.6369705556586991E-003
   310.90000000001623        9.3214282125753334E-005   1.6369705556586991E-003
   311.00000000001626        9.3214282125753334E-005   1.6369705556586991E-003
   311.10000000001628        9.3214282125753334E-005   1.6369705556586991E-003
   311.20000000001630        9.3214282125753334E-005   1.6369705556586991E-003
   311.30000000001633        9.3214282125753334E-005   1.6369705556586991E-003
   311.40000000001635        9.2826580694321616E-005   1.6301621198658209E-003
   311.50000000001637        9.2826580694321616E-005   1.6301621198658209E-003
   311.60000000001639        9.2826580694321616E-005   1.6301621198658209E-003
   311.70000000001642        9.2826580694321616E-005   1.6301621198658209E-003
   311.80000000001644        9.2826580694321616E-005   1.6301621198658209E-003
   311.90000000001646        9.2826580694321616E-005   1.6301621198658209E-003
   312.00000000001648        9.2441352564418054E-005   1.6233971161468597E-003
   312.10000000001651        9.2441352564418054E-005   1.6233971161468597E-003
   312.20000000001653        9.2441352564418054E-005   1.6233971161468597E-003
   312.30000000001655        9.2441352564418054E-005   1.6233971161468597E-003
   312.40000000001658        9.2441352564418054E-005   1.6233971161468597E-003
   312.50000000001660        9.2441352564418054E-005   1.6233971161468597E-003
   312.60000000001662        9.2058576264367474E-005   1.6166751674755928E-003
   312.70000000001664        9.2058576264367474E-005   1.6166751674755928E-003
   312.80000000001667        9.2058576264367474E-005   1.6166751674755928E-003
   312.90000000001669        9.2058576264367474E-005   1.6166751674755928E-003
   313.00000000001671        9.2058576264367474E-005   1.6166751674755928E-003
   313.10000000001673        9.2058576264367474E-005   1.6166751674755928E-003
   313.20000000001676        9.1678230559790835E-005   1.6099959009914604E-003
   313.30000000001678        9.1678230559790835E-005   1.6099959009914604E-003
   313.40000000001680        9.1678230559790835E-005   1.6099959009914604E-003
   313.50000000001683        9.1678230559790835E-005   1.6099959009914604E-003
   313.60000000001685        9.1678230559790835E-005   1.6099959009914604E-003
   313.70000000001687        9.1678230559790835E-005   1.6099959009914604E-003
   313.80000000001689        9.1300294450397031E-005   1.6033589479443745E-003
   313.90000000001692        9.1300294450397031E-005   1.6033589479443745E-003
   314.00000000001694        9.1300294450397031E-005   1.6033589479443745E-003
   314.10000000001696        9.1300294450397031E-005   1.6033589479443745E-003
   314.20000000001698        9.1300294450397031E-005   1.6033589479443745E-003
   314.30000000001701        9.1300294450397031E-005   1.6033589479443745E-003
   314.40000000001703        9.0924747166844737E-005   1.5967639436389410E-003
   314.50000000001705        9.0924747166844737E-005   1.5967639436389410E-003
   314.60000000001708        9.0924747166844737E-005   1.5967639436389410E-003
   314.70000000001710        9.0924747166844737E-005   1.5967639436389410E-003
   314.80000000001712        9.0924747166844737E-005   1.5967639436389410E-003
   314.90000000001714        9.0924747166844737E-005   1.5967639436389410E-003
   315.00000000001717        9.0551568167631779E-005   1.5902105273802262E-003
   315.10000000001719        9.0551568167631779E-005   1.5902105273802262E-003
   315.20000000001721        9.0551568167631779E-005   1.5902105273802262E-003
   315.30000000001723        9.0551568167631779E-005   1.5902105273802262E-003
   315.40000000001726        9.0551568167631779E-005   1.5902105273802262E-003
   315.50000000001728        9.0551568167631779E-005   1.5902105273802262E-003
   315.60000000001730        9.0180737136070493E-005   1.5836983424204021E-003
   315.70000000001733        9.0180737136070493E-005   1.5836983424204021E-003
   315.80000000001735        9.0180737136070493E-005   1.5836983424204021E-003
   315.90000000001737        9.0180737136070493E-005   1.5836983424204021E-003
   316.00000000001739        9.0180737136070493E-005   1.5836983424204021E-003
   316.10000000001742        9.0180737136070493E-005   1.5836983424204021E-003
   316.20000000001744        8.9812233977271369E-005   1.5772270359060323E-003
   316.30000000001746        8.9812233977271369E-005   1.5772270359060323E-003
   316.40000000001749        8.9812233977271369E-005   1.5772270359060323E-003
   316.50000000001751        8.9812233977271369E-005   1.5772270359060323E-003
   316.60000000001753        8.9812233977271369E-005   1.5772270359060323E-003
   316.70000000001755        8.9812233977271369E-005   1.5772270359060323E-003
   316.80000000001758        8.9446038815194315E-005   1.5707962588262317E-003
   316.90000000001760        8.9446038815194315E-005   1.5707962588262317E-003
   317.00000000001762        8.9446038815194315E-005   1.5707962588262317E-003
   317.10000000001764        8.9446038815194315E-005   1.5707962588262317E-003
   317.20000000001767        8.9446038815194315E-005   1.5707962588262317E-003
   317.30000000001769        8.9446038815194315E-005   1.5707962588262317E-003
   317.40000000001771        8.9082131989751782E-005   1.5644056659615147E-003
   317.50000000001774        8.9082131989751782E-005   1.5644056659615147E-003
   317.60000000001776        8.9082131989751782E-005   1.5644056659615147E-003
   317.70000000001778        8.9082131989751782E-005   1.5644056659615147E-003
   317.80000000001780        8.9082131989751782E-005   1.5644056659615147E-003
   317.90000000001783        8.9082131989751782E-005   1.5644056659615147E-003
   318.00000000001785        8.8720494053936465E-005   1.5580549158338596E-003
   318.10000000001787        8.8720494053936465E-005   1.5580549158338596E-003
   318.20000000001789        8.8720494053936465E-005   1.5580549158338596E-003
   318.30000000001792        8.8720494053936465E-005   1.5580549158338596E-003
   318.40000000001794        8.8720494053936465E-005   1.5580549158338596E-003
   318.50000000001796        8.8720494053936465E-005   1.5580549158338596E-003
   318.60000000001799        8.8361105771015078E-005   1.5517436706572658E-003
   318.70000000001801        8.8361105771015078E-005   1.5517436706572658E-003
   318.80000000001803        8.8361105771015078E-005   1.5517436706572658E-003
   318.90000000001805        8.8361105771015078E-005   1.5517436706572658E-003
   319.00000000001808        8.8361105771015078E-005   1.5517436706572658E-003
   319.10000000001810        8.8361105771015078E-005   1.5517436706572658E-003
   319.20000000001812        8.8003948111759706E-005   1.5454715962887123E-003
   319.30000000001814        8.8003948111759706E-005   1.5454715962887123E-003
   319.40000000001817        8.8003948111759706E-005   1.5454715962887123E-003
   319.50000000001819        8.8003948111759706E-005   1.5454715962887123E-003
   319.60000000001821        8.8003948111759706E-005   1.5454715962887123E-003
   319.70000000001824        8.8003948111759706E-005   1.5454715962887123E-003
   319.80000000001826        8.7649002251710171E-005   1.5392383621809821E-003
   319.90000000001828        8.7649002251710171E-005   1.5392383621809821E-003
   320.00000000001830        8.7649002251710171E-005   1.5392383621809821E-003
   320.10000000001833        8.7649002251710171E-005   1.5392383621809821E-003
   320.20000000001835        8.7649002251710171E-005   1.5392383621809821E-003
   320.30000000001837        8.7649002251710171E-005   1.5392383621809821E-003
   320.40000000001839        8.7649002251710171E-005   1.5392383621809821E-003
   320.50000000001842        8.7237669379238106E-005   1.5320149094396119E-003
   320.60000000001844        8.7237669379238106E-005   1.5320149094396119E-003
   320.70000000001846        8.7237669379238106E-005   1.5320149094396119E-003
   320.80000000001849        8.7237669379238106E-005   1.5320149094396119E-003
   320.90000000001851        8.7237669379238106E-005   1.5320149094396119E-003
   321.00000000001853        8.7237669379238106E-005   1.5320149094396119E-003
   321.10000000001855        8.7237669379238106E-005   1.5320149094396119E-003
   321.20000000001858        8.6829292447920852E-005   1.5248433644251664E-003
   321.30000000001860        8.6829292447920852E-005   1.5248433644251664E-003
   321.40000000001862        8.6829292447920852E-005   1.5248433644251664E-003
   321.50000000001864        8.6829292447920852E-005   1.5248433644251664E-003
   321.60000000001867        8.6829292447920852E-005   1.5248433644251664E-003
   321.70000000001869        8.6829292447920852E-005   1.5248433644251664E-003
   321.80000000001871        8.6829292447920852E-005   1.5248433644251664E-003
   321.90000000001874        8.6423842588203998E-005   1.5177232202815709E-003
   322.00000000001876        8.6423842588203998E-005   1.5177232202815709E-003
   322.10000000001878        8.6423842588203998E-005   1.5177232202815709E-003
   322.20000000001880        8.6423842588203998E-005   1.5177232202815709E-003
   322.30000000001883        8.6423842588203998E-005   1.5177232202815709E-003
   322.40000000001885        8.6423842588203998E-005   1.5177232202815709E-003
   322.50000000001887        8.6423842588203998E-005   1.5177232202815709E-003
   322.60000000001889        8.6021291293443273E-005   1.5106539764450570E-003
   322.70000000001892        8.6021291293443273E-005   1.5106539764450570E-003
   322.80000000001894        8.6021291293443273E-005   1.5106539764450570E-003
   322.90000000001896        8.6021291293443273E-005   1.5106539764450570E-003
   323.00000000001899        8.6021291293443273E-005   1.5106539764450570E-003
   323.10000000001901        8.6021291293443273E-005   1.5106539764450570E-003
   323.20000000001903        8.6021291293443273E-005   1.5106539764450570E-003
   323.30000000001905        8.5621610409912407E-005   1.5036351385489843E-003
   323.40000000001908        8.5621610409912407E-005   1.5036351385489843E-003
   323.50000000001910        8.5621610409912407E-005   1.5036351385489843E-003
   323.60000000001912        8.5621610409912407E-005   1.5036351385489843E-003
   323.70000000001914        8.5621610409912407E-005   1.5036351385489843E-003
   323.80000000001917        8.5621610409912407E-005   1.5036351385489843E-003
   323.90000000001919        8.5621610409912407E-005   1.5036351385489843E-003
   324.00000000001921        8.5224772131538986E-005   1.4966662183303766E-003
   324.10000000001924        8.5224772131538986E-005   1.4966662183303766E-003
   324.20000000001926        8.5224772131538986E-005   1.4966662183303766E-003
   324.30000000001928        8.5224772131538986E-005   1.4966662183303766E-003
   324.40000000001930        8.5224772131538986E-005   1.4966662183303766E-003
   324.50000000001933        8.5224772131538986E-005   1.4966662183303766E-003
   324.60000000001935        8.5224772131538986E-005   1.4966662183303766E-003
   324.70000000001937        8.4830748994620421E-005   1.4897467335379271E-003
   324.80000000001939        8.4830748994620421E-005   1.4897467335379271E-003
   324.90000000001942        8.4830748994620421E-005   1.4897467335379271E-003
   325.00000000001944        8.4830748994620421E-005   1.4897467335379271E-003
   325.10000000001946        8.4830748994620421E-005   1.4897467335379271E-003
   325.20000000001949        8.4830748994620421E-005   1.4897467335379271E-003
   325.30000000001951        8.4830748994620421E-005   1.4897467335379271E-003
   325.40000000001953        8.4439513872735253E-005   1.4828762078421957E-003
   325.50000000001955        8.4439513872735253E-005   1.4828762078421957E-003
   325.60000000001958        8.4439513872735253E-005   1.4828762078421957E-003
   325.70000000001960        8.4439513872735253E-005   1.4828762078421957E-003
   325.80000000001962        8.4439513872735253E-005   1.4828762078421957E-003
   325.90000000001965        8.4439513872735253E-005   1.4828762078421957E-003
   326.00000000001967        8.4439513872735253E-005   1.4828762078421957E-003
   326.10000000001969        8.4051039971667617E-005   1.4760541707468466E-003
   326.20000000001971        8.4051039971667617E-005   1.4760541707468466E-003
   326.30000000001974        8.4051039971667617E-005   1.4760541707468466E-003
   326.40000000001976        8.4051039971667617E-005   1.4760541707468466E-003
   326.50000000001978        8.4051039971667617E-005   1.4760541707468466E-003
   326.60000000001980        8.4051039971667617E-005   1.4760541707468466E-003
   326.70000000001983        8.4051039971667617E-005   1.4760541707468466E-003
   326.80000000001985        8.3665300824484876E-005   1.4692801575017977E-003
   326.90000000001987        8.3665300824484876E-005   1.4692801575017977E-003
   327.00000000001990        8.3665300824484876E-005   1.4692801575017977E-003
   327.10000000001992        8.3665300824484876E-005   1.4692801575017977E-003
   327.20000000001994        8.3665300824484876E-005   1.4692801575017977E-003
   327.30000000001996        8.3665300824484876E-005   1.4692801575017977E-003
   327.40000000001999        8.3665300824484876E-005   1.4692801575017977E-003
   327.50000000002001        8.3282270286634850E-005   1.4625537090175702E-003
   327.60000000002003        8.3282270286634850E-005   1.4625537090175702E-003
   327.70000000002005        8.3282270286634850E-005   1.4625537090175702E-003
   327.80000000002008        8.3282270286634850E-005   1.4625537090175702E-003
   327.90000000002010        8.3282270286634850E-005   1.4625537090175702E-003
   328.00000000002012        8.3282270286634850E-005   1.4625537090175702E-003
   328.10000000002015        8.3282270286634850E-005   1.4625537090175702E-003
   328.20000000002017        8.2901922531194826E-005   1.4558743717816740E-003
   328.30000000002019        8.2901922531194826E-005   1.4558743717816740E-003
   328.40000000002021        8.2901922531194826E-005   1.4558743717816740E-003
   328.50000000002024        8.2901922531194826E-005   1.4558743717816740E-003
   328.60000000002026        8.2901922531194826E-005   1.4558743717816740E-003
   328.70000000002028        8.2901922531194826E-005   1.4558743717816740E-003
   328.80000000002030        8.2901922531194826E-005   1.4558743717816740E-003
   328.90000000002033        8.2524232044149992E-005   1.4492416977759624E-003
   329.00000000002035        8.2524232044149992E-005   1.4492416977759624E-003
   329.10000000002037        8.2524232044149992E-005   1.4492416977759624E-003
   329.20000000002040        8.2524232044149992E-005   1.4492416977759624E-003
   329.30000000002042        8.2524232044149992E-005   1.4492416977759624E-003
   329.40000000002044        8.2524232044149992E-005   1.4492416977759624E-003
   329.50000000002046        8.2524232044149992E-005   1.4492416977759624E-003
   329.60000000002049        8.2149173619792997E-005   1.4426552443953791E-003
   329.70000000002051        8.2149173619792997E-005   1.4426552443953791E-003
   329.80000000002053        8.2149173619792997E-005   1.4426552443953791E-003
   329.90000000002055        8.2149173619792997E-005   1.4426552443953791E-003
   330.00000000002058        8.2149173619792997E-005   1.4426552443953791E-003
   330.10000000002060        8.2149173619792997E-005   1.4426552443953791E-003
   330.20000000002062        8.2149173619792997E-005   1.4426552443953791E-003
   330.30000000002065        8.1776722356196490E-005   1.4361145743687722E-003
   330.40000000002067        8.1776722356196490E-005   1.4361145743687722E-003
   330.50000000002069        8.1776722356196490E-005   1.4361145743687722E-003
   330.60000000002071        8.1776722356196490E-005   1.4361145743687722E-003
   330.70000000002074        8.1776722356196490E-005   1.4361145743687722E-003
   330.80000000002076        8.1776722356196490E-005   1.4361145743687722E-003
   330.90000000002078        8.1776722356196490E-005   1.4361145743687722E-003
   331.00000000002080        8.1406853650732824E-005   1.4296192556804137E-003
   331.10000000002083        8.1406853650732824E-005   1.4296192556804137E-003
   331.20000000002085        8.1406853650732824E-005   1.4296192556804137E-003
   331.30000000002087        8.1406853650732824E-005   1.4296192556804137E-003
   331.40000000002090        8.1406853650732824E-005   1.4296192556804137E-003
   331.50000000002092        8.1406853650732824E-005   1.4296192556804137E-003
   331.60000000002094        8.1406853650732824E-005   1.4296192556804137E-003
   331.70000000002096        8.1039543195711292E-005   1.4231688614928706E-003
   331.80000000002099        8.1039543195711292E-005   1.4231688614928706E-003
   331.90000000002101        8.1039543195711292E-005   1.4231688614928706E-003
   332.00000000002103        8.1039543195711292E-005   1.4231688614928706E-003
   332.10000000002105        8.1039543195711292E-005   1.4231688614928706E-003
   332.20000000002108        8.1039543195711292E-005   1.4231688614928706E-003
   332.30000000002110        8.1039543195711292E-005   1.4231688614928706E-003
   332.40000000002112        8.0674766974074170E-005   1.4167629700721743E-003
   332.50000000002115        8.0674766974074170E-005   1.4167629700721743E-003
   332.60000000002117        8.0674766974074170E-005   1.4167629700721743E-003
   332.70000000002119        8.0674766974074170E-005   1.4167629700721743E-003
   332.80000000002121        8.0674766974074170E-005   1.4167629700721743E-003
   332.90000000002124        8.0674766974074170E-005   1.4167629700721743E-003
   333.00000000002126        8.0674766974074170E-005   1.4167629700721743E-003
   333.10000000002128        8.0312501255149881E-005   1.4104011647127208E-003
   333.20000000002130        8.0312501255149881E-005   1.4104011647127208E-003
   333.30000000002133        8.0312501255149881E-005   1.4104011647127208E-003
   333.40000000002135        8.0312501255149881E-005   1.4104011647127208E-003
   333.50000000002137        8.0312501255149881E-005   1.4104011647127208E-003
   333.60000000002140        8.0312501255149881E-005   1.4104011647127208E-003
   333.70000000002142        8.0312501255149881E-005   1.4104011647127208E-003
   333.80000000002144        7.9952722590537870E-005   1.4040830336647624E-003
   333.90000000002146        7.9952722590537870E-005   1.4040830336647624E-003
   334.00000000002149        7.9952722590537870E-005   1.4040830336647624E-003
   334.10000000002151        7.9952722590537870E-005   1.4040830336647624E-003
   334.20000000002153        7.9952722590537870E-005   1.4040830336647624E-003
   334.30000000002156        7.9952722590537870E-005   1.4040830336647624E-003
   334.40000000002158        7.9952722590537870E-005   1.4040830336647624E-003
   334.50000000002160        7.9595407809965186E-005   1.3978081700629999E-003
   334.60000000002162        7.9595407809965186E-005   1.3978081700629999E-003
   334.70000000002165        7.9595407809965186E-005   1.3978081700629999E-003
   334.80000000002167        7.9595407809965186E-005   1.3978081700629999E-003
   334.90000000002169        7.9595407809965186E-005   1.3978081700629999E-003
   335.00000000002171        7.9595407809965186E-005   1.3978081700629999E-003
   335.10000000002174        7.9595407809965186E-005   1.3978081700629999E-003
   335.20000000002176        7.9240534017337099E-005   1.3915761718550199E-003
   335.30000000002178        7.9240534017337099E-005   1.3915761718550199E-003
   335.40000000002181        7.9240534017337099E-005   1.3915761718550199E-003
   335.50000000002183        7.9240534017337099E-005   1.3915761718550199E-003
   335.60000000002185        7.9240534017337099E-005   1.3915761718550199E-003
   335.70000000002187        7.9240534017337099E-005   1.3915761718550199E-003
   335.80000000002190        7.9240534017337099E-005   1.3915761718550199E-003
   335.90000000002192        7.9240534017337099E-005   1.3915761718550199E-003
   336.00000000002194        7.8837923917756677E-005   1.3845058669749763E-003
   336.10000000002196        7.8837923917756677E-005   1.3845058669749763E-003
   336.20000000002199        7.8837923917756677E-005   1.3845058669749763E-003
   336.30000000002201        7.8837923917756677E-005   1.3845058669749763E-003
   336.40000000002203        7.8837923917756677E-005   1.3845058669749763E-003
   336.50000000002206        7.8837923917756677E-005   1.3845058669749763E-003
   336.60000000002208        7.8837923917756677E-005   1.3845058669749763E-003
   336.70000000002210        7.8837923917756677E-005   1.3845058669749763E-003
   336.80000000002212        7.8438439158962745E-005   1.3774904451766495E-003
   336.90000000002215        7.8438439158962745E-005   1.3774904451766495E-003
   337.00000000002217        7.8438439158962745E-005   1.3774904451766495E-003
   337.10000000002219        7.8438439158962745E-005   1.3774904451766495E-003
   337.20000000002221        7.8438439158962745E-005   1.3774904451766495E-003
   337.30000000002224        7.8438439158962745E-005   1.3774904451766495E-003
   337.40000000002226        7.8438439158962745E-005   1.3774904451766495E-003
   337.50000000002228        7.8438439158962745E-005   1.3774904451766495E-003
   337.60000000002231        7.8042046835914347E-005   1.3705293287121761E-003
   337.70000000002233        7.8042046835914347E-005   1.3705293287121761E-003
   337.80000000002235        7.8042046835914347E-005   1.3705293287121761E-003
   337.90000000002237        7.8042046835914347E-005   1.3705293287121761E-003
   338.00000000002240        7.8042046835914347E-005   1.3705293287121761E-003
   338.10000000002242        7.8042046835914347E-005   1.3705293287121761E-003
   338.20000000002244        7.8042046835914347E-005   1.3705293287121761E-003
   338.30000000002246        7.8042046835914347E-005   1.3705293287121761E-003
   338.40000000002249        7.7648714486651185E-005   1.3636219475528892E-003
   338.50000000002251        7.7648714486651185E-005   1.3636219475528892E-003
   338.60000000002253        7.7648714486651185E-005   1.3636219475528892E-003
   338.70000000002256        7.7648714486651185E-005   1.3636219475528892E-003
   338.80000000002258        7.7648714486651185E-005   1.3636219475528892E-003
   338.90000000002260        7.7648714486651185E-005   1.3636219475528892E-003
   339.00000000002262        7.7648714486651185E-005   1.3636219475528892E-003
   339.10000000002265        7.7648714486651185E-005   1.3636219475528892E-003
   339.20000000002267        7.7258410081697235E-005   1.3567677392634938E-003
   339.30000000002269        7.7258410081697235E-005   1.3567677392634938E-003
   339.40000000002271        7.7258410081697235E-005   1.3567677392634938E-003
   339.50000000002274        7.7258410081697235E-005   1.3567677392634938E-003
   339.60000000002276        7.7258410081697235E-005   1.3567677392634938E-003
   339.70000000002278        7.7258410081697235E-005   1.3567677392634938E-003
   339.80000000002281        7.7258410081697235E-005   1.3567677392634938E-003
   339.90000000002283        7.7258410081697235E-005   1.3567677392634938E-003
   340.00000000002285        7.6871102017033970E-005   1.3499661488798216E-003
   340.10000000002287        7.6871102017033970E-005   1.3499661488798216E-003
   340.20000000002290        7.6871102017033970E-005   1.3499661488798216E-003
   340.30000000002292        7.6871102017033970E-005   1.3499661488798216E-003
   340.40000000002294        7.6871102017033970E-005   1.3499661488798216E-003
   340.50000000002296        7.6871102017033970E-005   1.3499661488798216E-003
   340.60000000002299        7.6871102017033970E-005   1.3499661488798216E-003
   340.70000000002301        7.6871102017033970E-005   1.3499661488798216E-003
   340.80000000002303        7.6486759107249904E-005   1.3432166287872995E-003
   340.90000000002306        7.6486759107249904E-005   1.3432166287872995E-003
   341.00000000002308        7.6486759107249904E-005   1.3432166287872995E-003
   341.10000000002310        7.6486759107249904E-005   1.3432166287872995E-003
   341.20000000002312        7.6486759107249904E-005   1.3432166287872995E-003
   341.30000000002315        7.6486759107249904E-005   1.3432166287872995E-003
   341.40000000002317        7.6486759107249904E-005   1.3432166287872995E-003
   341.50000000002319        7.6486759107249904E-005   1.3432166287872995E-003
   341.60000000002321        7.6105350578765729E-005   1.3365186386031787E-003
   341.70000000002324        7.6105350578765729E-005   1.3365186386031787E-003
   341.80000000002326        7.6105350578765729E-005   1.3365186386031787E-003
   341.90000000002328        7.6105350578765729E-005   1.3365186386031787E-003
   342.00000000002331        7.6105350578765729E-005   1.3365186386031787E-003
   342.10000000002333        7.6105350578765729E-005   1.3365186386031787E-003
   342.20000000002335        7.6105350578765729E-005   1.3365186386031787E-003
   342.30000000002337        7.6105350578765729E-005   1.3365186386031787E-003
   342.40000000002340        7.5726846063249679E-005   1.3298716450601442E-003
   342.50000000002342        7.5726846063249679E-005   1.3298716450601442E-003
   342.60000000002344        7.5726846063249679E-005   1.3298716450601442E-003
   342.70000000002346        7.5726846063249679E-005   1.3298716450601442E-003
   342.80000000002349        7.5726846063249679E-005   1.3298716450601442E-003
   342.90000000002351        7.5726846063249679E-005   1.3298716450601442E-003
   343.00000000002353        7.5726846063249679E-005   1.3298716450601442E-003
   343.10000000002356        7.5726846063249679E-005   1.3298716450601442E-003
   343.20000000002358        7.5351215591132760E-005   1.3232751218923517E-003
   343.30000000002360        7.5351215591132760E-005   1.3232751218923517E-003
   343.40000000002362        7.5351215591132760E-005   1.3232751218923517E-003
   343.50000000002365        7.5351215591132760E-005   1.3232751218923517E-003
   343.60000000002367        7.5351215591132760E-005   1.3232751218923517E-003
   343.70000000002369        7.5351215591132760E-005   1.3232751218923517E-003
   343.80000000002372        7.5351215591132760E-005   1.3232751218923517E-003
   343.90000000002374        7.5351215591132760E-005   1.3232751218923517E-003
   344.00000000002376        7.4978429585201300E-005   1.3167285497240587E-003
   344.10000000002378        7.4978429585201300E-005   1.3167285497240587E-003
   344.20000000002381        7.4978429585201300E-005   1.3167285497240587E-003
   344.30000000002383        7.4978429585201300E-005   1.3167285497240587E-003
   344.40000000002385        7.4978429585201300E-005   1.3167285497240587E-003
   344.50000000002387        7.4978429585201300E-005   1.3167285497240587E-003
   344.60000000002390        7.4978429585201300E-005   1.3167285497240587E-003
   344.70000000002392        7.4978429585201300E-005   1.3167285497240587E-003
   344.80000000002394        7.4608458854398381E-005   1.3102314159591964E-003
   344.90000000002397        7.4608458854398381E-005   1.3102314159591964E-003
   345.00000000002399        7.4608458854398381E-005   1.3102314159591964E-003
   345.10000000002401        7.4608458854398381E-005   1.3102314159591964E-003
   345.20000000002403        7.4608458854398381E-005   1.3102314159591964E-003
   345.30000000002406        7.4608458854398381E-005   1.3102314159591964E-003
   345.40000000002408        7.4608458854398381E-005   1.3102314159591964E-003
   345.50000000002410        7.4608458854398381E-005   1.3102314159591964E-003
   345.60000000002412        7.4241274587681243E-005   1.3037832146747346E-003
   345.70000000002415        7.4241274587681243E-005   1.3037832146747346E-003
   345.80000000002417        7.4241274587681243E-005   1.3037832146747346E-003
   345.90000000002419        7.4241274587681243E-005   1.3037832146747346E-003
   346.00000000002422        7.4241274587681243E-005   1.3037832146747346E-003
   346.10000000002424        7.4241274587681243E-005   1.3037832146747346E-003
   346.20000000002426        7.4241274587681243E-005   1.3037832146747346E-003
   346.30000000002428        7.4241274587681243E-005   1.3037832146747346E-003
   346.40000000002431        7.3876848347982041E-005   1.2973834465142471E-003
   346.50000000002433        7.3876848347982041E-005   1.2973834465142471E-003
   346.60000000002435        7.3876848347982041E-005   1.2973834465142471E-003
   346.70000000002437        7.3876848347982041E-005   1.2973834465142471E-003
   346.80000000002440        7.3876848347982041E-005   1.2973834465142471E-003
   346.90000000002442        7.3876848347982041E-005   1.2973834465142471E-003
   347.00000000002444        7.3876848347982041E-005   1.2973834465142471E-003
   347.10000000002447        7.3876848347982041E-005   1.2973834465142471E-003
   347.20000000002449        7.3515152066338569E-005   1.2910316185847782E-003
   347.30000000002451        7.3515152066338569E-005   1.2910316185847782E-003
   347.40000000002453        7.3515152066338569E-005   1.2910316185847782E-003
   347.50000000002456        7.3515152066338569E-005   1.2910316185847782E-003
   347.60000000002458        7.3515152066338569E-005   1.2910316185847782E-003
   347.70000000002460        7.3515152066338569E-005   1.2910316185847782E-003
   347.80000000002462        7.3515152066338569E-005   1.2910316185847782E-003
   347.90000000002465        7.3515152066338569E-005   1.2910316185847782E-003
   348.00000000002467        7.3156158036095985E-005   1.2847272443550074E-003
   348.10000000002469        7.3156158036095985E-005   1.2847272443550074E-003
   348.20000000002472        7.3156158036095985E-005   1.2847272443550074E-003
   348.30000000002474        7.3156158036095985E-005   1.2847272443550074E-003
   348.40000000002476        7.3156158036095985E-005   1.2847272443550074E-003
   348.50000000002478        7.3156158036095985E-005   1.2847272443550074E-003
   348.60000000002481        7.3156158036095985E-005   1.2847272443550074E-003
   348.70000000002483        7.3156158036095985E-005   1.2847272443550074E-003
   348.80000000002485        7.2799838907195168E-005   1.2784698435554076E-003
   348.90000000002487        7.2799838907195168E-005   1.2784698435554076E-003
   349.00000000002490        7.2799838907195168E-005   1.2784698435554076E-003
   349.10000000002492        7.2799838907195168E-005   1.2784698435554076E-003
   349.20000000002494        7.2799838907195168E-005   1.2784698435554076E-003
   349.30000000002497        7.2799838907195168E-005   1.2784698435554076E-003
   349.40000000002499        7.2799838907195168E-005   1.2784698435554076E-003
   349.50000000002501        7.2799838907195168E-005   1.2784698435554076E-003
   349.60000000002503        7.2799838907195168E-005   1.2784698435554076E-003
   349.70000000002506        7.2402143624033838E-005   1.2714858255038692E-003
   349.80000000002508        7.2402143624033838E-005   1.2714858255038692E-003
   349.90000000002510        7.2402143624033838E-005   1.2714858255038692E-003
   350.00000000002512        7.2402143624033838E-005   1.2714858255038692E-003


==> anc/Data/Fig3/Fig3b_beta=0.15_RQM_T_msig_mpi.dat <==
#  Temperature variations of pion and sigma curvature masses in RQM model for beta=0.15.Vacuum sigma mass=530 MeV
#	rtemp    			rmpi        		rmsig
  0.10000000000000001        20.692717669326985        474.75214723212895     
  0.20000000000000001        20.692717669326985        474.75214723212895     
  0.30000000000000004        20.692717669326985        474.75214723212895     
  0.40000000000000002        20.692717669326985        474.75214723212895     
  0.50000000000000000        20.692717669326985        474.75214723212895     
  0.59999999999999998        20.692717669326985        474.75214723212895     
  0.69999999999999996        20.692717669326985        474.75214723212895     
  0.79999999999999993        20.692717669326985        474.75214723212895     
  0.89999999999999991        20.692717669326985        474.75214723212895     
  0.99999999999999989        20.692717669326985        474.75214723212895     
   1.0999999999999999        20.692717669326985        474.75214723212895     
   1.2000000000000000        20.692717669326985        474.75214723212895     
   1.3000000000000000        20.692717669326985        474.75214723212895     
   1.4000000000000001        20.692717669326985        474.75214723212895     
   1.5000000000000002        20.692717669326985        474.75214723212895     
   1.6000000000000003        20.692717669326985        474.75214723212895     
   1.7000000000000004        20.692717669326985        474.75214723212895     
   1.8000000000000005        20.692717669326985        474.75214723212895     
   1.9000000000000006        20.692717669326985        474.75214723212895     
   2.0000000000000004        20.692717669326985        474.75214723212895     
   2.1000000000000005        20.692717669326985        474.75214723212895     
   2.2000000000000006        20.692717669326985        474.75214723212895     
   2.3000000000000007        20.692717669326985        474.75214723212895     
   2.4000000000000008        20.692717669326985        474.75214723212895     
   2.5000000000000009        20.692717669326985        474.75214723212895     
   2.6000000000000010        20.692717669326985        474.75214723212895     
   2.7000000000000011        20.692717669326985        474.75214723212895     
   2.8000000000000012        20.692717669326985        474.75214723212895     
   2.9000000000000012        20.692717669326985        474.75214723212895     
   3.0000000000000013        20.692717669326985        474.75214723212895     
   3.1000000000000014        20.692717669326985        474.75214723212895     
   3.2000000000000015        20.692717669326985        474.75214723212895     
   3.3000000000000016        20.692717669326985        474.75214723212895     
   3.4000000000000017        20.692717669326985        474.75214723212895     
   3.5000000000000018        20.692717669326985        474.75214723212895     
   3.6000000000000019        20.692717669326985        474.75214723212895     
   3.7000000000000020        20.692717669326985        474.75214723212895     
   3.8000000000000020        20.692717669326985        474.75214723212895     
   3.9000000000000021        20.692717669326985        474.75214723212895     
   4.0000000000000018        20.692717669326985        474.75214723212895     
   4.1000000000000014        20.692717669326985        474.75214723212895     
   4.2000000000000011        20.692717669326985        474.75214723212895     
   4.3000000000000007        20.692717669326985        474.75214723212895     
   4.4000000000000004        20.692717669326985        474.75214723212895     
   4.5000000000000000        20.692717669326985        474.75214723212895     
   4.5999999999999996        20.692717669326985        474.75214723212895     
   4.6999999999999993        20.692717669326985        474.75214723212895     
   4.7999999999999989        20.692717669326985        474.75214723212895     
   4.8999999999999986        20.692717669326985        474.75214723212895     
   4.9999999999999982        20.692717669326985        474.75214723212895     
   5.0999999999999979        20.692717669326985        474.75214723212895     
   5.1999999999999975        20.692717669326985        474.75214723212895     
   5.2999999999999972        20.692717669326985        474.75214723212895     
   5.3999999999999968        20.692717669326985        474.75214723212895     
   5.4999999999999964        20.692717669326985        474.75214723212895     
   5.5999999999999961        20.692717669326985        474.75214723212895     
   5.6999999999999957        20.692717669326985        474.75214723212895     
   5.7999999999999954        20.692717669326985        474.75214723212895     
   5.8999999999999950        20.692717669326985        474.75214723212895     
   5.9999999999999947        20.692717669326985        474.75214723212895     
   6.0999999999999943        20.692717669326985        474.75214723212895     
   6.1999999999999940        20.692717669326985        474.75214723212895     
   6.2999999999999936        20.692717669326985        474.75214723212895     
   6.3999999999999932        20.692717669326985        474.75214723212895     
   6.4999999999999929        20.692717669326985        474.75214723212895     
   6.5999999999999925        20.692717669326985        474.75214723212895     
   6.6999999999999922        20.692717669326985        474.75214723212895     
   6.7999999999999918        20.692717669326985        474.75214723212895     
   6.8999999999999915        20.692717669326985        474.75214723212895     
   6.9999999999999911        20.692717669326985        474.75214723212895     
   7.0999999999999908        20.692717669326985        474.75214723212895     
   7.1999999999999904        20.692717669326985        474.75214723212895     
   7.2999999999999901        20.692717669326989        474.75214723212895     
   7.3999999999999897        20.692717669326989        474.75214723212895     
   7.4999999999999893        20.692717669326989        474.75214723212895     
   7.5999999999999890        20.692717669326989        474.75214723212895     
   7.6999999999999886        20.692717669326992        474.75214723212889     
   7.7999999999999883        20.692717669326996        474.75214723212889     
   7.8999999999999879        20.692717669327006        474.75214723212889     
   7.9999999999999876        20.692717669327017        474.75214723212889     
   8.0999999999999872        20.692717669327035        474.75214723212889     
   8.1999999999999869        20.692717669327063        474.75214723212883     
   8.2999999999999865        20.692717669327106        474.75214723212883     
   8.3999999999999861        20.692717669327166        474.75214723212878     
   8.4999999999999858        20.692717669327262        474.75214723212866     
   8.5999999999999854        20.692717669327404        474.75214723212849     
   8.6999999999999851        20.692717669327614        474.75214723212832     
   8.7999999999999847        20.692717669327919        474.75214723212804     
   8.8999999999999844        20.692717669328360        474.75214723212758     
   8.9999999999999840        20.692717669328989        474.75214723212702     
   9.0999999999999837        20.692717669329884        474.75214723212622     
   9.1999999999999833        20.692717669331149        474.75214723212503     
   9.2999999999999829        20.692717669332918        474.75214723212338     
   9.3999999999999826        20.692717669335376        474.75214723212122     
   9.4999999999999822        20.692717669338776        474.75214723211815     
   9.5999999999999819        20.692717669343434        474.75214723211400     
   9.6999999999999815        20.692717669349776        474.75214723210843     
   9.7999999999999812        20.692717669358363        474.75214723210098     
   9.8999999999999808        20.692717669369912        474.75214723209098     
   9.9999999999999805        20.692717669385356        474.75214723207773     
   10.099999999999980        20.692717669405887        474.75214723206028     
   10.199999999999980        20.692717669433030        474.75214723203743     
   10.299999999999979        20.692717669468710        474.75214723200764     
   10.399999999999979        20.692717669515368        474.75214723196899     
   10.499999999999979        20.692717669576069        474.75214723191920     
   10.599999999999978        20.692717669654645        474.75214723185513     
   10.699999999999978        20.692717669755861        474.75214723177334     
   10.799999999999978        20.692717669885624        474.75214723166931     
   10.899999999999977        20.692717670051223        474.75214723153761     
   10.999999999999977        20.692717670261608        474.75214723137151     
   11.099999999999977        20.692717670527731        474.75214723116318     
   11.199999999999976        20.692717670862933        474.75214723090278     
   11.299999999999976        20.692717671283397        474.75214723057871     
   11.399999999999975        20.692717671808705        474.75214723017694     
   11.499999999999975        20.692717672462436        474.75214722968076     
   11.599999999999975        20.692717673272881        474.75214722907020     
   11.699999999999974        20.692717674273890        474.75214722832180     
   11.799999999999974        20.692717675505801        474.75214722740770     
   11.899999999999974        20.692717677016542        474.75214722629499     
   11.999999999999973        20.692717678862859        474.75214722494513     
   12.099999999999973        20.692717681111745        474.75214722331305     
   12.199999999999973        20.692717683842030        474.75214722134604     
   12.299999999999972        20.692717687146214        474.75214721898283     
   12.399999999999972        20.692717691132493        474.75214721615225     
   12.499999999999972        20.692717695927112        474.75214721277200     
   12.599999999999971        20.692717701676905        474.75214720874715     
   12.699999999999971        20.692717708552244        474.75214720396843     
   12.799999999999971        20.692717716750273        474.75214719831047     
   12.899999999999970        20.692717726498518        474.75214719162949     
   12.999999999999970        20.692717738058931        474.75214718376162     
   13.099999999999969        20.692717751732342        474.75214717451985     
   13.199999999999969        20.692717767863417        474.75214716369180     
   13.299999999999969        20.692717786846121        474.75214715103652     
   13.399999999999968        20.692717809129736        474.75214713628145     
   13.499999999999968        20.692717835225498        474.75214711911872     
   13.599999999999968        20.692717865713867        474.75214709920164     
   13.699999999999967        20.692717901252518        474.75214707614032     
   13.799999999999967        20.692717942585038        474.75214704949735     
   13.899999999999967        20.692717990550463        474.75214701878298     
   13.999999999999966        20.692718046093649        474.75214698344979     
   14.099999999999966        20.692718110276559        474.75214694288729     
   14.199999999999966        20.692718184290488        474.75214689641587     
   14.299999999999965        20.692718269469385        474.75214684327995     
   14.399999999999965        20.692718367304174        474.75214678264172     
   14.499999999999964        20.692718479458311        474.75214671357321     
   14.599999999999964        20.692718607784496        474.75214663504863     
   14.699999999999964        20.692718754342724        474.75214654593583     
   14.799999999999963        20.692718921419647        474.75214644498749     
   14.899999999999963        20.692719111549405        474.75214633083118     
   14.999999999999963        20.692719327535908        474.75214620195987     
   15.099999999999962        20.692719572476751        474.75214605672051     
   15.199999999999962        20.692719849788713        474.75214589330335     
   15.299999999999962        20.692720163235030        474.75214570972923     
   15.399999999999961        20.692720516954445        474.75214550383748     
   15.499999999999961        20.692720915492139        474.75214527327228     
   15.599999999999961        20.692721363832625        474.75214501546878     
   15.699999999999960        20.692721867434695        474.75214472763798     
   15.799999999999960        20.692722432268447        474.75214440675160     
   15.899999999999959        20.692723064854551        474.75214404952550     
   15.999999999999959        20.692723772305783        474.75214365240294     
   16.099999999999959        20.692724562370920        474.75214321153635     
   16.199999999999960        20.692725443481066        474.75214272276889     
   16.299999999999962        20.692726424798533        474.75214218161517     
   16.399999999999963        20.692727516268306        474.75214158324053     
   16.499999999999964        20.692728728672211        474.75214092244028     
   16.599999999999966        20.692730073685826        474.75214019361755     
   16.699999999999967        20.692731563938271        474.75213939076031     
   16.799999999999969        20.692733213074906        474.75213850741801     
   16.899999999999970        20.692735035823034        474.75213753667646     
   16.999999999999972        20.692737048060689        474.75213647113270     
   17.099999999999973        20.692739266888580        474.75213530286874     
   17.199999999999974        20.692741710705274        474.75213402342359     
   17.299999999999976        20.692744399285655        474.75213262376593     
   17.399999999999977        20.692747353862796        474.75213109426420     
   17.499999999999979        20.692750597213241        474.75212942465720     
   17.599999999999980        20.692754153745817        474.75212760402303     
   17.699999999999982        20.692758049594023        474.75212562074682     
   17.799999999999983        20.692762312712052        474.75212346248867     
   17.899999999999984        20.692766972974496        474.75212111614962     
   17.999999999999986        20.692772062279861        474.75211856783710     
   18.099999999999987        20.692777614657835        474.75211580282985     
   18.199999999999989        20.692783666380468        474.75211280554123     
   18.299999999999990        20.692790256077259        474.75210955948234     
   18.399999999999991        20.692797424854199        474.75210604722389     
   18.499999999999993        20.692805216416833        474.75210225035732     
   18.599999999999994        20.692813677197393        474.75209814945504     
   18.699999999999996        20.692822856485989        474.75209372403003     
   18.799999999999997        20.692832806565963        474.75208895249432     
   18.899999999999999        20.692843582853389        474.75208381211712     
   19.000000000000000        20.692855244040746        474.75207827898129     
   19.100000000000001        20.692867852244859        474.75207232794037     
   19.200000000000003        20.692881473159030        474.75206593257383     
   19.300000000000004        20.692896176209437        474.75205906514179     
   19.400000000000006        20.692912034715842        474.75205169653930     
   19.500000000000007        20.692929126056548        474.75204379625001     
   19.600000000000009        20.692947531837664        474.75203533229853     
   19.700000000000010        20.692967338066687        474.75202627120314     
   19.800000000000011        20.692988635330369        474.75201657792690     
   19.900000000000013        20.693011518976885        474.75200621582889     
   20.000000000000014        20.693036089302318        474.75199514661489     
   20.100000000000016        20.693062451741412        474.75198333028669     
   20.200000000000017        20.693090717062603        474.75197072509212     
   20.300000000000018        20.693121001567313        474.75195728747360     
   20.400000000000020        20.693153427293481        474.75194297201699     
   20.500000000000021        20.693188122223312        474.75192773139929     
   20.600000000000023        20.693225220495201        474.75191151633680     
   20.700000000000024        20.693264862619841        474.75189427553215     
   20.800000000000026        20.693307195700427        474.75187595562170     
   20.900000000000027        20.693352373656953        474.75185650112189     
   21.000000000000028        20.693400557454581        474.75183585437622     
   21.100000000000030        20.693451915335963        474.75181395550118     
   21.200000000000031        20.693506623057569        474.75179074233267     
   21.300000000000033        20.693564864129865        474.75176615037185     
   21.400000000000034        20.693626830061383        474.75174011273089     
   21.500000000000036        20.693692720606567        474.75171256007877     
   21.600000000000037        20.693762744017317        474.75168342058737     
   21.700000000000038        20.693837117298262        474.75165261987655     
   21.800000000000040        20.693916066465565        474.75162008096032     
   21.900000000000041        20.693999826809311        474.75158572419241     
   22.000000000000043        20.694088643159308        474.75154946721227     
   22.100000000000044        20.694182770154296        474.75151122489092     
   22.200000000000045        20.692900557019200        474.75136042525980     
   22.300000000000047        20.693006117167958        474.75131794541608     
   22.400000000000048        20.693117813897931        474.75127320769082     
   22.500000000000050        20.693235943860817        474.75122611534459     
   22.600000000000051        20.693360814911838        474.75117656860238     
   22.700000000000053        20.693492746397489        474.75112446460122     
   22.800000000000054        20.693632069446075        474.75106969733758     
   22.900000000000055        20.693779127260871        474.75101215761561     
   23.000000000000057        20.693934275415931        474.75095173299604     
   23.100000000000058        20.694097882154296        474.75088830774467     
   23.200000000000060        20.692903054556016        474.75071059250160     
   23.300000000000061        20.693084747860624        474.75064080517660     
   23.400000000000063        20.693276084169216        474.75056764973925     
   23.500000000000064        20.693477485457830        474.75049099677676     
   23.600000000000065        20.693689387897088        474.75041071333436     
   23.700000000000067        20.693912242163062        474.75032666286785     
   23.800000000000068        20.694146513749846        474.75023870519647     
   23.900000000000070        20.692905780554856        474.75002550719478     
   24.000000000000071        20.693164363415420        474.74992929953720     
   24.100000000000072        20.693435853095508        474.74982874184406     
   24.200000000000074        20.693720777555942        474.74972367893264     
   24.300000000000075        20.694019681161027        474.74961395175956     
   24.400000000000077        20.692908375209896        474.74938308437413     
   24.500000000000078        20.693236960900279        474.74926353559238     
   24.600000000000080        20.693581261574636        474.74913882182261     
   24.700000000000081        20.693941890465478        474.74900876816201     
   24.800000000000082        20.692910945992157        474.74875806847359     
   24.900000000000084        20.693306171301259        474.74861679368132     
   25.000000000000085        20.693719675183740        474.74846962973868     
   25.100000000000087        20.694152144914540        474.74831638525990     
   25.200000000000088        20.692914063999584        474.74801856640460     
   25.300000000000090        20.693386644831566        474.74785256933791     
   25.400000000000091        20.693880372264069        474.74767989215826     
   25.500000000000092        20.692916744886947        474.74737918423722     
   25.600000000000094        20.693455125543533        474.74719251672860     
   25.700000000000095        20.694017016194476        474.74699853074094     
   25.800000000000097        20.692919843942494        474.74665903879344     
   25.900000000000098        20.693531315688446        474.74644974619343     
   26.000000000000099        20.694168852636640        474.74623245714457     
   26.100000000000101        20.692923360577762        474.74585028373531     
   26.200000000000102        20.693615801785757        474.74561629181420     
   26.300000000000104        20.692925887709208        474.74525777848095     
   26.400000000000105        20.693676987498879        474.74500610799339     
   26.500000000000107        20.692928699270606        474.74461958650716     
   26.600000000000108        20.693742419916845        474.74434922503315     
   26.700000000000109        20.692931744614729        474.74393299554976     
   26.800000000000111        20.693812242104848        474.74364289384368     
   26.900000000000112        20.692935039234410        474.74319518940604     
   27.000000000000114        20.693886668458752        474.74288426111468     
   27.100000000000115        20.692938599334845        474.74240324382049     
   27.200000000000117        20.693965919236565        474.74207036523796     
   27.300000000000118        20.692942441895671        474.74155412512869     
   27.400000000000119        20.694050220571480        474.74119813499021     
   27.500000000000121        20.692946584677138        474.74064468897905     
   27.600000000000122        20.694139804423145        474.74026438829253     
   27.700000000000124        20.692951046215285        474.73967167913253     
   27.800000000000125        20.694234908512342        474.73926583104895     
   27.900000000000126        20.692955845881759        474.73863172635231     
   28.000000000000128        20.692958234383831        474.73808555648600     
   28.100000000000129        20.692960854063706        474.73752134132735     
   28.200000000000131        20.692963568403947        474.73693862187065     
   28.300000000000132        20.692966380119195        474.73633693750349     
   28.400000000000134        20.692969291976965        474.73571582034623     
   28.500000000000135        20.692972306790764        474.73507479523403     
   28.600000000000136        20.692975427431715        474.73441337969393     
   28.700000000000138        20.692978656841650        474.73373108392713     
   28.800000000000139        20.692981998006914        474.73302741078379     
   28.900000000000141        20.692985453961679        474.73230185575039     
   29.000000000000142        20.692989027822808        474.73155390693040     
   29.100000000000144        20.692992722741625        474.73078304503446     
   29.200000000000145        20.692996541944797        474.72998874336139     
   29.300000000000146        20.693000488714475        474.72917046778809     
   29.400000000000148        20.693004566392041        474.72832767675783     
   29.500000000000149        20.693008778369556        474.72745982126980     
   29.600000000000151        20.693013128120160        474.72656634487834     
   29.700000000000152        20.693017619166834        474.72564668367477     
   29.800000000000153        20.693022255090050        474.72470026628935     
   29.900000000000155        20.693027039534140        474.72372651388457     
   30.000000000000156        20.693031976232067        474.72272484015622     
   30.100000000000158        20.693037068933222        474.72169465132538     
   30.200000000000159        20.693042321483102        474.72063534614006     
   30.300000000000161        20.693047737785580        474.71954631588017     
   30.400000000000162        20.693053321814315        474.71842694435509     
   30.500000000000163        20.693059077605792        474.71727660791527     
   30.600000000000165        20.693065009236765        474.71609467544130     
   30.700000000000166        20.693071120887350        474.71488050836706     
   30.800000000000168        20.693077416790690        474.71363346067659     
   30.900000000000169        20.693083901228825        474.71235287891596     
   31.000000000000171        20.693090578583188        474.71103810220745     
   31.100000000000172        20.693097453275804        474.70968846224758     
   31.200000000000173        20.693104529808650        474.70830328333210     
   31.300000000000175        20.693111812752807        474.70688188236721     
   31.400000000000176        20.693119306740034        474.70542356887591     
   31.500000000000178        20.693127016476534        474.70392764502202     
   31.600000000000179        20.693134946745786        474.70239340562557     
   31.700000000000180        20.693143102389882        474.70082013817586     
   31.800000000000182        20.693151488322123        474.69920712285511     
   31.900000000000183        20.693160109522999        474.69755363255791     
   32.000000000000185        20.693168971060416        474.69585893291105     
   32.100000000000186        20.693178078053840        474.69412228229396     
   32.200000000000188        20.693187435709110        474.69234293186719     
   32.300000000000189        20.693197049295787        474.69052012559212     
   32.400000000000190        20.693206924154996        474.68865310025649     
   32.500000000000192        20.693217065694181        474.68674108550312     
   32.600000000000193        20.693227479412986        474.68478330385364     
   32.700000000000195        20.693238170867541        474.68277897074319     
   32.800000000000196        20.693249145689123        474.68072729453866     
   32.900000000000198        20.693260409591780        474.67862747658177     
   33.000000000000199        20.693271968349279        474.67647871120664     
   33.100000000000200        20.693283827827166        474.67428018578494     
   33.200000000000202        20.693295993938403        474.67203108074534     
   33.300000000000203        20.693308472694191        474.66973056961751     
   33.400000000000205        20.693321270175627        474.66737781906414     
   33.500000000000206        20.693334392534457        474.66497198891039     
   33.600000000000207        20.693347845989880        474.66251223218762     
   33.700000000000209        20.693361636859414        474.65999769516571     
   33.800000000000210        20.693375771509924        474.65742751739117     
   33.900000000000212        20.693390256396135        474.65480083172793     
   34.000000000000213        20.693405098048878        474.65211676439287     
   34.100000000000215        20.693420303074923        474.64937443499610     
   34.200000000000216        20.693435878162131        474.64657295658679     
   34.300000000000217        20.693451830057537        474.64371143568775     
   34.400000000000219        20.693468165597896        474.64078897233736     
   34.500000000000220        20.693484891708284        474.63780466014219     
   34.600000000000222        20.693502015355488        474.63475758630176     
   34.700000000000223        20.693519543622035        474.63164683167241     
   34.800000000000225        20.693537483635232        474.62847147079742     
   34.900000000000226        20.693555842623912        474.62523057195727     
   35.000000000000227        20.693574627882267        474.62192319721510     
   35.100000000000229        20.693593846782008        474.61854840246178     
   35.200000000000230        20.693613506779517        474.61510523746421     
   35.300000000000232        20.693633615396873        474.61159274590972     
   35.400000000000233        20.693654180238696        474.60800996545106     
   35.500000000000234        20.693675208994861        474.60435592776730     
   35.600000000000236        20.693696709420038        474.60062965859419     
   35.700000000000237        20.693718689365969        474.59683017778872     
   35.800000000000239        20.693741156730827        474.59295649936564     
   35.900000000000240        20.693764119533128        474.58900763155850     
   36.000000000000242        20.693787585826836        474.58498257686369     
   36.100000000000243        20.693811563777629        474.58088033209106     
   36.200000000000244        20.693836061603658        474.57669988841229     
   36.300000000000246        20.693861087621251        474.57244023142073     
   36.400000000000247        20.693886650212850        474.56810034117467     
   36.500000000000249        20.693912757839492        474.56367919225374     
   36.600000000000250        20.693939419047307        474.55917575380545     
   36.700000000000252        20.693966642457450        474.55458898960893     
   36.800000000000253        20.693994436766282        474.54991785811012     
   36.900000000000254        20.694022810752305        474.54516131249210     
   37.000000000000256        20.694051773270875        474.54031830072046     
   37.100000000000257        20.694081333252232        474.53538776559162     
   37.200000000000259        20.694111499711994        474.53036864479537     
   37.300000000000260        20.694142281741858        474.52525987096681     
   37.400000000000261        20.694173688500861        474.52006037173413     
   37.500000000000263        20.694205729241755        474.51476906977712     
   37.600000000000264        20.694238413286058        474.50938488288563     
   37.700000000000266        20.694271750039121        474.50390672400221     
   37.800000000000267        20.694305748972990        474.49833350129126     
   37.900000000000269        20.694340419655699        474.49266411817842     
   38.000000000000270        20.694375771714640        474.48689747341905     
   38.100000000000271        20.694411814868282        474.48103246114113     
   38.200000000000273        20.694448558911692        474.47506797090904     
   38.300000000000274        20.694486013696025        474.46900288777061     
   38.400000000000276        20.694524189193970        474.46283609232341     
   38.500000000000277        20.694563095400465        474.45656646075128     
   38.600000000000279        20.694602742446612        474.45019286489992     
   38.700000000000280        20.694643140485706        474.44371417231423     
   38.800000000000281        20.694684299787657        474.43712924630478     
   38.900000000000283        20.694726230680736        474.43043694599731     
   39.000000000000284        20.694768943576054        474.42363612638837     
   39.100000000000286        20.694812448965930        474.41672563839847     
   39.200000000000287        20.694856757402462        474.40970432893062     
   39.300000000000288        20.694901879533003        474.40257104092137     
   39.400000000000290        20.694947826073740        474.39532461339491     
   39.500000000000291        20.694994607822711        474.38796388152286     
   39.600000000000293        20.695042235641221        474.38048767666714     
   39.700000000000294        20.695090720475456        474.37289482644809     
   39.800000000000296        20.695140073357859        474.36518415479082     
   39.900000000000297        20.695190305375682        474.35735448197261     
   40.000000000000298        20.695241427706506        474.34940462469348     
   40.100000000000300        20.695293451609071        474.34133339611577     
   40.200000000000301        20.695346388389869        474.33313960591488     
   40.300000000000303        20.695400249466257        474.32482206035235     
   40.400000000000304        20.695455046302222        474.31637956230287     
   40.500000000000306        20.695510790451941        474.30781091132616     
   40.600000000000307        20.695567493543482        474.29911490371171     
   40.700000000000308        20.695625167280568        474.29029033253431     
   40.800000000000310        20.695683823431537        474.28133598769608     
   40.900000000000311        20.695743473844171        474.27225065599401     
   41.000000000000313        20.695804130451371        474.26303312116488     
   41.100000000000314        20.695865805243024        474.25368216392536     
   41.200000000000315        20.695928510292728        474.24419656204390     
   41.300000000000317        20.695992257749403        474.23457509037303     
   41.400000000000318        20.696057059832512        474.22481652091165     
   41.500000000000320        20.696122928825325        474.21491962285074     
   41.600000000000321        20.696189877103425        474.20488316261952     
   41.700000000000323        20.696257917110774        474.19470590394656     
   41.800000000000324        20.696327061338113        474.18438660789212     
   41.900000000000325        20.696397322400657        474.17392403291495     
   42.000000000000327        20.696468712927910        474.16331693490673     
   42.100000000000328        20.696541245659617        474.15256406725143     
   42.200000000000330        20.696614933400170        474.14166418086273     
   42.300000000000331        20.696689789021292        474.13061602424193     
   42.400000000000333        20.696765825465842        474.11941834351740     
   42.500000000000334        20.696843055752097        474.10806988249408     
   42.600000000000335        20.696921492980035        474.09656938270524     
   42.700000000000337        20.697001150286866        474.08491558344571     
   42.800000000000338        20.697082040924716        474.07310722183519     
   42.900000000000340        20.697164178176671        474.06114303284761     
   43.000000000000341        20.697247575426641        474.04902174936615     
   43.100000000000342        20.697332246114058        474.03674210222715     
   43.200000000000344        20.697418203749695        474.02430282025773     
   43.300000000000345        20.697505461923850        474.01170263032702     
   43.400000000000347        20.697594034276761        473.99894025738627     
   43.500000000000348        20.697683934541406        473.98601442451360     
   43.600000000000350        20.697775176507921        473.97292385295509     
   43.700000000000351        20.697867774029650        473.95966726216733     
   43.800000000000352        20.697961741047646        473.94624336986129     
   43.900000000000354        20.698057091544609        473.93265089204118     
   44.000000000000355        20.698153839605069        473.91888854304756     
   44.100000000000357        20.698251999351754        473.90495503559606     
   44.200000000000358        20.698351584998729        473.89084908081998     
   44.300000000000360        20.698452610810325        473.87656938830827     
   44.400000000000361        20.698555091132004        473.86211466614344     
   44.500000000000362        20.698659040371144        473.84748362094678     
   44.600000000000364        20.698764472996714        473.83267495790869     
   44.700000000000365        20.698871403554680        473.81768738082957     
   44.800000000000367        20.698979846651181        473.80251959216264     
   44.900000000000368        20.699089816967135        473.78717029304249     
   45.000000000000369        20.699201329240410        473.77163818332895     
   45.100000000000371        20.699314398286557        473.75592196163916     
   45.200000000000372        20.699429038969765        473.74002032538328     
   45.300000000000374        20.699545266241067        473.72393197080333     
   45.400000000000375        20.699663095096685        473.70765559300071     
   45.500000000000377        20.699782540627542        473.69118988598291     
   45.600000000000378        20.699903617951133        473.67453354268486     
   45.700000000000379        20.700026342289238        473.65768525501005     
   45.800000000000381        20.700150728891593        473.64064371385894     
   45.900000000000382        20.700276793100716        473.62340760916464     
   46.000000000000384        20.700404550313607        473.60597562992479     
   46.100000000000385        20.700534015995178        473.58834646423099     
   46.200000000000387        20.700665205667850        473.57051879930140     
   46.300000000000388        20.700798134922483        473.55249132151204     
   46.400000000000389        20.700932819412145        473.53426271642456     
   46.500000000000391        20.701069274864391        473.51583166881954     
   46.600000000000392        20.701207517041873        473.49719686272158     
   46.700000000000394        20.701347561803832        473.47835698143155     
   46.800000000000395        20.701489425062505        473.45931070755250     
   46.900000000000396        20.701633122776663        473.44005672301921     
   47.000000000000398        20.701778670986045        473.42059370912330     
   47.100000000000399        20.701926085776236        473.40092034654259     
   47.200000000000401        20.702075383321787        473.38103531536643     
   47.300000000000402        20.702226579828984        473.36093729511958     
   47.400000000000404        20.702379691591805        473.34062496479055     
   47.500000000000405        20.702534734954710        473.32009700285931     
   47.600000000000406        20.702691726321365        473.29935208731098     
   47.700000000000408        20.702850682154242        473.27838889566931     
   47.800000000000409        20.703011618990875        473.25720610501992     
   47.900000000000411        20.703174553417394        473.23580239202897     
   48.000000000000412        20.703339502083168        473.21417643297013     
   48.100000000000414        20.703506481709219        473.19232690373838     
   48.200000000000415        20.703675509057408        473.17025247988408     
   48.300000000000416        20.703846600969591        473.14795183662306     
   48.400000000000418        20.704019774342314        473.12542364886684     
   48.500000000000419        20.704195046122027        473.10266659123278     
   48.600000000000421        20.704372433322597        473.07967933806538     
   48.700000000000422        20.704551953022555        473.05646056346944     
   48.800000000000423        20.704733622361228        473.03300894131138     
   48.900000000000425        20.704917458529160        473.00932314524573     
   49.000000000000426        20.705103478773509        472.98540184873031     
   49.100000000000428        20.705291700407709        472.96124372504750     
   49.200000000000429        20.705482140807899        472.93684744731547     
   49.300000000000431        20.705674817406919        472.91221168850979     
   49.400000000000432        20.705869747688332        472.88733512147701     
   49.500000000000433        20.706066949212278        472.86221641895435     
   49.600000000000435        20.706266439566466        472.83685425357254     
   49.700000000000436        20.706468236436493        472.81124729788297     
   49.800000000000438        20.706672357540000        472.78539422437098     
   49.900000000000439        20.706878820656847        472.75929370546390     
   50.000000000000441        20.707087643624639        472.73294441354125     
   50.100000000000442        20.707298844356117        472.70634502096209     
   50.200000000000443        20.707512440793359        472.67949420006101     
   50.300000000000445        20.707728450957379        472.65239062317153     
   50.400000000000446        20.707946892928639        472.62503296263009     
   50.500000000000448        20.708167784819814        472.59741989079117     
   50.600000000000449        20.708391144834650        472.56955008003746     
   50.700000000000450        20.708616991207737        472.54142220278715     
   50.800000000000452        20.708845342251653        472.51303493150806     
   50.900000000000453        20.709076216317786        472.48438693872322     
   51.000000000000455        20.709309631828127        472.45547689702221     
   51.100000000000456        20.709545607251631        472.42630347906277     
   51.200000000000458        20.709784161117231        472.39686535759222     
   51.300000000000459        20.710025312031629        472.36716120544014     
   51.400000000000460        20.710269078623373        472.33718969553564     
   51.500000000000462        20.710515479582437        472.30694950090930     
   51.600000000000463        20.710764533691105        472.27643929470014     
   51.700000000000465        20.711016259754921        472.24565775016185     
   51.800000000000466        20.711270676640236        472.21460354066966     
   51.900000000000468        20.711527803285499        472.18327533972041     
   52.000000000000469        20.711787658657560        472.15167182094063     
   52.100000000000470        20.712050261817787        472.11979165809407     
   52.200000000000472        20.712315631851400        472.08763352507725     
   52.300000000000473        20.712583787904045        472.05519609592812     
   52.400000000000475        20.712854749206311        472.02247804483028     
   52.500000000000476        20.713128535008838        471.98947804610901     
   52.600000000000477        20.713405164625559        471.95619477423912     
   52.700000000000479        20.713684657458423        471.92262690384763     
   52.800000000000480        20.713967032918852        471.88877310970543     
   52.900000000000482        20.714252310499955        471.85463206674149     
   53.000000000000483        20.714540509759079        471.82020245003184     
   53.100000000000485        20.714831650296947        471.78548293480941     
   53.200000000000486        20.715125751754083        471.75047219645006     
   53.300000000000487        20.715422833860167        471.71516891049089     
   53.400000000000489        20.715722916378716        471.67957175261284     
   53.500000000000490        20.716026019134766        471.64367939864394     
   53.600000000000492        20.716332162013718        471.60749052456248     
   53.700000000000493        20.716641364956214        471.57100380649064     
   53.800000000000495        20.716953647941470        471.53421792068684     
   53.900000000000496        20.717269031028888        471.49713154355527     
   54.000000000000497        20.717587534318987        471.45974335162953     
   54.100000000000499        20.717909177972530        471.42205202157368     
   54.200000000000500        20.718233982212027        471.38405623018804     
   54.300000000000502        20.718561967310759        471.34575465438360     
   54.400000000000503        20.718893153586581        471.30714597119714     
   54.500000000000504        20.719227561432216        471.26822885777506     
   54.600000000000506        20.719565211290732        471.22900199137200     
   54.700000000000507        20.719906123649007        471.18946404934229     
   54.800000000000509        20.720250319068427        471.14961370913591     
   54.900000000000510        20.720597818161298        471.10944964829122     
   55.000000000000512        20.720948641586542        471.06897054442805     
   55.100000000000513        20.721302810062163        471.02817507523582     
   55.200000000000514        20.721660344378883        470.98706191847799     
   55.300000000000516        20.722021265355362        470.94562975196834     
   55.400000000000517        20.722385593890575        470.90387725357533     
   55.500000000000519        20.722753350935250        470.86180310120579     
   55.600000000000520        20.723124557487331        470.81940597279919     
   55.700000000000522        20.723499234613609        470.77668454631907     
   55.800000000000523        20.723877403414587        470.73363749973947     
   55.900000000000524        20.724259085085418        470.69026351103633     
   56.000000000000526        20.724644300850866        470.64656125818323     
   56.100000000000527        20.725033071990108        470.60252941913001     
   56.200000000000529        20.725425419846690        470.55816667179886     
   56.300000000000530        20.725821365842624        470.51347169407154     
   56.400000000000531        20.726220931413668        470.46844316377764     
   56.500000000000533        20.726624138082634        470.42307975868198     
   56.600000000000534        20.727031007437901        470.37738015647369     
   56.700000000000536        20.727441561091101        470.33134303475100     
   56.800000000000537        20.727855820745276        470.28496707101147     
   56.900000000000539        20.728273808139420        470.23825094263458     
   57.000000000000540        20.728695545091508        470.19119332687455     
   57.100000000000541        20.729121053454378        470.14379290084020     
   57.200000000000543        20.729550355142685        470.09604834148473     
   57.300000000000544        20.729983472144720        470.04795832558767     
   57.400000000000546        20.730420426497869        469.99952152974487     
   57.500000000000547        20.730861240303007        469.95073663034879     
   57.600000000000549        20.731305935706658        469.90160230357787     
   57.700000000000550        20.731754534943473        469.85211722537701     
   57.800000000000551        20.732207060256219        469.80228007143978     
   57.900000000000553        20.732663533994071        469.75208951720055     
   58.000000000000554        20.733123978560908        469.70154423780991     
   58.100000000000556        20.733588416391886        469.65064290812120     
   58.200000000000557        20.734056870004199        469.59938420267378     
   58.300000000000558        20.734529361971045        469.54776679567237     
   58.400000000000560        20.735005914923967        469.49578936097510     
   58.500000000000561        20.735486551553187        469.44345057206863     
   58.600000000000563        20.735971294617805        469.39074910205994     
   58.700000000000564        20.736460166920249        469.33768362364390     
   58.800000000000566        20.736953191349510        469.28425280909454     
   58.900000000000567        20.737450390830222        469.23045533025061     
   59.000000000000568        20.737951788366704        469.17628985847932     
   59.100000000000570        20.738457407019009        469.12175506467298     
   59.200000000000571        20.738967269893482        469.06684961922127     
   59.300000000000573        20.739481400182825        469.01157219199138     
   59.400000000000574        20.739999821137612        468.95592145231325     
   59.500000000000576        20.740522556065283        468.89989606895227     
   59.600000000000577        20.741049628323630        468.84349471009028     
   59.700000000000578        20.741581061346114        468.78671604330538     
   59.800000000000580        20.742116878652457        468.72955873555395     
   59.900000000000581        20.742657103770426        468.67202145313900     
   60.000000000000583        20.743201760344157        468.61410286170127     
   60.100000000000584        20.743750872061081        468.55580162618537     
   60.200000000000585        20.744304462666843        468.49711641082564     
   60.300000000000587        20.744862555977718        468.43804587911791     
   60.400000000000588        20.745425175889153        468.37858869380159     
   60.500000000000590        20.745992346325888        468.31874351683075     
   60.600000000000591        20.746564091319723        468.25850900935706     
   60.700000000000593        20.747140434929829        468.19788383170061     
   60.800000000000594        20.747721401312145        468.13686664332749     
   60.900000000000595        20.748307014683238        468.07545610282921     
   61.000000000000597        20.748897299305682        468.01365086789491     
   61.100000000000598        20.749492279530273        467.95144959528579     
   61.200000000000600        20.750091979765248        467.88885094081155     
   61.300000000000601        20.750696424495946        467.82585355930848     
   61.400000000000603        20.751305638257129        467.76245610460683     
   61.500000000000604        20.751919645668085        467.69865722951516     
   61.600000000000605        20.752538471426565        467.63445558578394     
   61.700000000000607        20.753162140262695        467.56984982408602     
   61.800000000000608        20.753790677013995        467.50483859398810     
   61.900000000000610        20.754424106568596        467.43942054392716     
   62.000000000000611        20.755062453875649        467.37359432117898     
   62.100000000000612        20.755705743974886        467.30735857183532     
   62.200000000000614        20.756354001989024        467.24071194077413     
   62.300000000000615        20.757007253055107        467.17365307163067     
   62.400000000000617        20.757665522442004        467.10618060677541     
   62.500000000000618        20.758328835456748        467.03829318727946     
   62.600000000000620        20.758997217494521        466.96998945289340     
   62.700000000000621        20.759670694005568        466.90126804201316     
   62.800000000000622        20.760349290545030        466.83212759165320     
   62.900000000000624        20.761033032696027        466.76256673741653     
   63.000000000000625        20.761721946174216        466.69258411347124     
   63.100000000000627        20.762416056685630        466.62217835250920     
   63.200000000000628        20.763115390111153        466.55134808573393     
   63.300000000000630        20.763819972330129        466.48009194281428     
   63.400000000000631        20.764529829336006        466.40840855186480     
   63.500000000000632        20.765244987171730        466.33629653940801     
   63.600000000000634        20.765965471985634        466.26375453035342     
   63.700000000000635        20.766691309986172        466.19078114795803     
   63.800000000000637        20.767422527462333        466.11737501379940     
   63.900000000000638        20.768159150769193        466.04353474774314     
   64.000000000000639        20.768901206360951        465.96925896791549     
   64.100000000000634        20.769648720760699        465.89454629066682     
   64.200000000000628        20.770401720566660        465.81939533054037     
   64.300000000000622        20.771160232475111        465.74380470024465     
   64.400000000000617        20.771924283232483        465.66777301061552     
   64.500000000000611        20.772693899686193        465.59129887058992     
   64.600000000000605        20.773469108754160        465.51438088716412     
   64.700000000000600        20.774249937456805        465.43701766537094     
   64.800000000000594        20.775036412886067        465.35920780824290     
   64.900000000000588        20.775828562187076        465.28094991677148     
   65.000000000000583        20.776626412641559        465.20224258988799     
   65.100000000000577        20.777429991567438        465.12308442441571     
   65.200000000000571        20.778239326403288        465.04347401504782     
   65.300000000000566        20.779054444646405        464.96340995430046     
   65.400000000000560        20.779875373894686        464.88289083248930     
   65.500000000000554        20.780702141818939        464.80191523768872     
   65.600000000000549        20.781534776200253        464.72048175570137     
   65.700000000000543        20.782373304868489        464.63858897001637     
   65.800000000000537        20.783217755790385        464.55623546177918     
   65.900000000000531        20.784068156975501        464.47341980975648     
   66.000000000000526        20.784924536553817        464.39014059029824     
   66.100000000000520        20.785786922717577        464.30639637729587     
   66.200000000000514        20.786655343777170        464.22218574215822     
   66.300000000000509        20.787529828120793        464.13750725376735     
   66.400000000000503        20.788410404213852        464.05235947843761     
   66.500000000000497        20.789297100645385        463.96674097989114     
   66.600000000000492        20.790189946064960        463.88065031920740     
   66.700000000000486        20.791088969239006        463.79408605479682     
   66.800000000000480        20.791994199017356        463.70704674234952     
   66.900000000000475        20.792905664323062        463.61953093481310     
   67.000000000000469        20.793823394227939        463.53153718234239     
   67.100000000000463        20.794747417859039        463.44306403226568     
   67.200000000000458        20.795677764446395        463.35411002904783     
   67.300000000000452        20.796614463306703        463.26467371424536     
   67.400000000000446        20.797557543884427        463.17475362647099     
   67.500000000000441        20.798507035714294        463.08434830135957     
   67.600000000000435        20.799462968390440        462.99345627151308     
   67.700000000000429        20.800425371664659        462.90207606647698     
   67.800000000000423        20.801394275345263        462.81020621269209     
   67.900000000000418        20.802369709390224        462.71784523345269     
   68.000000000000412        20.803351703786515        462.62499164886867     
   68.100000000000406        20.804340288698850        462.53164397582736     
   68.200000000000401        20.805335494354271        462.43780072794618     
   68.300000000000395        20.806337351080941        462.34346041553147     
   68.400000000000389        20.807345889330442        462.24862154554177     
   68.500000000000384        20.808361139665450        462.15328262154395     
   68.600000000000378        20.809383132732290        462.05744214366661     
   68.700000000000372        20.810411899294504        461.96109860856160     
   68.800000000000367        20.811447470237106        461.86425050936060     
   68.900000000000361        20.812489876537704        461.76689633563444     
   69.000000000000355        20.813539149281468        461.66903457334104     
   69.100000000000350        20.814595319672677        461.57066370479129     
   69.200000000000344        20.815658419027969        461.47178220859678     
   69.300000000000338        20.816728478783475        461.37238855963653     
   69.400000000000333        20.817805530458244        461.27248122900011     
   69.500000000000327        20.818889605723133        461.17205868395052     
   69.600000000000321        20.819980736329612        461.07111938787540     
   69.700000000000315        20.821078954183601        460.96966180024572     
   69.800000000000310        20.822184291265735        460.86768437656355     
   69.900000000000304        20.823296779705075        460.76518556832360     
   70.000000000000298        20.824416451739722        460.66216382296130     
   70.100000000000293        20.825543339705543        460.55861758380445     
   70.200000000000287        20.826677476095249        460.45454529003592     
   70.300000000000281        20.827818893504976        460.34994537663715     
   70.400000000000276        20.828967624649955        460.24481627434341     
   70.500000000000270        20.830123702370013        460.13915640959470     
   70.600000000000264        20.831287159631195        460.03296420449101     
   70.700000000000259        20.832458029525252        459.92623807674130     
   70.800000000000253        20.833636345265504        459.81897643961508     
   70.900000000000247        20.834822140178456        459.71117770188999     
   71.000000000000242        20.836015447757415        459.60284026781000     
   71.100000000000236        20.837216301603100        459.49396253702770     
   71.200000000000230        20.838424735425246        459.38454290456042     
   71.300000000000225        20.839640783083507        459.27457976073129     
   71.400000000000219        20.840864478585271        459.16407149112842     
   71.500000000000213        20.842095856027594        459.05301647654454     
   71.600000000000207        20.843334949703358        458.94141309293553     
   71.700000000000202        20.844581793970640        458.82925971135847     
   71.800000000000196        20.845836423374184        458.71655469792188     
   71.900000000000190        20.847098872573287        458.60329641374079     
   72.000000000000185        20.848369176371730        458.48948321487126     
   72.100000000000179        20.849647369703789        458.37511345226557     
   72.200000000000173        20.850933487669987        458.26018547171628     
   72.300000000000168        20.852227565475083        458.14469761380292     
   72.400000000000162        20.853529638491629        458.02864821383622     
   72.500000000000156        20.854839742221863        457.91203560179747     
   72.600000000000151        20.856157912335775        457.79485810230017     
   72.700000000000145        20.857484184614478        457.67711403451284     
   72.800000000000139        20.858818595011599        457.55880171211760     
   72.900000000000134        20.860161179612060        457.43991944325069     
   73.000000000000128        20.861511974676233        457.32046553043881     
   73.100000000000122        20.862871016605055        457.20043827055338     
   73.200000000000117        20.864238341918021        457.07983595474144     
   73.300000000000111        20.865613987336587        456.95865686837436     
   73.400000000000105        20.866997989707144        456.83689929098904     
   73.500000000000099        20.868390386034054        456.71456149622031     
   73.600000000000094        20.869791213471569        456.59164175175374     
   73.700000000000088        20.871200509380710        456.46813831925925     
   73.800000000000082        20.872618311208555        456.34404945433130     
   73.900000000000077        20.874044656625898        456.21937340642717     
   74.000000000000071        20.875479583415764        456.09410841880543     
   74.100000000000065        20.876923129553628        455.96825272846797     
   74.200000000000060        20.878375333177683        455.84180456609141     
   74.300000000000054        20.879836232581379        455.71476215597363     
   74.400000000000048        20.881305866235511        455.58712371595601     
   74.500000000000043        20.882784272779745        455.45888745737949     
   74.600000000000037        20.884271491012644        455.33005158500129     
   74.700000000000031        20.885767559898493        455.20061429693880     
   74.800000000000026        20.887272518617792        455.07057378460939     
   74.900000000000020        20.888786406460312        454.93992823265188     
   75.000000000000014        20.890309262954183        454.80867581887406     
   75.100000000000009        20.891841127745206        454.67681471417279     
   75.200000000000003        20.893382040720621        454.54434308248130     
   75.299999999999997        20.894932041891337        454.41125908068688     
   75.399999999999991        20.896491171490187        454.27756085856777     
   75.499999999999986        20.898059469894708        454.14324655873259     
   75.599999999999980        20.899636977726214        454.00831431653870     
   75.699999999999974        20.901223735722066        453.87276226002695     
   75.799999999999969        20.902819784848205        453.73658850985123     
   75.899999999999963        20.904425166249958        453.59979117920960     
   75.999999999999957        20.906039921290667        453.46236837376711     
   76.099999999999952        20.907664091454706        453.32431819158586     
   76.199999999999946        20.909297718516587        453.18563872305890     
   76.299999999999940        20.910940844350772        453.04632805082105     
   76.399999999999935        20.912593511122580        452.90638424969086     
   76.499999999999929        20.914255761111630        452.76580538658584     
   76.599999999999923        20.915927636856114        452.62458952044784     
   76.699999999999918        20.917609181073693        452.48273470217538     
   76.799999999999912        20.919300436676689        452.34023897453108     
   76.899999999999906        20.921001446806063        452.19710037208409     
   76.999999999999901        20.922712254790699        452.05331692111565     
   77.099999999999895        20.924432904203861        451.90888663954911     
   77.199999999999889        20.926163438767489        451.76380753686198     
   77.299999999999883        20.927903902481550        451.61807761401826     
   77.399999999999878        20.929654339520262        451.47169486337935     
   77.499999999999872        20.931414794273678        451.32465726862330     
   77.599999999999866        20.933185311393370        451.17696280466464     
   77.699999999999861        20.934965935705055        451.02860943756775     
   77.799999999999855        20.936756712265250        450.87959512446781     
   77.899999999999849        20.938557686382634        450.72991781348816     
   77.999999999999844        20.940368903556401        450.57957544364160     
   78.099999999999838        20.942190409530095        450.42856594476768     
   78.199999999999832        20.944022250286995        450.27688723741784     
   78.299999999999827        20.945864472034433        450.12453723279657     
   78.399999999999821        20.947717121186617        449.97151383264941     
   78.499999999999815        20.949580244428645        449.81781492918634     
   78.599999999999810        20.951453888713132        449.66343840499752     
   78.699999999999804        20.953338101143530        449.50838213294122     
   78.799999999999798        20.955232929122037        449.35264397607438     
   78.899999999999793        20.957138420312020        449.19622178755071     
   78.999999999999787        20.959054622595058        449.03911341052941     
   79.099999999999781        20.960981584087925        448.88131667807426     
   79.199999999999775        20.962919353218023        448.72282941307321     
   79.299999999999770        20.964867978563852        448.56364942812348     
   79.399999999999764        20.966827509083675        448.40377452545636     
   79.499999999999758        20.968797993901720        448.24320249682449     
   79.599999999999753        20.970779482430867        448.08193112340678     
   79.699999999999747        20.972772024341786        447.91995817570705     
   79.799999999999741        20.974775669596625        447.75728141346229     
   79.899999999999736        20.976790468376262        447.59389858553260     
   79.999999999999730        20.978816471181563        447.42980742980143     
   80.099999999999724        20.980853728733166        447.26500567307227     
   80.199999999999719        20.982902292080347        447.09949103097000     
   80.299999999999713        20.984962212513313        446.93326120782245     
   80.399999999999707        20.987033541598947        446.76631389656688     
   80.499999999999702        20.989116331214149        446.59864677863771     
   80.599999999999696        20.991210633472441        446.43025752385563     
   80.699999999999690        20.993316500855020        446.26114379032919     
   80.799999999999685        20.995433986026516        446.09130322432395     
   80.899999999999679        20.997563142036004        445.92073346017338     
   80.999999999999673        20.999704022181430        445.74943212015137     
   81.099999999999667        21.001856680058125        445.57739681436431     
   81.199999999999662        21.004021169575839        445.40462514063427     
   81.299999999999656        21.006197544919658        445.23111468438265     
   81.399999999999650        21.008385860642800        445.05686301852006     
   81.499999999999645        21.010586171513086        444.88186770331220     
   81.599999999999639        21.012798532712797        444.70612628628248     
   81.699999999999633        21.015022999642841        444.52963630206580     
   81.799999999999628        21.017259628087590        444.35239527230920     
   81.899999999999622        21.019508474110562        444.17440070553380     
   81.999999999999616        21.021769594140100        443.99565009702417     
   82.099999999999611        21.024043044874986        443.81614092868068     
   82.199999999999605        21.026328883381957        443.63587066891802     
   82.299999999999599        21.028627167074731        443.45483677252173     
   82.399999999999594        21.030937953624527        443.27303668051684     
   82.499999999999588        21.033261301133791        443.09046782004901     
   82.599999999999582        21.035597267981387        442.90712760424242     
   82.699999999999577        21.037945912915838        442.72301343206340     
   82.799999999999571        21.040307295040137        442.53812268820207     
   82.899999999999565        21.042681473789631        442.35245274291418     
   82.999999999999559        21.045068508955730        442.16600095190017     
   83.099999999999554        21.047468460701857        441.97876465615570     
   83.199999999999548        21.049881389532661        441.79074118183519     
   83.299999999999542        21.052307356334499        441.60192784010923     
   83.399999999999537        21.054746422328627        441.41232192702051     
   83.499999999999531        21.057198649176563        441.22192072333780     
   83.599999999999525        21.059664098826921        441.03072149440777     
   83.699999999999520        21.062142833647773        440.83872149000962     
   83.799999999999514        21.064634916417290        440.64591794420528     
   83.899999999999508        21.067140410224351        440.45230807518283     
   83.999999999999503        21.069659378631517        440.25788908510623     
   84.099999999999497        21.072191885536110        440.06265815996591     
   84.199999999999491        21.074737995256747        439.86661246941162     
   84.299999999999486        21.077297772465037        439.66974916659638     
   84.399999999999480        21.079871282353562        439.47206538802965     
   84.499999999999474        21.082458590370777        439.27355825339350     
   84.599999999999469        21.085059762466415        439.07422486539588     
   84.699999999999463        21.087674864997229        438.87406230959709     
   84.799999999999457        21.090303964748415        438.67306765425195     
   84.899999999999451        21.092947128869181        438.47123795012430     
   84.999999999999446        21.095604425021019        438.26857023033438     
   85.099999999999440        21.098275921236198        438.06506151017078     
   85.199999999999434        21.100961685967967        437.86070878692044     
   85.299999999999429        21.103661788205766        437.65550903970302     
   85.399999999999423        21.106376297257057        437.44945922927087     
   85.499999999999417        21.109105283012457        437.24255629785063     
   85.599999999999412        21.111848815695247        437.03479716894054     
   85.699999999999406        21.114606966045908        436.82617874713844     
   85.799999999999400        21.117379805245303        436.61669791794725     
   85.899999999999395        21.120167404985558        436.40635154759832     
   85.999999999999389        21.122969837394098        436.19513648284180     
   86.099999999999383        21.125787175037548        435.98304955076236     
   86.199999999999378        21.128619491063571        435.77008755859276     
   86.299999999999372        21.131466858979699        435.55624729349211     
   86.399999999999366        21.134329352926134        435.34152552237509     
   86.499999999999361        21.137207047424535        435.12591899168348     
   86.599999999999355        21.140100017519980        434.90942442719393     
   86.699999999999349        21.143008338825705        434.69203853381111     
   86.799999999999343        21.145932087375719        434.47375799535382     
   86.899999999999338        21.148871339787551        434.25457947434143     
   86.999999999999332        21.151826173159979        434.03449961178308     
   87.099999999999326        21.154796665158418        433.81351502696094     
   87.199999999999321        21.157782893924754        433.59162231720376     
   87.299999999999315        21.160784938174814        433.36881805767035     
   87.399999999999309        21.163802877167026        433.14509880112530     
   87.499999999999304        21.166836790717262        432.92046107770477     
   87.599999999999298        21.169886759130129        432.69490139468707     
   87.699999999999292        21.172952863353505        432.46841623626932     
   87.799999999999287        21.176035184879204        432.24100206331804     
   87.899999999999281        21.179133805718635        432.01265531313351     
   87.999999999999275        21.182248808527504        431.78337239921467     
   88.099999999999270        21.185380276473492        431.55314971100182     
   88.199999999999264        21.188528293425438        431.32198361364726     
   88.299999999999258        21.191692943694147        431.08987044773852     
   88.399999999999253        21.194874312318305        430.85680652906967     
   88.499999999999247        21.198072484867822        430.62278814836338     
   88.599999999999241        21.201287547601048        430.38781157103244     
   88.699999999999235        21.204519587308628        430.15187303689100     
   88.799999999999230        21.207768691494383        429.91496875990742     
   88.899999999999224        21.211034948212021        429.67709492792244     
   88.999999999999218        21.214318446217874        429.43824770238643     
   89.099999999999213        21.217619274888960        429.19842321806601     
   89.199999999999207        21.220937524263228        428.95761758278019     
   89.299999999999201        21.224273285029767        428.71582687710639     
   89.399999999999196        21.227626648557607        428.47304715409661     
   89.499999999999190        21.230997706908237        428.22927443898544     
   89.599999999999184        21.234386552747750        427.98450472888425     
   89.699999999999179        21.237793279536461        427.73873399250783     
   89.799999999999173        21.241217981398893        427.49195816985042     
   89.899999999999167        21.244660753072623        427.24417317187130     
   89.999999999999162        21.248121690144899        426.99537488021713     
   90.099999999999156        21.251600888832723        426.74555914687602     
   90.199999999999150        21.255098446114058        426.49472179387004     
   90.299999999999145        21.258614459723443        426.24285861293930     
   90.399999999999139        21.262149028072081        425.98996536520002     
   90.499999999999133        21.265702250388202        425.73603778082941     
   90.599999999999127        21.269274226620968        425.48107155870832     
   90.699999999999122        21.272865057507442        425.22506236610883     
   90.799999999999116        21.276474844571631        424.96800583832811     
   90.899999999999110        21.280103690107111        424.70989757834565     
   90.999999999999105        21.283751697197218        424.45073315647102     
   91.099999999999099        21.287418969720566        424.19050810997652     
   91.199999999999093        21.291105612427572        423.92921794275640     
   91.299999999999088        21.294811730799911        423.66685812492346     
   91.399999999999082        21.298537431224705        423.40342409246870     
   91.499999999999076        21.302282820883615        423.13891124686563     
   91.599999999999071        21.306048007829975        422.87331495468595     
   91.699999999999065        21.309833100976558        422.60663054721874     
   91.799999999999059        21.313638210085998        422.33885332007270     
   91.899999999999054        21.317463445831457        422.06997853277232     
   91.999999999999048        21.321308919733038        421.80000140836233     
   92.099999999999042        21.325174744263606        421.52891713298669     
   92.199999999999037        21.329061032769342        421.25672085547967     
   92.299999999999031        21.332967899483993        420.98340768693640     
   92.399999999999025        21.336895459665573        420.70897270029764     
   92.499999999999019        21.340843829405003        420.43341092989840     
   92.599999999999014        21.344813125833344        420.15671737104464     
   92.699999999999008        21.348803466991551        419.87888697955373     
   92.799999999999002        21.352814971932226        419.59991467131317     
   92.899999999998997        21.356847760676303        419.31979532181066     
   92.999999999998991        21.360901954230204        419.03852376567556     
   93.099999999998985        21.364977674572458        418.75609479619681     
   93.199999999998980        21.369075044834691        418.47250316486964     
   93.299999999998974        21.373194189066183        418.18774358087865     
   93.399999999998968        21.377335232388678        417.90181071061988     
   93.499999999998963        21.381498300952373        417.61469917719762     
   93.599999999998957        21.385683522062333        417.32640355992595     
   93.699999999998951        21.389891024051508        417.03691839380218     
   93.799999999998946        21.394120936321325        416.74623816898617     
   93.899999999998940        21.398373389447805        416.45435733027597     
   93.999999999998934        21.402648515078393        416.16127027657296     
   94.099999999998929        21.406946446012196        415.86697136031972     
   94.199999999998923        21.411267316236362        415.57145488697557     
   94.299999999998917        21.415611260834702        415.27471511441723     
   94.399999999998911        21.419978416131158        414.97674625240052     
   94.499999999998906        21.424368919612217        414.67754246196603     
   94.599999999998900        21.428782909930021        414.37709785485129     
   94.699999999998894        21.433220527114408        414.07540649291195     
   94.799999999998889        21.437681912202855        413.77246238748091     
   94.899999999998883        21.442167207662113        413.46825949879144     
   94.999999999998877        21.446676557215270        413.16279173533655     
   95.099999999998872        21.451210105774919        412.85605295322654     
   95.199999999998866        21.455767999581322        412.54803695555967     
   95.299999999998860        21.460350386298895        412.23873749177500     
   95.399999999998855        21.464957414775952        411.92814825696132     
   95.499999999998849        21.469589235337644        411.61626289121870     
   95.599999999998843        21.474245999617114        411.30307497895069     
   95.699999999998838        21.478927860604816        410.98857804816674     
   95.799999999998832        21.483634972725298        410.67276556980181     
   95.899999999998826        21.488367491845686        410.35563095697808     
   95.999999999998820        21.493125575259494        410.03716756427946     
   96.099999999998815        21.497909381694480        409.71736868702465     
   96.199999999998809        21.502719071389112        409.39622756050170     
   96.299999999998803        21.507554806024089        409.07373735920794     
   96.399999999998798        21.512416748863966        408.74989119608500     
   96.499999999998792        21.517305064648305        408.42468212171963     
   96.599999999998786        21.522219919751972        408.09810312354841     
   96.699999999998781        21.527161482016876        407.77014712503581     
   96.799999999998775        21.532129920950968        407.44080698486272     
   96.899999999998769        21.537125407697545        407.11007549607581     
   96.999999999998764        21.542148114972008        406.77794538523244     
   97.099999999998758        21.547198217226896        406.44440931154003     
   97.199999999998752        21.552275890497825        406.10945986596340     
   97.299999999998747        21.557381312644935        405.77308957034001     
   97.399999999998741        21.562514663144999        405.43529087645953     
   97.499999999998735        21.567676123337236        405.09605616513971     
   97.599999999998730        21.572865876238151        404.75537774528181     
   97.699999999998724        21.578084106751405        404.41324785292085     
   97.799999999998718        21.583331001528965        404.06965865023130     
   97.899999999998712        21.588606749117652        403.72460222455823     
   97.999999999998707        21.593911539876007        403.37807058739418     
   98.099999999998701        21.599245566161368        403.03005567336373     
   98.199999999998695        21.604609022209715        402.68054933917688     
   98.299999999998690        21.610002104210363        402.32954336256319     
   98.399999999998684        21.615425010317079        401.97702944120095     
   98.499999999998678        21.620877940758515        401.62299919162058     
   98.599999999998673        21.626361097702389        401.26744414807126     
   98.699999999998667        21.631874685427881        400.91035576140547     
   98.799999999998661        21.637418910371991        400.55172539791738     
   98.899999999998656        21.642993980959549        400.19154433814992     
   98.999999999998650        21.648600107945914        399.82980377572716     
   99.099999999998644        21.654237504092670        399.46649481610024     
   99.199999999998639        21.659906384502687        399.10160847534087     
   99.299999999998633        21.665606966522599        398.73513567885988     
   99.399999999998627        21.671339469671079        398.36706726011437     
   99.499999999998622        21.677104115908818        397.99739395932426     
   99.599999999998616        21.682901129476502        397.62610642211496     
   99.699999999998610        21.688730737046775        397.25319519818578     
   99.799999999998604        21.694593167658411        396.87865073990150     
   99.899999999998599        21.700488652828952        396.50246340090177     
   99.999999999998593        21.706417426554822        396.12462343467172     
   100.09999999999859        21.712379725413609        395.74512099307611     
   100.19999999999858        21.718375788380953        395.36394612486095     
   100.29999999999858        21.724405857326175        394.98108877418309     
   100.39999999999857        21.730470176487387        394.59653877901013     
   100.49999999999856        21.736568992884944        394.21028586958681     
   100.59999999999856        21.742702556348313        393.82231966683690     
   100.69999999999855        21.748871119304486        393.43262968070064     
   100.79999999999855        21.755074937145039        393.04120530851355     
   100.89999999999854        21.761314267925151        392.64803583326199     
   100.99999999999854        21.767589372851077        392.25311042192482     
   101.09999999999853        21.773900515833763        391.85641812364713     
   101.19999999999852        21.780247963875880        391.45794786798177     
   101.29999999999852        21.786631987012086        391.05768846305745     
   101.39999999999851        21.793052858288959        390.65562859370300     
   101.49999999999851        21.799510853981904        390.25175681955903     
   101.59999999999850        21.806006253435861        389.84606157313124     
   101.69999999999850        21.812539339282672        389.43853115781587     
   101.79999999999849        21.819110397446739        389.02915374588872     
   101.89999999999849        21.825719717140476        388.61791737643819     
   101.99999999999848        21.832367590930289        388.20480995327432     
   102.09999999999847        21.839054314910854        387.78981924278645     
   102.19999999999847        21.845780188580175        387.37293287176146     
   102.29999999999846        21.852545515064101        386.95413832516272     
   102.39999999999846        21.859350601042465        386.53342294384095     
   102.49999999999845        21.866195756849084        386.11077392222393     
   102.59999999999845        21.873081296585749        385.68617830595360     
   102.69999999999844        21.880007538104973        385.25962298945541     
   102.79999999999843        21.886974803177630        384.83109471349456     
   102.89999999999843        21.893983417399348        384.40058006262251     
   102.99999999999842        21.901033710421640        383.96806546264747     
   103.09999999999842        21.908126015899981        383.53353717797143     
   103.19999999999841        21.915260671619201        383.09698130893111     
   103.29999999999841        21.922438019540039        382.65838378904834     
   103.39999999999840        21.929658405930624        382.21773038224791     
   103.49999999999839        21.936922181255248        381.77500667997316     
   103.59999999999839        21.944229700536042        381.33019809830444     
   103.69999999999838        21.951581323195455        380.88328987494418     
   103.79999999999838        21.958977413306158        380.43426706619402     
   103.89999999999837        21.966418339437045        379.98311454381883     
   103.99999999999837        21.973904474879408        379.52981699186489     
   104.09999999999836        21.981436197889224        379.07435890344379     
   104.19999999999835        21.989013891515786        378.61672457736933     
   104.29999999999835        21.996637943761179        378.15689811477029     
   104.39999999999834        22.004308747614772        377.69486341559235     
   104.49999999999834        22.012026701430695        377.23060417510339     
   104.59999999999833        22.019792208637138        376.76410388019400     
   104.69999999999833        22.027605678043265        376.29534580569441     
   104.79999999999832        22.035467523878619        375.82431301055863     
   104.89999999999831        22.043378166022542        375.35098833399377     
   104.99999999999831        22.051338029848321        374.87535439144722     
   105.09999999999830        22.059347546545766        374.39739357056379     
   105.19999999999830        22.067407153131875        373.91708802700242     
   105.29999999999829        22.075517292621821        373.43441968017248     
   105.39999999999829        22.083678414029812        372.94937020886385     
   105.49999999999828        22.091890972617577        372.46192104679028     
   105.59999999999827        22.100155429923895        371.97205337799392     
   105.69999999999827        22.108472253889918        371.47974813216871     
   105.79999999999826        22.116841919044823        370.98498597986196     
   105.89999999999826        22.125264906584352        370.48774732755567     
   105.99999999999825        22.133741704409111        369.98801231261371     
   106.09999999999825        22.142272807498287        369.48576079816331     
   106.19999999999824        22.150858717748520        368.98097236775891     
   106.29999999999824        22.159499944427214        368.47362632000858     
   106.39999999999823        22.168197003981984        367.96370166298362     
   106.49999999999822        22.176950420413426        367.45117710855186     
   106.59999999999822        22.185760725424888        366.93603106653478     
   106.69999999999821        22.194628458427168        366.41824163873025     
   106.79999999999821        22.203554166851841        365.89778661276097     
   106.89999999999820        22.212538406127585        365.37464345579838     
   106.99999999999820        22.221581740135051        364.84878930810987     
   107.09999999999819        22.230684741022102        364.32020097641686     
   107.19999999999818        22.239847989679891        363.78885492712953     
   107.29999999999818        22.249072075785588        363.25472727935539     
   107.39999999999817        22.258357597963244        362.71779379774802     
   107.49999999999817        22.267705163969715        362.17802988515859     
   107.59999999999816        22.277115390938768        361.63541057509781     
   107.69999999999816        22.286588905656409        361.08991052401035     
   107.79999999999815        22.296126344597553        360.54150400329621     
   107.89999999999814        22.305728354207123        359.99016489115388     
   107.99999999999814        22.315395591192711        359.43586666419981     
   108.09999999999813        22.325128722511266        358.87858238882234     
   108.19999999999813        22.334928425939310        358.31828471236270     
   108.29999999999812        22.344795389986508        357.75494585396734     
   108.39999999999812        22.354730314318310        357.18853759525638     
   108.49999999999811        22.364733909905585        356.61903127069331     
   108.59999999999810        22.374806899540506        356.04639775771187     
   108.69999999999810        22.384950017536802        355.47060746647941     
   108.79999999999809        22.395164010617972        354.89163032949790     
   108.89999999999809        22.405449637792540        354.30943579080292     
   108.99999999999808        22.415807670769187        353.72399279486928     
   109.09999999999808        22.426238894282033        353.13526977523679     
   109.19999999999807        22.436744106414274        352.54323464275541     
   109.29999999999806        22.447324118657534        351.94785477347722     
   109.39999999999806        22.457979756568793        351.34909699623660     
   109.49999999999805        22.468711859842106        350.74692757981978     
   109.59999999999805        22.479521282886555        350.14131221977158     
   109.69999999999804        22.490408895004585        349.53221602476538     
   109.79999999999804        22.501375580632558        348.91960350257034     
   109.89999999999803        22.512422240040529        348.30343854564990     
   109.99999999999802        22.523549789449604        347.68368441619253     
   110.09999999999802        22.534759161543089        347.06030373080114     
   110.19999999999801        22.546051305819645        346.43325844459929     
   110.29999999999801        22.557427189037142        345.80250983491072     
   110.39999999999800        22.568887795672996        345.16801848437927     
   110.49999999999800        22.580434128258986        344.52974426355371     
   110.59999999999799        22.592067208013709        343.88764631292469     
   110.69999999999798        22.603788075045113        343.24168302433662     
   110.79999999999798        22.615597789300310        342.59181202188876     
   110.89999999999797        22.627497430539037        341.93799014206832     
   110.99999999999797        22.639488099213800        341.28017341333532     
   111.09999999999796        22.651570916894322        340.61831703498393     
   111.19999999999796        22.663747026728643        339.95237535526684     
   111.29999999999795        22.676017594224174        339.28230184883358     
   111.39999999999795        22.688383807852343        338.60804909339453     
   111.49999999999794        22.700846879294630        337.92956874545609     
   111.59999999999793        22.713408044467304        337.24681151541085     
   111.69999999999793        22.726068564050930        336.55972714161760     
   111.79999999999792        22.738829724370973        335.86826436364635     
   111.89999999999792        22.751692837534897        335.17237089444143     
   111.99999999999791        22.764659242889003        334.47199339170982     
   112.09999999999791        22.777730307276489        333.76707742805235     
   112.19999999999790        22.790907425938414        333.05756746015504     
   112.29999999999789        22.804192023495549        332.34340679681156     
   112.39999999999789        22.817585554655619        331.62453756574524     
   112.49999999999788        22.831089505044588        330.90090067920028     
   112.59999999999788        22.844705392289359        330.17243579827743     
   112.69999999999787        22.858434766638833        329.43908129586981     
   112.79999999999787        22.872279212504871        328.70077421824908     
   112.89999999999786        22.886240348773939        327.95745024507852     
   112.99999999999785        22.900319830462013        327.20904364800469     
   113.09999999999785        22.914519349476510        326.45548724749483     
   113.19999999999784        22.928840635824592        325.69671236805863     
   113.29999999999784        22.943285459078560        324.93264879171841     
   113.39999999999783        22.957855629082811        324.16322470945920     
   113.49999999999783        22.972552997504128        323.38836667086440     
   113.59999999999782        22.987379459415457        322.60799953168402     
   113.69999999999781        23.002336954322466        321.82204639914676     
   113.79999999999781        23.017427467593603        321.03042857505028     
   113.89999999999780        23.032653032488717        320.23306549656030     
   113.99999999999780        23.048015731032020        319.42987467429526     
   114.09999999999779        23.063517696077568        318.62077162794122     
   114.19999999999779        23.079161112926315        317.80566981903905     
   114.29999999999778        23.094948221084572        316.98448058084665     
   114.39999999999777        23.110881316190255        316.15711304507528     
   114.49999999999777        23.126962751813682        315.32347406544898     
   114.59999999999776        23.143194941659441        314.48346813781558     
   114.69999999999776        23.159580361589665        313.63699731659449     
   114.79999999999775        23.176121551696969        312.78396112745537     
   114.89999999999775        23.192821119118719        311.92425647606473     
   114.99999999999774        23.209681739880324        311.05777755233407     
   115.09999999999773        23.226706161603321        310.18441573036841     
   115.19999999999773        23.243897206487887        309.30405946366125     
   115.29999999999772        23.261257773739324        308.41659417511312     
   115.39999999999772        23.278790842571571        307.52190214182713     
   115.49999999999771        23.296499475219544        306.61986237418500     
   115.59999999999771        23.314386820423554        305.71035048905838     
   115.69999999999770        23.332456116609581        304.79323857644346     
   115.79999999999769        23.350710695189004        303.86839505954941     
   115.89999999999769        23.369153984673815        302.93568454760083     
   115.99999999999768        23.387789514643966        301.99496768114017     
   116.09999999999768        23.406620919339648        301.04610096899683     
   116.19999999999767        23.425651942500433        300.08893661690718     
   116.29999999999767        23.444886441791638        299.12332234674278     
   116.39999999999766        23.464328393353792        298.14910120599643     
   116.49999999999766        23.483981897451663        297.16611136690341     
   116.59999999999765        23.503851183334632        296.17418591432107     
   116.69999999999764        23.523940614750476        295.17315262159650     
   116.79999999999764        23.544254696844490        294.16283371405689     
   116.89999999999763        23.564798081344257        293.14304561841681     
   116.99999999999763        23.585575573961336        292.11359869787788     
   117.09999999999762        23.606592141042970        291.07429697152986     
   117.19999999999762        23.627852917579911        290.02493781699911     
   117.29999999999761        23.649363214453906        288.96531165491012     
   117.39999999999760        23.671128527691501        287.89520161436911     
   117.49999999999760        23.693154546620949        286.81438317716572     
   117.59999999999759        23.715447163973018        285.72262379994260     
   117.69999999999759        23.738012485704999        284.61968251204377     
   117.79999999999758        23.760856841767168        283.50530948728607     
   117.89999999999758        23.783986797731401        282.37924558775495     
   117.99999999999757        23.807409167078657        281.24122187707695     
   118.09999999999756        23.831131023724620        280.09095910073501     
   118.19999999999756        23.855159716828020        278.92816713096653     
   118.29999999999755        23.879502884823690        277.75254437274253     
   118.39999999999755        23.904168472300469        276.56377712804067     
   118.49999999999754        23.929164745964670        275.36153891410800     
   118.59999999999754        23.954500314480924        274.14548973264363     
   118.69999999999753        23.980184146557420        272.91527528407829     
   118.79999999999752        24.006225593306436        271.67052612349346     
   118.89999999999752        24.032634410603347        270.41085675150464     
   118.99999999999751        24.059420783540698        269.13586463466368     
   119.09999999999751        24.086595353221739        267.84512914837262     
   119.19999999999750        24.114169245308119        266.53821043476790     
   119.29999999999750        24.142154100646145        265.21464816712250     
   119.39999999999749        24.170562109207534        263.87396021135260     
   119.49999999999748        24.199406046306933        262.51564117408458     
   119.59999999999748        24.228699312152735        261.13916082513674     
   119.69999999999747        24.258455974895561        259.74396238128639     
   119.79999999999747        24.288690817162546        258.32946063607676     
   119.89999999999746        24.319419387624890        256.89503991853201     
   119.99999999999746        24.350658056748326        255.44005186175826     
   120.09999999999745        24.382424077645943        253.96381295851063     
   120.19999999999744        24.414735653918154        252.46560188017227     
   120.29999999999744        24.447612013222347        250.94465652904151     
   120.39999999999743        24.481073488096367        249.40017079189360     
   120.49999999999743        24.515141606959439        247.83129095786384     
   120.59999999999742        24.549839192651646        246.23711175584137     
   120.69999999999742        24.585190472780685        244.61667196292422     
   120.79999999999741        24.621221202172169        242.96894952529914     
   120.89999999999741        24.657958799819486        241.29285612469536     
   120.99999999999740        24.695432501031863        239.58723111162811     
   121.09999999999739        24.733673528539921        237.85083471405417     
   121.19999999999739        24.772715284294879        236.08234041333756     
   121.29999999999738        24.812593566242604        234.28032636084041     
   121.39999999999738        24.853346812801671        232.44326568376144     
   121.49999999999737        24.895016380830722        230.56951550198553     
   121.59999999999737        24.937646861558903        228.65730444097056     
   121.69999999999736        24.981286442418959        226.70471838424336     
   121.79999999999735        25.025987321408326        224.70968415421873     
   121.89999999999735        25.071806185136801        222.66995074521560     
   121.99999999999734        25.118804763139735        220.58306764849343     
   122.09999999999734        25.167050471089144        218.44635970356296     
   122.19999999999733        25.216617164388687        216.25689777767249     
   122.29999999999733        25.267586023809503        214.01146440348822     
   122.39999999999732        25.320046603418870        211.70651328377045     
   122.49999999999731        25.374098078660090        209.33812128387265     
   122.59999999999731        25.429850741646572        206.90193115323385     
   122.69999999999730        25.487427807974193        204.39308271354253     
   122.79999999999730        25.546967617166452        201.80612957257546     
   122.89999999999729        25.608626334353421        199.13493750240360     
   122.99999999999729        25.672581301207501        196.37255935098469     
   123.09999999999728        25.739035241713111        193.51107958375371     
   123.19999999999727        25.808221580796907        190.54141903889374     
   123.29999999999727        25.880411289718481        187.45308685682778     
   123.39999999999726        25.955921793256913        184.23386122211923     
   123.49999999999726        26.035128761495123        180.86937259002644     
   123.59999999999725        26.118481991152962        177.34255084552780     
   123.69999999999725        26.206527232650679        173.63287865452699     
   123.79999999999724        26.299936883046424        169.71536223189159     
   123.89999999999723        26.399554287638288        165.55907893815547     
   123.99999999999723        26.506459663762605        161.12507138590667     
   124.09999999999722        26.622071742689208        156.36319550140669     
   124.10049999999723        26.500787038677334        156.17110610995104     
   124.10099999999723        26.501061880805807        156.14591357832435     
   124.10149999999723        26.501602186839776        156.12100438356416     
   124.10199999999723        26.502142932452482        156.09608533329413     
   124.10249999999724        26.502683878760816        156.07115621616887     
   124.10299999999724        26.503225025775826        156.04621702206134     
   124.10349999999724        26.503766373677934        156.02126774095757     
   124.10399999999724        26.504307922647538        155.99630836284373     
   124.10449999999724        26.504849672866403        155.97133887767788     
   124.10499999999725        26.505391624508576        155.94635927540205     
   124.10549999999725        26.505933777761541        155.92136954594844     
   124.10599999999725        26.506476132802881        155.89636967923286     
   124.10649999999725        26.507018689814544        155.87135966515146     
   124.10699999999726        26.507561448979569        155.84633949358653     
   124.10749999999726        26.508104410479046        155.82130915440493     
   124.10799999999726        26.508647574490197        155.79626863744804     
   124.10849999999726        26.509190941205063        155.77121793256444     
   124.10899999999727        26.509734510799458        155.74615702955984     
   124.10949999999727        26.510278283451651        155.72108591823084     
   124.10999999999727        26.510822259351141        155.69600458837368     
   124.11049999999727        26.511366438681101        155.67091302974785     
   124.11099999999728        26.511910821626330        155.64581123211477     
   124.11149999999728        26.512455408366932        155.62069918519944     
   124.11199999999728        26.513000199088765        155.59557687873013     
   124.11249999999728        26.513545193979311        155.57044430240677     
   124.11299999999729        26.514090393214779        155.54530144590726     
   124.11349999999729        26.514635796987548        155.52014829891235     
   124.11399999999729        26.515181405477087        155.49498485106636     
   124.11449999999729        26.515727218878478        155.46981109201579     
   124.11499999999729        26.516273237368672        155.44462701137442     
   124.11549999999730        26.516819461138876        155.41943259874873     
   124.11599999999730        26.517365890373135        155.39422784372189     
   124.11649999999730        26.517912525257401        155.36901273586668     
   124.11699999999730        26.518459365977598        155.34378726473088     
   124.11749999999731        26.519006412722387        155.31855141985761     
   124.11799999999731        26.519553665679840        155.29330519076240     
   124.11849999999731        26.520101125040775        155.26804856694989     
   124.11899999999731        26.520648790986368        155.24278153790485     
   124.11949999999732        26.521196663710128        155.21750409309377     
   124.11999999999732        26.521744743395399        155.19221622196929     
   124.12049999999732        26.522293030237840        155.16691791396971     
   124.12099999999732        26.522841524421846        155.14160915851016     
   124.12149999999733        26.523390226136183        155.11628994498753     
   124.12199999999733        26.523939135573702        155.09096026279298     
   124.12249999999733        26.524488252925604        155.06562010128710     
   124.12299999999733        26.525037578376196        155.04026944981933     
   124.12349999999734        26.525587112122661        155.01490829772430     
   124.12399999999734        26.526136854349826        154.98953663431169     
   124.12449999999734        26.526686805255377        154.96415444888441     
   124.12499999999734        26.527236965025466        154.93876173071675     
   124.12549999999734        26.527787333853627        154.91335846907310     
   124.12599999999735        26.528337911930912        154.88794465319739     
   124.12649999999735        26.528888699450807        154.86252027232081     
   124.12699999999735        26.529439696605966        154.83708531564889     
   124.12749999999735        26.529990903587372        154.81163977237372     
   124.12799999999736        26.530542320590651        154.78618363167254     
   124.12849999999736        26.531093947807015        154.76071688269852     
   124.12899999999736        26.531645785433145        154.73523951459765     
   124.12949999999736        26.532197833660764        154.70975151648540     
   124.12999999999737        26.532750092683219        154.68425287746661     
   124.13049999999737        26.533302562698495        154.65874358662936     
   124.13099999999737        26.533855243899346        154.63322363304084     
   124.13149999999737        26.534408136479335        154.60769300575038     
   124.13199999999738        26.534961240638573        154.58215169379110     
   124.13249999999738        26.535514556567282        154.55659968617695     
   124.13299999999738        26.536068084467189        154.53103697190531     
   124.13349999999738        26.536621824532581        154.50546353995534     
   124.13399999999739        26.537175776956360        154.47987937928252     
   124.13449999999739        26.537729941938537        154.45428447883114     
   124.13499999999739        26.538284319680471        154.42867882752901     
   124.13549999999739        26.538838910373354        154.40306241427876     
   124.13599999999740        26.539393714218498        154.37743522796663     
   124.13649999999740        26.539948731412263        154.35179725746303     
   124.13699999999740        26.540503962152357        154.32614849161990     
   124.13749999999740        26.541059406645509        154.30048891926970     
   124.13799999999740        26.541615065078147        154.27481852922361     
   124.13849999999741        26.542170937658600        154.24913731027709     
   124.13899999999741        26.542727024583396        154.22344525121090     
   124.13949999999741        26.543283326053420        154.19774234078247     
   124.13999999999741        26.543839842270089        154.17202856773190     
   124.14049999999742        26.544396573434238        154.14630392077660     
   124.14099999999742        26.544953519738748        154.12056838862415     
   124.14149999999742        26.545510681397300        154.09482195995582     
   124.14199999999742        26.546068058600799        154.06906462343565     
   124.14249999999743        26.546625651563435        154.04329636771391     
   124.14299999999743        26.547183460470865        154.01751718141648     
   124.14349999999743        26.547741485541891        153.99172705315138     
   124.14399999999743        26.548299726967876        153.96592597151064     
   124.14449999999744        26.548858184957716        153.94011392505953     
   124.14499999999744        26.549416859712601        153.91429090235656     
   124.14549999999744        26.549975751438627        153.88845689193067     
   124.14599999999744        26.550534860334757        153.86261188229562     
   124.14649999999745        26.551094186611429        153.83675586194690     
   124.14699999999745        26.551653730466732        153.81088881935548     
   124.14749999999745        26.552213492112706        153.78501074298697     
   124.14799999999745        26.552773471752054        153.75912162127076     
   124.14849999999745        26.553333669585808        153.73322144262426     
   124.14899999999746        26.553894085828130        153.70731019544806     
   124.14949999999746        26.554454720680290        153.68138786812221     
   124.14999999999746        26.555015574345990        153.65545444900005     
   124.15049999999746        26.555576647039597        153.62950992642874     
   124.15099999999747        26.556137938963683        153.60355428872413     
   124.15149999999747        26.556699450325990        153.57758752419011     
   124.15199999999747        26.557261181336987        153.55160962110321     
   124.15249999999747        26.557823132201904        153.52562056772754     
   124.15299999999748        26.558385303128421        153.49962035230288     
   124.15349999999748        26.558947694325564        153.47360896305042     
   124.15399999999748        26.559510306009461        153.44758638817794     
   124.15449999999748        26.560073138380869        153.42155261586251     
   124.15499999999749        26.560636191653675        153.39550763426749     
   124.15549999999749        26.561199466035717        153.36945143153429     
   124.15599999999749        26.561762961739191        153.34338399578803     
   124.15649999999749        26.562326678974625        153.31730531512744     
   124.15699999999750        26.562890617956082        153.29121537764013     
   124.15749999999750        26.563454778890218        153.26511417138394     
   124.15799999999750        26.564019161990498        153.23900168440071     
   124.15849999999750        26.564583767473934        153.21287790471436     
   124.15899999999750        26.565148595542720        153.18674282032586     
   124.15949999999751        26.565713646419567        153.16059641921586     
   124.15999999999751        26.566278920309912        153.13443868934161     
   124.16049999999751        26.566844417431213        153.10826961864726     
   124.16099999999751        26.567410137995985        153.08208919505316     
   124.16149999999752        26.567976082218895        153.05589740645672     
   124.16199999999752        26.568542250318981        153.02969424073865     
   124.16249999999752        26.569108642504297        153.00347968575582     
   124.16299999999752        26.569675258990262        152.97725372934738     
   124.16349999999753        26.570242099998584        152.95101635932718     
   124.16399999999753        26.570809165739433        152.92476756349518     
   124.16449999999753        26.571376456425693        152.89850732961952     
   124.16499999999753        26.571943972285293        152.87223564546332     
   124.16549999999754        26.572511713522310        152.84595249875557     
   124.16599999999754        26.573079680364344        152.81965787721089     
   124.16649999999754        26.573647873022544        152.79335176851876     
   124.16699999999754        26.574216291716521        152.76703416034979     
   124.16749999999755        26.574784936665317        152.74070504035234     
   124.16799999999755        26.575353808090959        152.71436439616534     
   124.16849999999755        26.575922906202308        152.68801221537663     
   124.16899999999755        26.576492231229281        152.66164848559194     
   124.16949999999756        26.577061783383428        152.63527319436309     
   124.16999999999756        26.577631562887774        152.60888632923309     
   124.17049999999756        26.578201569965042        152.58248787773346     
   124.17099999999756        26.578771804835469        152.55607782735854     
   124.17149999999756        26.579342267714889        152.52965616558814     
   124.17199999999757        26.579912958829240        152.50322287987666     
   124.17249999999757        26.580483878401960        152.47677795766577     
   124.17299999999757        26.581055026647448        152.45032138636387     
   124.17349999999757        26.581626403796214        152.42385315336711     
   124.17399999999758        26.582198010067522        152.39737324604752     
   124.17449999999758        26.582769845685540        152.37088165175027     
   124.17499999999758        26.583341910870857        152.34437835780270     
   124.17549999999758        26.583914205849503        152.31786335151455     
   124.17599999999759        26.584486730847214        152.29133662016500     
   124.17649999999759        26.585059486082034        152.26479815101177     
   124.17699999999759        26.585632471788685        152.23824793130285     
   124.17749999999759        26.586205688184059        152.21168594824917     
   124.17799999999760        26.586779135501455        152.18511218904965     
   124.17849999999760        26.587352813957455        152.15852664087268     
   124.17899999999760        26.587926723787760        152.13192929087251     
   124.17949999999760        26.588500865213547        152.10532012617119     
   124.17999999999761        26.589075238461721        152.07869913388575     
   124.18049999999761        26.589649843763805        152.05206630108816     
   124.18099999999761        26.590224681343638        152.02542161484618     
   124.18149999999761        26.590799751430772        151.99876506219277     
   124.18199999999761        26.591375054254200        151.97209663015028     
   124.18249999999762        26.591950590043155        151.94541630570802     
   124.18299999999762        26.592526359025467        151.91872407583460     
   124.18349999999762        26.593102361432241        151.89201992748139     
   124.18399999999762        26.593678597491259        151.86530384756887     
   124.18449999999763        26.594255067432744        151.83857582300075     
   124.18499999999763        26.594831771493737        151.81183584066284     
   124.18549999999763        26.595408709896748        151.78508388740082     
   124.18599999999763        26.595985882879305        151.75831995005458     
   124.18649999999764        26.596563290672346        151.73154401542982     
   124.18699999999764        26.597140933508157        151.70475607031716     
   124.18749999999764        26.597718811614612        151.67795610147863     
   124.18799999999764        26.598296925228862        151.65114409565302     
   124.18849999999765        26.598875274586394        151.62432003956141     
   124.18899999999765        26.599453859918011        151.59748391989342     
   124.18949999999765        26.600032681459968        151.57063572332399     
   124.18999999999765        26.600611739446297        151.54377543649798     
   124.19049999999766        26.601191034104989        151.51690304603525     
   124.19099999999766        26.601770565681246        151.49001853853824     
   124.19149999999766        26.602350334404100        151.46312190058580     
   124.19199999999766        26.602930340517599        151.43621311872835     
   124.19249999999766        26.603510584249626        151.40929217949252     
   124.19299999999767        26.604091065838158        151.38235906938547     
   124.19349999999767        26.604671785525525        151.35541377488897     
   124.19399999999767        26.605252743546092        151.32845628245613     
   124.19449999999767        26.605833940138307        151.30148657852379     
   124.19499999999768        26.606415375543587        151.27450464950610     
   124.19549999999768        26.606997049992941        151.24751048177566     
   124.19599999999768        26.607578963731569        151.22050406170109     
   124.19649999999768        26.608161117000808        151.19348537561964     
   124.19699999999769        26.608743510035140        151.16645440983967     
   124.19749999999769        26.609326143077762        151.13941115065376     
   124.19799999999769        26.609909016367208        151.11235558432003     
   124.19849999999769        26.610492130151261        151.08528769708474     
   124.19899999999770        26.611075484661015        151.05820747515136     
   124.19949999999770        26.611659080147760        151.03111490471869     
   124.19999999999770        26.612242916847453        151.00400997195194     
   124.20049999999770        26.612826995008870        150.97689266298900     
   124.20099999999771        26.613411314873371        150.94976296395100     
   124.20149999999771        26.613995876679024        150.92262086092148     
   124.20199999999771        26.614580680677790        150.89546633997230     
   124.20249999999771        26.615165727107954        150.86829938714106     
   124.20299999999772        26.615751016215963        150.84111998844696     
   124.20349999999772        26.616336548247958        150.81392812987770     
   124.20399999999772        26.616922323447877        150.78672379740439     
   124.20449999999772        26.617508342065090        150.75950697696345     
   124.20499999999772        26.618094604343746        150.73227765447336     
   124.20549999999773        26.618681110529053        150.70503581582531     
   124.20599999999773        26.619267860871396        150.67778144688143     
   124.20649999999773        26.619854855618662        150.65051453348329     
   124.20699999999773        26.620442095014891        150.62323506144438     
   124.20749999999774        26.621029579308455        150.59594301655196     
   124.20799999999774        26.621617308754818        150.56863838457244     
   124.20849999999774        26.622205283596557        150.54132115124068     
   124.20899999999774        26.622793504085521        150.51399130226503     
   124.20949999999775        26.623381970475169        150.48664882333833     
   124.20999999999775        26.623970683008267        150.45929370011413     
   124.21049999999775        26.624559641945869        150.43192591823296     
   124.21099999999775        26.625148847530959        150.40454546329525     
   124.21149999999776        26.625738300020430        150.37715232088706     
   124.21199999999776        26.626327999660489        150.34974647656043     
   124.21249999999776        26.626917946711252        150.32232791585025     
   124.21299999999776        26.627508141423238        150.29489662425959     
   124.21349999999777        26.628098584046938        150.26745258725694     
   124.21399999999777        26.628689274839918        150.23999579030445     
   124.21449999999777        26.629280214051246        150.21252621881482     
   124.21499999999777        26.629871401944165        150.18504385819614     
   124.21549999999777        26.630462838763854        150.15754869380967     
   124.21599999999778        26.631054524774601        150.13004071100571     
   124.21649999999778        26.631646460228076        150.10251989510164     
   124.21699999999778        26.632238645381950        150.07498623138778     
   124.21749999999778        26.632831080493297        150.04743970512300     
   124.21799999999779        26.633423765819728        150.01988030155158     
   124.21849999999779        26.634016701616353        149.99230800587878     
   124.21899999999779        26.634609888147814        149.96472280329249     
   124.21949999999779        26.635203325661791        149.93712467894008     
   124.21999999999780        26.635797014426146        149.90951361795578     
   124.22049999999780        26.636390954702424        149.88188960544076     
   124.22099999999780        26.636985146746408        149.85425262647212     
   124.22149999999780        26.637579590813580        149.82660266608559     
   124.22199999999781        26.638174287171680        149.79893970931010     
   124.22249999999781        26.638769236081583        149.77126374113726     
   124.22299999999781        26.639364437803053        149.74357474652618     
   124.22349999999781        26.639959892598817        149.71587271041389     
   124.22399999999782        26.640555600734857        149.68815761771447     
   124.22449999999782        26.641151562467559        149.66042945330156     
   124.22499999999782        26.641747778064751        149.63268820203064     
   124.22549999999782        26.642344247787403        149.60493384872572     
   124.22599999999782        26.642940971902739        149.57716637818433     
   124.22649999999783        26.643537950677946        149.54938577517885     
   124.22699999999783        26.644135184371716        149.52159202444304     
   124.22749999999783        26.644732673256637        149.49378511069563     
   124.22799999999783        26.645330417597346        149.46596501861808     
   124.22849999999784        26.645928417655178        149.43813173286048     
   124.22899999999784        26.646526673707267        149.41028523806187     
   124.22949999999784        26.647125186006413        149.38242551880739     
   124.22999999999784        26.647723954834063        149.35455255967580     
   124.23049999999785        26.648322980453603        149.32666634520655     
   124.23099999999785        26.648922263135493        149.29876685991320     
   124.23149999999785        26.649521803150428        149.27085408827764     
   124.23199999999785        26.650121600761974        149.24292801475406     
   124.23249999999786        26.650721656251147        149.21498862377558     
   124.23299999999786        26.651321969878715        149.18703589972884     
   124.23349999999786        26.651922541918804        149.15906982698579     
   124.23399999999786        26.652523372647952        149.13109038988523     
   124.23449999999787        26.653124462330393        149.10309757273689     
   124.23499999999787        26.653725811245611        149.07509135982053     
   124.23549999999787        26.654327419661858        149.04707173538449     
   124.23599999999787        26.654929287856646        149.01903868365025     
   124.23649999999787        26.655531416107728        148.99099218881699     
   124.23699999999788        26.656133804680803        148.96293223503596     
   124.23749999999788        26.656736453857924        148.93485880644749     
   124.23799999999788        26.657339363902821        148.90677188714125     
   124.23849999999788        26.657942535108397        148.87867146120328     
   124.23899999999789        26.658545967743507        148.85055751267342     
   124.23949999999789        26.659149662085426        148.82243002555978     
   124.23999999999789        26.659753618409493        148.79428898384521     
   124.24049999999789        26.660357836997015        148.76613437148518     
   124.24099999999790        26.660962318122170        148.73796617239898     
   124.24149999999790        26.661567062067295        148.70978437047953     
   124.24199999999790        26.662172069114416        148.68158894958316     
   124.24249999999790        26.662777339537886        148.65337989354791     
   124.24299999999791        26.663382873622396        148.62515718617198     
   124.24349999999791        26.663988671641683        148.59692081121713     
   124.24399999999791        26.664594733889107        148.56867075243755     
   124.24449999999791        26.665201060640250        148.54040699352777     
   124.24499999999792        26.665807652169025        148.51212951816484     
   124.24549999999792        26.666414508773599        148.48383831000257     
   124.24599999999792        26.667021630730002        148.45553335265384     
   124.24649999999792        26.667629018321872        148.42721462969601     
   124.24699999999793        26.668236671831171        148.39888212468964     
   124.24749999999793        26.668844591550201        148.37053582115200     
   124.24799999999793        26.669452777757581        148.34217570256936     
   124.24849999999793        26.670061230743094        148.31380175240892     
   124.24899999999793        26.670669950789929        148.28541395409246     
   124.24949999999794        26.671278938189701        148.25701229101998     
   124.24999999999794        26.671888193224721        148.22859674654720     
   124.25049999999794        26.672497716184900        148.20016730400712     
   124.25099999999794        26.673107507358473        148.17172394670476     
   124.25149999999795        26.673717567031744        148.14326665790247     
   124.25199999999795        26.674327895501879        148.11479542084308     
   124.25249999999795        26.674938493050742        148.08631021872463     
   124.25299999999795        26.675549359973257        148.05781103471864     
   124.25349999999796        26.676160496561035        148.02929785197401     
   124.25399999999796        26.676771903098288        148.00077065357976     
   124.25449999999796        26.677383579887746        147.97222942262502     
   124.25499999999796        26.677995527214911        147.94367414214781     
   124.25549999999797        26.678607745373718        147.91510479515506     
   124.25599999999797        26.679220234660779        147.88652136462568     
   124.25649999999797        26.679832995366411        147.85792383350397     
   124.25699999999797        26.680446027787433        147.82931218469915     
   124.25749999999798        26.681059332220087        147.80068640108846     
   124.25799999999798        26.681672908956759        147.77204646551615     
   124.25849999999798        26.682286758295533        147.74339236079538     
   124.25899999999798        26.682900880529537        147.71472406970608     
   124.25949999999798        26.683515275963327        147.68604157498970     
   124.25999999999799        26.684129944891328        147.65734485936113     
   124.26049999999799        26.684744887610389        147.62863390549751     
   124.26099999999799        26.685360104418947        147.59990869604013     
   124.26149999999799        26.685975595618416        147.57116921360532     
   124.26199999999800        26.686591361507443        147.54241544076277     
   124.26249999999800        26.687207402387635        147.51364736006173     
   124.26299999999800        26.687823718560832        147.48486495401366     
   124.26349999999800        26.688440310324488        147.45606820508624     
   124.26399999999801        26.689057177986914        147.42725709572673     
   124.26449999999801        26.689674321842762        147.39843160833362     
   124.26499999999801        26.690291742204359        147.36959172529200     
   124.26549999999801        26.690909439368184        147.34073742892909     
   124.26599999999802        26.691527413642142        147.31186870155574     
   124.26649999999802        26.692145665328908        147.28298552543265     
   124.26699999999802        26.692764194735759        147.25408788280177     
   124.26749999999802        26.693383002166119        147.22517575585766     
   124.26799999999803        26.694002087931821        147.19624912677014     
   124.26849999999803        26.694621452335674        147.16730797766323     
   124.26899999999803        26.695241095686438        147.13835229063807     
   124.26949999999803        26.695861018286845        147.10938204774232     
   124.26999999999803        26.696481220455670        147.08039723101589     
   124.27049999999804        26.697101702496653        147.05139782243549     
   124.27099999999804        26.697722464717867        147.02238380395733     
   124.27149999999804        26.698343507431701        146.99335515750104     
   124.27199999999804        26.698964830951876        146.96431186495133     
   124.27249999999805        26.699586435585523        146.93525390814878     
   124.27299999999805        26.700208321647107        146.90618126890678     
   124.27349999999805        26.700830489450226        146.87709392900294     
   124.27399999999805        26.701452939303270        146.84799187016418     
   124.27449999999806        26.702075671526575        146.81887507411327     
   124.27499999999806        26.702698686429542        146.78974352249818     
   124.27549999999806        26.703321984330255        146.76059719696147     
   124.27599999999806        26.703945565543762        146.73143607908696     
   124.27649999999807        26.704569430383703        146.70226015043588     
   124.27699999999807        26.705193579168320        146.67306939252961     
   124.27749999999807        26.705818012215811        146.64386378685089     
   124.27799999999807        26.706442729844614        146.61464331484899     
   124.27849999999808        26.707067732367669        146.58540795792726     
   124.27899999999808        26.707693020111240        146.55615769746689     
   124.27949999999808        26.708318593394456        146.52689251480635     
   124.27999999999808        26.708944452531505        146.49761239123251     
   124.28049999999809        26.709570597846628        146.46831730800923     
   124.28099999999809        26.710197029662648        146.43900724637155     
   124.28149999999809        26.710823748298274        146.40968218749330     
   124.28199999999809        26.711450754081433        146.38034211253333     
   124.28249999999809        26.712078047331293        146.35098700259539     
   124.28299999999810        26.712705628370255        146.32161683875711     
   124.28349999999810        26.713333497526403        146.29223160205092     
   124.28399999999810        26.713961655117146        146.26283127347023     
   124.28449999999810        26.714590101480301        146.23341583398616     
   124.28499999999811        26.715218836935374        146.20398526451257     
   124.28549999999811        26.715847861802125        146.17453954592531     
   124.28599999999811        26.716477176421769        146.14507865907842     
   124.28649999999811        26.717106781115888        146.11560258478210     
   124.28699999999812        26.717736676211462        146.08611130378634     
   124.28749999999812        26.718366862035978        146.05660479683320     
   124.28799999999812        26.718997338927231        146.02708304460583     
   124.28849999999812        26.719628107210173        145.99754602775781     
   124.28899999999813        26.720259167211356        145.96799372689554     
   124.28949999999813        26.720890519274437        145.93842612259860     
   124.28999999999813        26.721522163720710        145.90884319539092     
   124.29049999999813        26.722154100886677        145.87924492576971     
   124.29099999999814        26.722786331110157        145.84963129419032     
   124.29149999999814        26.723418854719942        145.82000228106449     
   124.29199999999814        26.724051672051324        145.79035786676704     
   124.29249999999814        26.724684783443081        145.76069803163236     
   124.29299999999814        26.725318189228791        145.73102275595531     
   124.29349999999815        26.725951889746060        145.70133201999195     
   124.29399999999815        26.726585885329740        145.67162580395100     
   124.29449999999815        26.727220176318180        145.64190408800908     
   124.29499999999815        26.727854763056484        145.61216685230303     
   124.29549999999816        26.728489645874209        145.58241407692125     
   124.29599999999816        26.729124825119641        145.55264574191966     
   124.29649999999816        26.729760301128238        145.52286182730660     
   124.29699999999816        26.730396074239771        145.49306231305141     
   124.29749999999817        26.731032144799137        145.46324717908368     
   124.29799999999817        26.731668513152552        145.43341640530195     
   124.29849999999817        26.732305179637482        145.40356997154436     
   124.29899999999817        26.732942144597061        145.37370785761527     
   124.29949999999818        26.733579408377384        145.34383004328009     
   124.29999999999818        26.734216971326667        145.31393650826794     
   124.30049999999818        26.734854833784112        145.28402723225310     
   124.30099999999818        26.735492996103574        145.25410219488197     
   124.30149999999819        26.736131458625792        145.22416137574442     
   124.30199999999819        26.736770221700453        145.19420475439543     
   124.30249999999819        26.737409285680190        145.16423231036080     
   124.30299999999819        26.738048650903444        145.13424402309417     
   124.30349999999819        26.738688317730375        145.10423987203748     
   124.30399999999820        26.739328286510226        145.07421983657525     
   124.30449999999820        26.739968557587286        145.04418389604143     
   124.30499999999820        26.740609131319143        145.01413202974666     
   124.30549999999820        26.741250008054358        144.98406421694628     
   124.30599999999821        26.741891188147981        144.95398043684921     
   124.30649999999821        26.742532671956369        144.92388066863865     
   124.30699999999821        26.743174459826324        144.89376489143072     
   124.30749999999821        26.743816552118471        144.86363308431442     
   124.30799999999822        26.744458949190946        144.83348522634020     
   124.30849999999822        26.745101651395853        144.80332129649480     
   124.30899999999822        26.745744659092054        144.77314127373987     
   124.30949999999822        26.746387972635642        144.74294513698123     
   124.30999999999823        26.747031592384577        144.71273286508440     
   124.31049999999823        26.747675518701115        144.68250443687390     
   124.31099999999823        26.748319751943129        144.65225983112788     
   124.31149999999823        26.748964292471971        144.62199902658210     
   124.31199999999824        26.749609140648410        144.59172200192205     
   124.31249999999824        26.750254296831262        144.56142873579012     
   124.31299999999824        26.750899761390993        144.53111920679211     
   124.31349999999824        26.751545534685789        144.50079339348213     
   124.31399999999825        26.752191617080310        144.47045127436792     
   124.31449999999825        26.752838008934827        144.44009282790995     
   124.31499999999825        26.753484710619894        144.40971803253078     
   124.31549999999825        26.754131722507108        144.37932686661378     
   124.31599999999825        26.754779044954695        144.34891930847556     
   124.31649999999826        26.755426678329535        144.31849533640118     
   124.31699999999826        26.756074623007983        144.28805492863407     
   124.31749999999826        26.756722879349752        144.25759806335415     
   124.31799999999826        26.757371447733554        144.22712471871748     
   124.31849999999827        26.758020328522278        144.19663487281687     
   124.31899999999827        26.758669522091814        144.16612850370819     
   124.31949999999827        26.759319028813387        144.13560558939622     
   124.31999999999827        26.759968849056811        144.10506610783909     
   124.32049999999828        26.760618983197848        144.07451003695257     
   124.32099999999828        26.761269431608927        144.04393735459345     
   124.32149999999828        26.761920194671966        144.01334803859973     
   124.32199999999828        26.762571272751970        143.98274206672451     
   124.32249999999829        26.763222666232114        143.95211941670024     
   124.32299999999829        26.763874375486822        143.92148006620201     
   124.32349999999829        26.764526400894550        143.89082399286175     
   124.32399999999829        26.765178742832624        143.86015117425580     
   124.32449999999830        26.765831401682387        143.82946158792527     
   124.32499999999830        26.766484377824064        143.79875521135557     
   124.32549999999830        26.767137671636181        143.76803202198079     
   124.32599999999830        26.767791283501033        143.73729199719202     
   124.32649999999830        26.768445213804132        143.70653511433244     
   124.32699999999831        26.769099462924132        143.67576135068751     
   124.32749999999831        26.769754031243725        143.64497068351008     
   124.32799999999831        26.770408919153436        143.61416308999108     
   124.32849999999831        26.771064127036947        143.58333854728295     
   124.32899999999832        26.771719655276524        143.55249703247358     
   124.32949999999832        26.772375504259010        143.52163852261387     
   124.32999999999832        26.773031674377993        143.49076299470551     
   124.33049999999832        26.773688166015869        143.45987042569541     
   124.33099999999833        26.774344979568841        143.42896079248803     
   124.33149999999833        26.775002115414587        143.39803407192198     
   124.33199999999833        26.775659573958453        143.36709024080753     
   124.33249999999833        26.776317355576381        143.33612927588285     
   124.33299999999834        26.776975460675516        143.30515115385722     
   124.33349999999834        26.777633889639045        143.27415585137447     
   124.33399999999834        26.778292642869665        143.24314334503927     
   124.33449999999834        26.778951720753444        143.21211361138808     
   124.33499999999835        26.779611123687545        143.18106662692162     
   124.33549999999835        26.780270852069890        143.15000236809200     
   124.33599999999835        26.780930906299716        143.11892081128534     
   124.33649999999835        26.781591286768865        143.08782193284500     
   124.33699999999835        26.782251993883808        143.05670570907074     
   124.33749999999836        26.782913028035466        143.02557211619435     
   124.33799999999836        26.783574389629123        142.99442113040473     
   124.33849999999836        26.784236079062122        142.96325272783440     
   124.33899999999836        26.784898096745067        142.93206688457920     
   124.33949999999837        26.785560443072487        142.90086357666624     
   124.33999999999837        26.786223118445374        142.86964278006474     
   124.34049999999837        26.786886123276624        142.83840447071435     
   124.34099999999837        26.787549457965493        142.80714862448133     
   124.34149999999838        26.788213122921785        142.77587521719261     
   124.34199999999838        26.788877118546285        142.74458422460850     
   124.34249999999838        26.789541445254933        142.71327562245366     
   124.34299999999838        26.790206103446515        142.68194938637868     
   124.34349999999839        26.790871093538492        142.65060549200462     
   124.34399999999839        26.791536415934971        142.61924391487153     
   124.34449999999839        26.792202071051136        142.58786463049029     
   124.34499999999839        26.792868059293710        142.55646761429855     
   124.34549999999840        26.793534381082111        142.52505284170050     
   124.34599999999840        26.794201036825122        142.49362028802472     
   124.34649999999840        26.794868026933916        142.46216992855605     
   124.34699999999840        26.795535351831827        142.43070173852726     
   124.34749999999840        26.796203011927211        142.39921569310485     
   124.34799999999841        26.796871007642203        142.36771176741516     
   124.34849999999841        26.797539339393733        142.33618993652235     
   124.34899999999841        26.798208007596781        142.30465017542789     
   124.34949999999841        26.798877012674680        142.27309245909299     
   124.34999999999842        26.799546355043930        142.24151676240547     
   124.35049999999842        26.800216035123949        142.20992306020841     
   124.35099999999842        26.800886053344158        142.17831132729842     
   124.35149999999842        26.801556410120345        142.14668153839099     
   124.35199999999843        26.802227105877204        142.11503366816169     
   124.35249999999843        26.802898141048054        142.08336769123815     
   124.35299999999843        26.803569516045261        142.05168358216557     
   124.35349999999843        26.804241231300406        142.01998131545298     
   124.35399999999844        26.804913287246105        141.98826086555047     
   124.35449999999844        26.805585684302155        141.95652220683712     
   124.35499999999844        26.806258422901060        141.92476531365239     
   124.35549999999844        26.806931503471191        141.89299016026183     
   124.35599999999845        26.807604926445478        141.86119672088745     
   124.35649999999845        26.808278692258426        141.82938496968950     
   124.35699999999845        26.808952801332808        141.79755488075560     
   124.35749999999845        26.809627254109799        141.76570642813925     
   124.35799999999846        26.810302051019665        141.73383958581513     
   124.35849999999846        26.810977192501838        141.70195432771717     
   124.35899999999846        26.811652678991074        141.67005062770392     
   124.35949999999846        26.812328510920725        141.63812845958341     
   124.35999999999846        26.813004688735749        141.60618779710072     
   124.36049999999847        26.813681212867749        141.57422861394815     
   124.36099999999847        26.814358083757771        141.54225088374912     
   124.36149999999847        26.815035301849242        141.51025458007794     
   124.36199999999847        26.815712867582548        141.47823967643961     
   124.36249999999848        26.816390781401818        141.44620614628548     
   124.36299999999848        26.817069043746230        141.41415396299621     
   124.36349999999848        26.817747655061698        141.38208309990756     
   124.36399999999848        26.818426615800853        141.34999353028994     
   124.36449999999849        26.819105926397818        141.31788522734141     
   124.36499999999849        26.819785587307010        141.28575816420633     
   124.36549999999849        26.820465598973559        141.25361231397602     
   124.36599999999849        26.821145961847147        141.22144764966384     
   124.36649999999850        26.821826676384454        141.18926414424058     
   124.36699999999850        26.822507743025543        141.15706177060082     
   124.36749999999850        26.823189162230776        141.12484050158420     
   124.36799999999850        26.823870934448784        141.09260030996222     
   124.36849999999851        26.824553060130032        141.06034116844037     
   124.36899999999851        26.825235539738227        141.02806304968675     
   124.36949999999851        26.825918373721816        140.99576592627406     
   124.36999999999851        26.826601562537057        140.96344977072533     
   124.37049999999851        26.827285106651537        140.93111455551480     
   124.37099999999852        26.827969006510543        140.89876025302613     
   124.37149999999852        26.828653262582897        140.86638683560227     
   124.37199999999852        26.829337875325422        140.83399427550654     
   124.37249999999852        26.830022845203565        140.80158254495342     
   124.37299999999853        26.830708172672949        140.76915161607400     
   124.37349999999853        26.831393858202414        140.73670146095645     
   124.37399999999853        26.832079902256950        140.70423205160711     
   124.37449999999853        26.832766305295792        140.67174335997530     
   124.37499999999854        26.833453067794103        140.63923535794729     
   124.37549999999854        26.834140190212079        140.60670801733366     
   124.37599999999854        26.834827673027469        140.57416130989853     
   124.37649999999854        26.835515516691942        140.54159520731292     
   124.37699999999855        26.836203721694513        140.50900968121175     
   124.37749999999855        26.836892288499730        140.47640470314298     
   124.37799999999855        26.837581217583740        140.44378024460332     
   124.37849999999855        26.838270509411245        140.41113627699875     
   124.37899999999856        26.838960164464225        140.37847277170101     
   124.37949999999856        26.839650183214843        140.34578969999080     
   124.37999999999856        26.840340566141435        140.31308703309153     
   124.38049999999856        26.841031313721722        140.28036474215546     
   124.38099999999856        26.841722426435265        140.24762279827303     
   124.38149999999857        26.842413904758580        140.21486117245900     
   124.38199999999857        26.843105749172452        140.18207983566370     
   124.38249999999857        26.843797960165464        140.14927875877953     
   124.38299999999857        26.844490538215023        140.11645791261171     
   124.38349999999858        26.845183483804160        140.08361726790716     
   124.38399999999858        26.845876797417471        140.05075679533797     
   124.38449999999858        26.846570479541917        140.01787646551793     
   124.38499999999858        26.847264530666301        139.98497624898718     
   124.38549999999859        26.847958951282067        139.95205611621182     
   124.38599999999859        26.848653741867309        139.91911603758786     
   124.38649999999859        26.849348902924454        139.88615598345035     
   124.38699999999859        26.850044434934180        139.85317592405067     
   124.38749999999860        26.850740338398772        139.82017582959148     
   124.38799999999860        26.851436613803653        139.78715567017210     
   124.38849999999860        26.852133261645562        139.75411541584953     
   124.38899999999860        26.852830282425771        139.72105503659972     
   124.38949999999861        26.853527676632758        139.68797450232967     
   124.38999999999861        26.854225444769558        139.65487378286539     
   124.39049999999861        26.854923587333182        139.62175284797044     
   124.39099999999861        26.855622104822473        139.58861166733482     
   124.39149999999862        26.856320997741342        139.55545021057551     
   124.39199999999862        26.857020266586602        139.52226844723191     
   124.39249999999862        26.857719911867722        139.48906634677849     
   124.39299999999862        26.858419934088417        139.45584387862178     
   124.39349999999862        26.859120333749896        139.42260101207387     
   124.39399999999863        26.859821111366301        139.38933771639765     
   124.39449999999863        26.860522267436536        139.35605396076608     
   124.39499999999863        26.861223802472708        139.32274971427884     
   124.39549999999863        26.861925716986040        139.28942494596930     
   124.39599999999864        26.862628011487967        139.25607962479938     
   124.39649999999864        26.863330686490379        139.22271371964084     
   124.39699999999864        26.864033742503761        139.18932719930066     
   124.39749999999864        26.864737180048259        139.15592003251555     
   124.39799999999865        26.865440999634217        139.12249218793599     
   124.39849999999865        26.866145201780292        139.08904363413882     
   124.39899999999865        26.866849787003449        139.05557433963031     
   124.39949999999865        26.867554755826543        139.02208427284407     
   124.39999999999866        26.868260108764773        138.98857340211887     
   124.40049999999866        26.868965846342743        138.95504169573690     
   124.40099999999866        26.869671969083907        138.92148912189808     
   124.40149999999866        26.870378477511103        138.88791564871659     
   124.40199999999867        26.871085372148720        138.85432124423605     
   124.40249999999867        26.871792653522974        138.82070587642085     
   124.40299999999867        26.872500322159464        138.78706951315914     
   124.40349999999867        26.873208378590224        138.75341212226431     
   124.40399999999867        26.873916823342601        138.71973367145969     
   124.40449999999868        26.874625656944957        138.68603412839374     
   124.40499999999868        26.875334879935870        138.65231346064814     
   124.40549999999868        26.876044492843288        138.61857163571440     
   124.40599999999868        26.876754496204558        138.58480862100294     
   124.40649999999869        26.877464890556951        138.55102438384768     
   124.40699999999869        26.878175676427922        138.51721889149997     
   124.40749999999869        26.878886854366243        138.48339211114083     
   124.40799999999869        26.879598424907066        138.44954400985802     
   124.40849999999870        26.880310388591973        138.41567455466145     
   124.40899999999870        26.881022745961928        138.38178371248901     
   124.40949999999870        26.881735497557820        138.34787145017944     
   124.40999999999870        26.882448643928313        138.31393773450935     
   124.41049999999871        26.883162185616584        138.27998253216199     
   124.41099999999871        26.883876123169784        138.24600580974001     
   124.41149999999871        26.884590457130948        138.21200753375950     
   124.41199999999871        26.885305188056822        138.17798767066327     
   124.41249999999872        26.886020316496236        138.14394618680828     
   124.41299999999872        26.886735842997663        138.10988304846177     
   124.41349999999872        26.887451768116819        138.07579822181185     
   124.41399999999872        26.888168092403383        138.04169167296462     
   124.41449999999872        26.888884816423467        138.00756336793944     
   124.41499999999873        26.889601940721178        137.97341327266707     
   124.41549999999873        26.890319465860046        137.93924135299974     
   124.41599999999873        26.891037392402151        137.90504757471047     
   124.41649999999873        26.891755720904641        137.87083190346698     
   124.41699999999874        26.892474451928365        137.83659430486489     
   124.41749999999874        26.893193586042212        137.80233474442380     
   124.41799999999874        26.893913123803628        137.76805318755157     
   124.41849999999874        26.894633065782976        137.73374959959338     
   124.41899999999875        26.895353412545386        137.69942394579033     
   124.41949999999875        26.896074164661059        137.66507619130923     
   124.41999999999875        26.896795322701191        137.63070630122382     
   124.42049999999875        26.897516887230687        137.59631424051400     
   124.42099999999876        26.898238858826538        137.56189997407853     
   124.42149999999876        26.898961238062139        137.52746346673496     
   124.42199999999876        26.899684025509991        137.49300468319231     
   124.42249999999876        26.900407221749013        137.45852358809157     
   124.42299999999877        26.901130827355068        137.42402014597437     
   124.42349999999877        26.901854842913664        137.38949432129317     
   124.42399999999877        26.902579268995904        137.35494607840673     
   124.42449999999877        26.903304106188497        137.32037538159278     
   124.42499999999878        26.904029355072922        137.28578219503120     
   124.42549999999878        26.904755016235182        137.25116648281315     
   124.42599999999878        26.905481090261468        137.21652820894246     
   124.42649999999878        26.906207577734637        137.18186733732216     
   124.42699999999878        26.906934479249372        137.14718383177279     
   124.42749999999879        26.907661795392691        137.11247765602462     
   124.42799999999879        26.908389526753975        137.07774877369920     
   124.42849999999879        26.909117673932244        137.04299714834244     
   124.42899999999879        26.909846237512109        137.00822274339771     
   124.42949999999880        26.910575218098106        136.97342552222497     
   124.42999999999880        26.911304616283061        136.93860544807828     
   124.43049999999880        26.912034432664857        136.90376248412207     
   124.43099999999880        26.912764667846687        136.86889659343549     
   124.43149999999881        26.913495322424914        136.83400773898293     
   124.43199999999881        26.914226397004189        136.79909588365174     
   124.43249999999881        26.914957892190706        136.76416099023174     
   124.43299999999881        26.915689808586780        136.72920302140625     
   124.43349999999882        26.916422146804109        136.69422193977664     
   124.43399999999882        26.917154907445926        136.65921770783493     
   124.43449999999882        26.917888091122130        136.62419028797743     
   124.43499999999882        26.918621698447133        136.58913964252088     
   124.43549999999883        26.919355730025796        136.55406573365738     
   124.43599999999883        26.920090186485606        136.51896852350595     
   124.43649999999883        26.920825068439083        136.48384797408474     
   124.43699999999883        26.921560376490564        136.44870404727968     
   124.43749999999883        26.922296111271862        136.41353670492904     
   124.43799999999884        26.923032273395243        136.37834590873274     
   124.43849999999884        26.923768863489368        136.34313162031449     
   124.43899999999884        26.924505882170106        136.30789380118003     
   124.43949999999884        26.925243330066220        136.27263241274903     
   124.43999999999885        26.925981207805290        136.23734741634001     
   124.44049999999885        26.926719516010220        136.20203877315510     
   124.44099999999885        26.927458255312203        136.16670644431173     
   124.44149999999885        26.928197426339633        136.13135039081777     
   124.44199999999886        26.928937029731625        136.09597057358968     
   124.44249999999886        26.929677066110454        136.06056695341420     
   124.44299999999886        26.930417536123162        136.02513949101848     
   124.44349999999886        26.931158440397784        135.98968814698361     
   124.44399999999887        26.931899779576042        135.95421288181294     
   124.44449999999887        26.932641554301465        135.91871365589989     
   124.44499999999887        26.933383765202898        135.88319042952347     
   124.44549999999887        26.934126412935559        135.84764316287823     
   124.44599999999888        26.934869498140543        135.81207181603574     
   124.44649999999888        26.935613021461815        135.77647634897258     
   124.44699999999888        26.936356983550269        135.74085672155729     
   124.44749999999888        26.937101385054007        135.70521289354639     
   124.44799999999888        26.937846226616990        135.66954482459258     
   124.44849999999889        26.938591508898480        135.63385247424557     
   124.44899999999889        26.939337232551964        135.59813580195089     
   124.44949999999889        26.940083398228687        135.56239476703425     
   124.44999999999889        26.940830006594915        135.52662932872471     
   124.45049999999890        26.941577058299270        135.49083944613380     
   124.45099999999890        26.942324554005399        135.45502507827490     
   124.45149999999890        26.943072494379557        135.41918618404182     
   124.45199999999890        26.943820880078178        135.38332272222036     
   124.45249999999891        26.944569711769489        135.34743465148998     
   124.45299999999891        26.945318990121613        135.31152193042195     
   124.45349999999891        26.946068715805286        135.27558451746845     
   124.45399999999891        26.946818889486810        135.23962237098556     
   124.45449999999892        26.947569511836463        135.20363544918933     
   124.45499999999892        26.948320583529807        135.16762371021059     
   124.45549999999892        26.949072105244479        135.13158711206199     
   124.45599999999892        26.949824077652877        135.09552561263686     
   124.45649999999893        26.950576501437844        135.05943916971464     
   124.45699999999893        26.951329377275087        135.02332774097098     
   124.45749999999893        26.952082705846983        134.98719128395004     
   124.45799999999893        26.952836487840926        134.95102975610538     
   124.45849999999893        26.953590723939357        134.91484311475259     
   124.45899999999894        26.954345414827852        134.87863131710048     
   124.45949999999894        26.955100561197021        134.84239432024822     
   124.45999999999894        26.955856163737909        134.80613208117265     
   124.46049999999894        26.956612223145246        134.76984455674298     
   124.46099999999895        26.957368740103668        134.73353170368378     
   124.46149999999895        26.958125715313638        134.69719347863071     
   124.46199999999895        26.958883149477671        134.66082983809952     
   124.46249999999895        26.959641043287391        134.62444073846243     
   124.46299999999896        26.960399397447002        134.58802613600216     
   124.46349999999896        26.961158212660063        134.55158598687311     
   124.46399999999896        26.961917489627879        134.51512024709703     
   124.46449999999896        26.962677229058659        134.47862887258978     
   124.46499999999897        26.963437431657006        134.44211181913792     
   124.46549999999897        26.964198098138752        134.40556904241697     
   124.46599999999897        26.964959229211257        134.36900049796802     
   124.46649999999897        26.965720825587180        134.33240614121954     
   124.46699999999898        26.966482887983656        134.29578592747319     
   124.46749999999898        26.967245417116366        134.25913981190914     
   124.46799999999898        26.968008413706823        134.22246774958506     
   124.46849999999898        26.968771878466459        134.18576969543136     
   124.46899999999899        26.969535812135181        134.14904560426416     
   124.46949999999899        26.970300215416117        134.11229543074526     
   124.46999999999899        26.971065089044920        134.07551912945016     
   124.47049999999899        26.971830433754981        134.03871665481475     
   124.47099999999899        26.972596250267447        134.00188796113181     
   124.47149999999900        26.973362539323315        133.96503300258775     
   124.47199999999900        26.974129301648908        133.92815173323561     
   124.47249999999900        26.974896537975031        133.89124410698844     
   124.47299999999900        26.975664249047746        133.85431007764851     
   124.47349999999901        26.976432435608164        133.81734959889056     
   124.47399999999901        26.977201098383787        133.78036262423470     
   124.47449999999901        26.977970238132226        133.74334910710468     
   124.47499999999901        26.978739855593986        133.70630900077316     
   124.47549999999902        26.979509951507026        133.66924225838139     
   124.47599999999902        26.980280526629169        133.63214883294870     
   124.47649999999902        26.981051581713800        133.59502867736720     
   124.47699999999902        26.981823117500166        133.55788174437319     
   124.47749999999903        26.982595134757076        133.52070798659855     
   124.47799999999903        26.983367634237045        133.48350735653304     
   124.47849999999903        26.984140616689771        133.44627980650921     
   124.47899999999903        26.984914082889926        133.40902528876754     
   124.47949999999904        26.985688033583479        133.37174375536853     
   124.47999999999904        26.986462469551341        133.33443515828208     
   124.48049999999904        26.987237391548966        133.29709944930480     
   124.48099999999904        26.988012800347331        133.25973658011890     
   124.48149999999904        26.988788696719453        133.22234650226324     
   124.48199999999905        26.989565081435536        133.18492916713794     
   124.48249999999905        26.990341955264054        133.14748452600011     
   124.48299999999905        26.991119318990894        133.11001252998577     
   124.48349999999905        26.991897173393454        133.07251313007748     
   124.48399999999906        26.992675519247957        133.03498627711559     
   124.48449999999906        26.993454357334802        132.99743192181322     
   124.48499999999906        26.994233688447498        132.95985001473264     
   124.48549999999906        26.995013513366210        132.92224050630210     
   124.48599999999907        26.995793832879627        132.88460334680050     
   124.48649999999907        26.996574647774693        132.84693848636388     
   124.48699999999907        26.997355958854943        132.80924587499499     
   124.48749999999907        26.998137766909508        132.77152546255667     
   124.48799999999908        26.998920072731455        132.73377719874100     
   124.48849999999908        26.999702877126644        132.69600103312644     
   124.48899999999908        27.000486180889251        132.65819691512681     
   124.48949999999908        27.001269984834060        132.62036479402511     
   124.48999999999909        27.002054289754192        132.58250461894110     
   124.49049999999909        27.002839096467156        132.54461633886081     
   124.49099999999909        27.003624405776065        132.50669990261252     
   124.49149999999909        27.004410218493074        132.46875525889362     
   124.49199999999909        27.005196535435591        132.43078235623233     
   124.49249999999910        27.005983357417140        132.39278114301342     
   124.49299999999910        27.006770685260012        132.35475156749271     
   124.49349999999910        27.007558519783135        132.31669357774061     
   124.49399999999910        27.008346861803698        132.27860712169965     
   124.49449999999911        27.009135712155746        132.24049214716223     
   124.49499999999911        27.009925071661872        132.20234860175341     
   124.49549999999911        27.010714941153978        132.16417643296174     
   124.49599999999911        27.011505321457644        132.12597558810555     
   124.49649999999912        27.012296213413947        132.08774601436164     
   124.49699999999912        27.013087617856026        132.04948765875406     
   124.49749999999912        27.013879535624437        132.01120046814125     
   124.49799999999912        27.014671967556904        131.97288438922857     
   124.49849999999913        27.015464914496960        131.93453936857063     
   124.49899999999913        27.016258377290164        131.89616535255672     
   124.49949999999913        27.017052356785978        131.85776228743231     
   124.49999999999913        27.017846853829703        131.81933011926404     
   124.50049999999914        27.018641869283201        131.78086879398734     
   124.50099999999914        27.019437403987467        131.74237825733684     
   124.50149999999914        27.020233458810843        131.70385845493325     
   124.50199999999914        27.021030034606451        131.66530933220236     
   124.50249999999915        27.021827132239132        131.62673083442817     
   124.50299999999915        27.022624752568476        131.58812290671594     
   124.50349999999915        27.023422896461216        131.54948549402243     
   124.50399999999915        27.024221564786103        131.51081854112672     
   124.50449999999915        27.025020758420911        131.47212199266818     
   124.50499999999916        27.025820478231701        131.43339579309151     
   124.50549999999916        27.026620725095707        131.39463988669215     
   124.50599999999916        27.027421499890302        131.35585421759615     
   124.50649999999916        27.028222803498910        131.31703872977059     
   124.50699999999917        27.029024636803744        131.27819336699724     
   124.50749999999917        27.029827000687156        131.23931807290100     
   124.50799999999917        27.030629896043195        131.20041279094428     
   124.50849999999917        27.031433323753131        131.16147746439773     
   124.50899999999918        27.032237284714515        131.12251203638243     
   124.50949999999918        27.033041779824217        131.08351644984961     
   124.50999999999918        27.033846809982467        131.04449064756446     
   124.51049999999918        27.034652376078064        131.00543457211592     
   124.51099999999919        27.035458479025220        130.96634816594400     
   124.51149999999919        27.036265119720525        130.92723137128766     
   124.51199999999919        27.037072299082492        130.88808413024049     
   124.51249999999919        27.037880018011464        130.84890638468778     
   124.51299999999920        27.038688277427283        130.80969807636512     
   124.51349999999920        27.039497078235936        130.77045914681119     
   124.51399999999920        27.040306421361826        130.73118953740158     
   124.51449999999920        27.041116307725989        130.69188918933494     
   124.51499999999920        27.041926738251469        130.65255804361996     
   124.51549999999921        27.042737713861431        130.61319604108712     
   124.51599999999921        27.043549235482129        130.57380312239221     
   124.51649999999921        27.044361304055013        130.53437922801379     
   124.51699999999921        27.045173920500126        130.49492429823010     
   124.51749999999922        27.045987085757005        130.45543827314691     
   124.51799999999922        27.046800800772310        130.41592109270397     
   124.51849999999922        27.047615066477757        130.37637269662355     
   124.51899999999922        27.048429883825357        130.33679302446853     
   124.51949999999923        27.049245253757022        130.29718201560539     
   124.51999999999923        27.050061177218009        130.25753960920338     
   124.52049999999923        27.050877655169035        130.21786574427040     
   124.52099999999923        27.051694688562865        130.17816035961761     
   124.52149999999924        27.052512278350491        130.13842339383683     
   124.52199999999924        27.053330425502139        130.09865478537691     
   124.52249999999924        27.054149130976032        130.05885447246436     
   124.52299999999924        27.054968395731059        130.01902239313520     
   124.52349999999925        27.055788220747736        129.97915848526048     
   124.52399999999925        27.056608606986799        129.93926268647928     
   124.52449999999925        27.057429555430883        129.89933493427051     
   124.52499999999925        27.058251067049017        129.85937516588973     
   124.52549999999925        27.059073142825412        129.81938331842537     
   124.52599999999926        27.059895783745464        129.77935932875141     
   124.52649999999926        27.060718990787155        129.73930313354492     
   124.52699999999926        27.061542764943642        129.69921466928565     
   124.52749999999926        27.062367107204153        129.65909387226532     
   124.52799999999927        27.063192018560191        129.61894067856022     
   124.52849999999927        27.064017500012227        129.57875502405608     
   124.52899999999927        27.064843552558173        129.53853684443752     
   124.52949999999927        27.065670177202488        129.49828607517841     
   124.52999999999928        27.066497374944372        129.45800265155091     
   124.53049999999928        27.067325146795504        129.41768650862861     
   124.53099999999928        27.068153493770886        129.37733758128658     
   124.53149999999928        27.068982416879724        129.33695580417762     
   124.53199999999929        27.069811917141546        129.29654111175418     
   124.53249999999929        27.070641995572487        129.25609343826093     
   124.53299999999929        27.071472653204111        129.21561271774311     
   124.53349999999929        27.072303891054116        129.17509888402864     
   124.53399999999930        27.073135710152666        129.13455187071463     
   124.53449999999930        27.073968111538893        129.09397161123636     
   124.53499999999930        27.074801096234573        129.05335803876045     
   124.53549999999930        27.075634665285772        129.01271108627594     
   124.53599999999931        27.076468819739457        128.97203068656495     
   124.53649999999931        27.077303560626316        128.93131677214933     
   124.53699999999931        27.078138889004801        128.89056927539198     
   124.53749999999931        27.078974805925963        128.84978812840293     
   124.53799999999931        27.079811312430184        128.80897326306234     
   124.53849999999932        27.080648409583485        128.76812461106942     
   124.53899999999932        27.081486098444994        128.72724210388782     
   124.53949999999932        27.082324380078514        128.68632567275367     
   124.53999999999932        27.083163255549010        128.64537524868649     
   124.54049999999933        27.084002725923966        128.60439076247840     
   124.54099999999933        27.084842792274188        128.56337214470227     
   124.54149999999933        27.085683455680520        128.52231932570766     
   124.54199999999933        27.086524717215568        128.48123223561532     
   124.54249999999934        27.087366577964126        128.44011080431287     
   124.54299999999934        27.088209039014302        128.39895496148671     
   124.54349999999934        27.089052101451614        128.35776463655750     
   124.54399999999934        27.089895766363554        128.31653975873527     
   124.54449999999935        27.090740034855965        128.27528025700718     
   124.54499999999935        27.091584908016259        128.23398606011341     
   124.54549999999935        27.092430386947505        128.19265709656341     
   124.54599999999935        27.093276472763883        128.15129329464702     
   124.54649999999936        27.094123166564078        128.10989458239834     
   124.54699999999936        27.094970469459497        128.06846088762373     
   124.54749999999936        27.095818382571288        128.02699213790723     
   124.54799999999936        27.096666907008348        127.98548826056148     
   124.54849999999936        27.097516043903013        127.94394918270200     
   124.54899999999937        27.098365794375088        127.90237483116891     
   124.54949999999937        27.099216159551720        127.86076513258176     
   124.54999999999937        27.100067140565230        127.81912001329850     
   124.55049999999937        27.100918738553670        127.77743939945763     
   124.55099999999938        27.101770954651418        127.73572321692609     
   124.55149999999938        27.102623790006614        127.69397139136129     
   124.55199999999938        27.103477245757031        127.65218384812634     
   124.55249999999938        27.104331323059299        127.61036051237797     
   124.55299999999939        27.105186023063688        127.56850130900648     
   124.55349999999939        27.106041346923508        127.52660616264436     
   124.55399999999939        27.106897295803950        127.48467499769070     
   124.55449999999939        27.107753870862510        127.44270773827105     
   124.55499999999940        27.108611073267223        127.40070430828182     
   124.55549999999940        27.109468904193715        127.35866463134383     
   124.55599999999940        27.110327364812324        127.31658863083459     
   124.55649999999940        27.111186456296686        127.27447622985994     
   124.55699999999941        27.112046179836607        127.23232735128705     
   124.55749999999941        27.112906536612051        127.19014191770385     
   124.55799999999941        27.113767527811358        127.14791985145111     
   124.55849999999941        27.114629154634226        127.10566107460799     
   124.55899999999941        27.115491418260287        127.06336550896496     
   124.55949999999942        27.116354319907899        127.02103307610210     
   124.55999999999942        27.117217860771056        126.97866369727376     
   124.56049999999942        27.118082042058589        126.93625729350489     
   124.56099999999942        27.118946864979939        126.89381378553298     
   124.56149999999943        27.119812330753724        126.85133309384554     
   124.56199999999943        27.120678440593547        126.80881513863959     
   124.56249999999943        27.121545195727013        126.76625983985438     
   124.56299999999943        27.122412597375902        126.72366711715000     
   124.56349999999944        27.123280646771178        126.68103688989872     
   124.56399999999944        27.124149345150840        126.63836907723309     
   124.56449999999944        27.125018693751617        126.59566359797989     
   124.56499999999944        27.125888693807337        126.55292037068303     
   124.56549999999945        27.126759346578456        126.51013931363386     
   124.56599999999945        27.127630653300542        126.46732034481421     
   124.56649999999945        27.128502615235782        126.42446338194698     
   124.56699999999945        27.129375233637560        126.38156834245218     
   124.56749999999946        27.130248509768990        126.33863514348137     
   124.56799999999946        27.131122444890543        126.29566370187570     
   124.56849999999946        27.131997040284755        126.25265393423152     
   124.56899999999946        27.132872297213023        126.20960575680978     
   124.56949999999946        27.133748216956107        126.16651908561019     
   124.56999999999947        27.134624800795898        126.12339383632137     
   124.57049999999947        27.135502050021845        126.08022992436040     
   124.57099999999947        27.136379965921044        126.03702726483775     
   124.57149999999947        27.137258549788143        125.99378577256570     
   124.57199999999948        27.138137802916230        125.95050536204943     
   124.57249999999948        27.139017726619365        125.90718594753800     
   124.57299999999948        27.139898322192614        125.86382744291973     
   124.57349999999948        27.140779590953084        125.82042976183055     
   124.57399999999949        27.141661534211220        125.77699281756931     
   124.57449999999949        27.142544153294669        125.73351652316981     
   124.57499999999949        27.143427449519336        125.69000079131645     
   124.57549999999949        27.144311424213768        125.64644553440728     
   124.57599999999950        27.145196078709233        125.60285066452884     
   124.57649999999950        27.146081414348036        125.55921609346716     
   124.57699999999950        27.146967432466351        125.51554173268326     
   124.57749999999950        27.147854134411933        125.47182749332455     
   124.57799999999951        27.148741521531225        125.42807328623107     
   124.57849999999951        27.149629595179025        125.38427902192004     
   124.57899999999951        27.150518356715253        125.34044461059419     
   124.57949999999951        27.151407807502022        125.29656996213531     
   124.57999999999952        27.152297948907904        125.25265498611618     
   124.58049999999952        27.153188782300443        125.20869959175739     
   124.58099999999952        27.154080309056585        125.16470368797057     
   124.58149999999952        27.154972530562702        125.12066718336263     
   124.58199999999952        27.155865448200903        125.07658998618821     
   124.58249999999953        27.156759063361370        125.03247200437116     
   124.58299999999953        27.157653377435654        124.98831314552467     
   124.58349999999953        27.158548391826322        124.94411331690483     
   124.58399999999953        27.159444107930344        124.89987242544541     
   124.58449999999954        27.160340527168032        124.85559037775828     
   124.58499999999954        27.161237650940421        124.81126708009677     
   124.58549999999954        27.162135480675108        124.76690243838709     
   124.58599999999954        27.163034017788192        124.72249635820943     
   124.58649999999955        27.163933263709453        124.67804874480275     
   124.58699999999955        27.164833219873252        124.63355950307172     
   124.58749999999955        27.165733887705400        124.58902853754759     
   124.58799999999955        27.166635268661732        124.54445575244709     
   124.58849999999956        27.167537364176397        124.49984105162115     
   124.58899999999956        27.168440175710895        124.45518433857981     
   124.58949999999956        27.169343704712809        124.41048551645494     
   124.58999999999956        27.170247952651970        124.36574448806530     
   124.59049999999957        27.171152920988849        124.32096115582725     
   124.59099999999957        27.172058611188223        124.27613542183877     
   124.59149999999957        27.172965024739245        124.23126718782129     
   124.59199999999957        27.173872163109390        124.18635635511357     
   124.59249999999957        27.174780027793734        124.14140282473728     
   124.59299999999958        27.175688620276105        124.09640649731327     
   124.59349999999958        27.176597942061239        124.05136727310639     
   124.59399999999958        27.177507994643157        124.00628505201433     
   124.59449999999958        27.178418779531427        123.96115973356036     
   124.59499999999959        27.179330298233477        123.91599121689099     
   124.59549999999959        27.180242552267444        123.87077940078927     
   124.59599999999959        27.181155543157903        123.82552418365373     
   124.59649999999959        27.182069272424609        123.78022546350584     
   124.59699999999960        27.182983741607394        123.73488313799875     
   124.59749999999960        27.183898952238597        123.68949710437036     
   124.59799999999960        27.184814905864211        123.64406725951130     
   124.59849999999960        27.185731604025939        123.59859349990955     
   124.59899999999961        27.186649048281815        123.55307572166009     
   124.59949999999961        27.187567240189594        123.50751382047982     
   124.59999999999961        27.188486181316133        123.46190769168632     
   124.60049999999961        27.189405873225333        123.41625723020174     
   124.60099999999962        27.190326317491795        123.37056233054977     
   124.60149999999962        27.191247515696801        123.32482288686113     
   124.60199999999962        27.192169469429654        123.27903879288107     
   124.60249999999962        27.193092180278036        123.23320994191316     
   124.60299999999962        27.194015649842729        123.18733622690557     
   124.60349999999963        27.194939879715147        123.14141754033909     
   124.60399999999963        27.195864871519312        123.09545377435933     
   124.60449999999963        27.196790626852763        123.04944482063432     
   124.60499999999963        27.197717147347795        123.00339057046595     
   124.60549999999964        27.198644434620626        122.95729091470903     
   124.60599999999964        27.199572490305655        122.91114574381973     
   124.60649999999964        27.200501316039666        122.86495494783348     
   124.60699999999964        27.201430913459955        122.81871841634954     
   124.60749999999965        27.202361284219847        122.77243603856030     
   124.60799999999965        27.203292429973978        122.72610770323361     
   124.60849999999965        27.204224352371877        122.67973329867776     
   124.60899999999965        27.205157053085514        122.63331271281156     
   124.60949999999966        27.206090533790039        122.58684583309805     
   124.60999999999966        27.207024796159235        122.54033254657071     
   124.61049999999966        27.207959841871407        122.49377273981793     
   124.61099999999966        27.208895672625410        122.44716629900476     
   124.61149999999967        27.209832290109915        122.40051310983918     
   124.61199999999967        27.210769696021568        122.35381305757846     
   124.61249999999967        27.211707892079456        122.30706602706357     
   124.61299999999967        27.212646879987371        122.26027190265032     
   124.61349999999968        27.213586661471005        122.21343056826947     
   124.61399999999968        27.214527238252796        122.16654190738147     
   124.61449999999968        27.215468612067976        122.11960580300432     
   124.61499999999968        27.216410784646648        122.07262213767308     
   124.61549999999968        27.217353757740003        122.02559079348993     
   124.61599999999969        27.218297533106131        121.97851165208236     
   124.61649999999969        27.219242112485158        121.93138459459740     
   124.61699999999969        27.220187497650326        121.88420950172451     
   124.61749999999969        27.221133690372401        121.83698625369678     
   124.61799999999970        27.222080692426392        121.78971473025052     
   124.61849999999970        27.223028505592321        121.74239481065294     
   124.61899999999970        27.223977131658991        121.69502637368788     
   124.61949999999970        27.224926572429304        121.64760929767623     
   124.61999999999971        27.225876829699153        121.60014346042902     
   124.62049999999971        27.226827905276416        121.55262873927403     
   124.62099999999971        27.227779800982255        121.50506501107431     
   124.62149999999971        27.228732518634306        121.45745215217607     
   124.62199999999972        27.229686060061901        121.40979003843613     
   124.62249999999972        27.230640427108202        121.36207854522290     
   124.62299999999972        27.231595621601610        121.31431754738085     
   124.62349999999972        27.232551645405721        121.26650691928292     
   124.62399999999973        27.233508500366973        121.21864653476614     
   124.62449999999973        27.234466188348829        121.17073626718016     
   124.62499999999973        27.235424711231509        121.12277598935600     
   124.62549999999973        27.236384070874060        121.07476557359834     
   124.62599999999973        27.237344269173921        121.02670489171385     
   124.62649999999974        27.238305308020973        120.97859381498810     
   124.62699999999974        27.239267189306087        120.93043221416323     
   124.62749999999974        27.240229914941168        120.88221995947008     
   124.62799999999974        27.241193486834280        120.83395692061538     
   124.62849999999975        27.242157906907579        120.78564296676366     
   124.62899999999975        27.243123177083131        120.73727796654593     
   124.62949999999975        27.244089299298672        120.68886178805975     
   124.62999999999975        27.245056275491049        120.64039429885240     
   124.63049999999976        27.246024107615984        120.59187536595338     
   124.63099999999976        27.246992797622429        120.54330485581458     
   124.63149999999976        27.247962347469393        120.49468263433674     
   124.63199999999976        27.248932759136892        120.44600856689884     
   124.63249999999977        27.249904034600561        120.39728251830088     
   124.63299999999977        27.250876175841025        120.34850435277907     
   124.63349999999977        27.251849184855619        120.29967393403381     
   124.63399999999977        27.252823063645319        120.25079112516700     
   124.63449999999978        27.253797814211541        120.20185578871728     
   124.63499999999978        27.254773438579079        120.15286778667522     
   124.63549999999978        27.255749938769156        120.10382698044690     
   124.63599999999978        27.256727316811428        120.05473323084010     
   124.63649999999978        27.257705574742918        120.00558639809334     
   124.63699999999979        27.258684714612812        119.95638634185977     
   124.63749999999979        27.259664738477401        119.90713292121175     
   124.63799999999979        27.260645648394977        119.85782599461015     
   124.63849999999979        27.261627446440020        119.80846541994065     
   124.63899999999980        27.262610134694082        119.75905105449357     
   124.63949999999980        27.263593715239665        119.70958275491454     
   124.63999999999980        27.264578190165288        119.66006037728887     
   124.64049999999980        27.265563561588976        119.61048377708087     
   124.64099999999981        27.266549831608334        119.56085280912816     
   124.64149999999981        27.267537002351798        119.51116732767227     
   124.64199999999981        27.268525075945281        119.46142718631042     
   124.64249999999981        27.269514054520958        119.41163223804311     
   124.64299999999982        27.270503940225012        119.36178233521336     
   124.64349999999982        27.271494735213910        119.31187732956184     
   124.64399999999982        27.272486441642897        119.26191707217617     
   124.64449999999982        27.273479061683627        119.21190141351622     
   124.64499999999983        27.274472597517757        119.16183020338815     
   124.64549999999983        27.275467051329993        119.11170329097192     
   124.64599999999983        27.276462425312104        119.06152052476155     
   124.64649999999983        27.277458721674645        119.01128175263327     
   124.64699999999984        27.278455942627762        118.96098682180188     
   124.64749999999984        27.279454090393980        118.91063557880342     
   124.64799999999984        27.280453167203142        118.86022786951997     
   124.64849999999984        27.281453175294008        118.80976353914669     
   124.64899999999984        27.282454116915577        118.75924243223258     
   124.64949999999985        27.283455994325756        118.70866439264127     
   124.64999999999985        27.284458809790294        118.65802926355063     
   124.65049999999985        27.285462565584911        118.60733688744369     
   124.65099999999985        27.286467263993952        118.55658710612751     
   124.65149999999986        27.287472907315209        118.50577976072137     
   124.65199999999986        27.288479497847085        118.45491469162518     
   124.65249999999986        27.289487037905960        118.40399173856032     
   124.65299999999986        27.290495529803763        118.35301074050626     
   124.65349999999987        27.291504975880247        118.30197153577998     
   124.65399999999987        27.292515378480044        118.25087396196508     
   124.65449999999987        27.293526739944149        118.19971785590351     
   124.65499999999987        27.294539062637092        118.14850305374399     
   124.65549999999988        27.295552348926687        118.09722939088611     
   124.65599999999988        27.296566601190424        118.04589670201391     
   124.65649999999988        27.297581821820792        117.99450482106134     
   124.65699999999988        27.298598013217561        117.94305358123388     
   124.65749999999989        27.299615177778961        117.89154281497846     
   124.65799999999989        27.300633317931283        117.83997235399153     
   124.65849999999989        27.301652436103289        117.78834202924070     
   124.65899999999989        27.302672534731794        117.73665167090169     
   124.65949999999989        27.303693616264336        117.68490110839330     
   124.65999999999990        27.304715683155980        117.63309017037778     
   124.66049999999990        27.305738737877036        117.58121868473164     
   124.66099999999990        27.306762782909853        117.52928647856277     
   124.66149999999990        27.307787820741108        117.47729337819661     
   124.66199999999991        27.308813853870578        117.42523920915532     
   124.66249999999991        27.309840884807681        117.37312379617914     
   124.66299999999991        27.310868916074931        117.32094696321852     
   124.66349999999991        27.311897950198091        117.26870853339950     
   124.66399999999992        27.312927989719206        117.21640832905001     
   124.66449999999992        27.313959037197687        117.16404617170508     
   124.66499999999992        27.314991095189768        117.11162188204760     
   124.66549999999992        27.316024166268775        117.05913527995740     
   124.66599999999993        27.317058253021912        117.00658618448129     
   124.66649999999993        27.318093358045203        116.95397441383784     
   124.66699999999993        27.319129483936823        116.90129978539176     
   124.66749999999993        27.320166633331993        116.84856211569989     
   124.66799999999994        27.321204808843852        116.79576122041487     
   124.66849999999994        27.322244013115377        116.74289691437639     
   124.66899999999994        27.323284248798348        116.68996901154894     
   124.66949999999994        27.324325518554684        116.63697732503007     
   124.66999999999994        27.325367825056691        116.58392166704928     
   124.67049999999995        27.326411170993989        116.53080184896312     
   124.67099999999995        27.327455559062592        116.47761768124292     
   124.67149999999995        27.328500991967569        116.42436897346451     
   124.67199999999995        27.329547472433422        116.37105553433335     
   124.67249999999996        27.330595003180392        116.31767717160615     
   124.67299999999996        27.331643586965448        116.26423369218564     
   124.67349999999996        27.332693226532765        116.21072490204106     
   124.67399999999996        27.333743924663779        116.15715060623944     
   124.67449999999997        27.334795684123669        116.10351060889741     
   124.67499999999997        27.335848507716197        116.04980471323267     
   124.67549999999997        27.336902398229121        115.99603272148441     
   124.67599999999997        27.337957358488779        115.94219443500577     
   124.67649999999998        27.339013391318545        115.88828965415826     
   124.67699999999998        27.340070499569979        115.83431817839788     
   124.67749999999998        27.341128686082090        115.78027980615990     
   124.67799999999998        27.342187953729251        115.72617433496018     
   124.67849999999999        27.343248305380474        115.67200156132377     
   124.67899999999999        27.344309743937444        115.61776128079808     
   124.67949999999999        27.345372272292238        115.56345328794589     
   124.67999999999999        27.346435893368536        115.50907737634348     
   124.68049999999999        27.347500610095818        115.45463333857069     
   124.68100000000000        27.348566425413626        115.40012096619301     
   124.68150000000000        27.349633342282718        115.34554004977589     
   124.68200000000000        27.350701363662729        115.29089037883982     
   124.68250000000000        27.351770492541164        115.23617174191635     
   124.68300000000001        27.352840731915556        115.18138392649649     
   124.68350000000001        27.353912084784181        115.12652671899750     
   124.68400000000001        27.354984554183261        115.07159990485093     
   124.68450000000001        27.356058143135385        115.01660326838189     
   124.68500000000002        27.357132854697362        114.96153659288268     
   124.68550000000002        27.358208691929111        114.90639966057083     
   124.68600000000002        27.359285657911204        114.85119225260186     
   124.68650000000002        27.360363755730770        114.79591414903618     
   124.68700000000003        27.361442988493462        114.74056512884246     
   124.68750000000003        27.362523359323173        114.68514496991502     
   124.68800000000003        27.363604871344759        114.62965344902037     
   124.68850000000003        27.364687527712224        114.57409034182720     
   124.68900000000004        27.365771331582380        114.51845542287936     
   124.68950000000004        27.366856286134261        114.46274846560492     
   124.69000000000004        27.367942394560078        114.40696924228475     
   124.69050000000004        27.369029660064420        114.35111752407154     
   124.69100000000005        27.370118085869287        114.29519308096775     
   124.69150000000005        27.371207675207188        114.23919568179490     
   124.69200000000005        27.372298431324865        114.18312509422661     
   124.69250000000005        27.373390357499474        114.12698108479037     
   124.69300000000005        27.374483456998210        114.07076341877469     
   124.69350000000006        27.375577733126399        114.01447186033482     
   124.69400000000006        27.376673189187613        113.95810617238070     
   124.69450000000006        27.377769828508409        113.90166611662985     
   124.69500000000006        27.378867654437240        113.84515145362549     
   124.69550000000007        27.379966670329836        113.78856194263756     
   124.69600000000007        27.381066879551344        113.73189734170758     
   124.69650000000007        27.382168285503933        113.67515740768175     
   124.69700000000007        27.383270891588545        113.61834189611446     
   124.69750000000008        27.384374701214711        113.56145056129235     
   124.69800000000008        27.385479717838020        113.50448315629407     
   124.69850000000008        27.386585944900322        113.44743943285145     
   124.69900000000008        27.387693385870648        113.39031914146493     
   124.69950000000009        27.388802044241743        113.33312203131972     
   124.70000000000009        27.389911923514926        113.27584785030605     
   124.70050000000009        27.391023027210707        113.21849634498824     
   124.70100000000009        27.392135358860813        113.16106726061277     
   124.70150000000010        27.393248922022533        113.10356034111419     
   124.70200000000010        27.394363720266476        113.04597532905576     
   124.70250000000010        27.395479757182439        112.98831196569165     
   124.70300000000010        27.396597036368483        112.93056999086980     
   124.70350000000010        27.397715561457506        112.87274914310299     
   124.70400000000011        27.398835336083234        112.81484915950772     
   124.70450000000011        27.399956363897488        112.75686977580075     
   124.70500000000011        27.401078648588214        112.69881072633946     
   124.70550000000011        27.402202193841536        112.64067174403898     
   124.70600000000012        27.403327003363238        112.58245256037962     
   124.70650000000012        27.404453080894694        112.52415290546530     
   124.70700000000012        27.405580430173035        112.46577250789923     
   124.70750000000012        27.406709054969113        112.40731109488669     
   124.70800000000013        27.407838959071306        112.34876839213703     
   124.70850000000013        27.408970146272484        112.29014412388128     
   124.70900000000013        27.410102620406136        112.23143801291782     
   124.70950000000013        27.411236385302804        112.17264978047611     
   124.71000000000014        27.412371444824327        112.11377914633501     
   124.71050000000014        27.413507802851374        112.05482582874171     
   124.71100000000014        27.414645463287400        111.99578954442465     
   124.71150000000014        27.415784430036883        111.93667000854317     
   124.71200000000015        27.416924707048850        111.87746693474398     
   124.71250000000015        27.418066298275200        111.81818003509066     
   124.71300000000015        27.419209207691392        111.75880902006881     
   124.71350000000015        27.420353439294860        111.69935359859394     
   124.71400000000015        27.421498997102873        111.63981347797765     
   124.71450000000016        27.422645885150672        111.58018836391420     
   124.71500000000016        27.423794107494921        111.52047796048268     
   124.71550000000016        27.424943668216606        111.46068197014715     
   124.71600000000016        27.426094571414154        111.40080009369534     
   124.71650000000017        27.427246821199684        111.34083203025862     
   124.71700000000017        27.428400421722365        111.28077747732716     
   124.71750000000017        27.429555377140545        111.22063613067978     
   124.71800000000017        27.430711691628655        111.16040768439713     
   124.71850000000018        27.431869369403181        111.10009183087759     
   124.71900000000018        27.433028414681555        111.03968826075830     
   124.71950000000018        27.434188831713442        110.97919666297875     
   124.72000000000018        27.435350624766947        110.91861672469379     
   124.72050000000019        27.436513798134698        110.85794813133532     
   124.72100000000019        27.437678356129606        110.79719056652283     
   124.72150000000019        27.438844303086444        110.73634371209303     
   124.72200000000019        27.440011643365022        110.67540724810200     
   124.72250000000020        27.441180381344086        110.61438085276178     
   124.72300000000020        27.442350521422096        110.55326420245447     
   124.72350000000020        27.443522068040565        110.49205697174349     
   124.72400000000020        27.444695025637913        110.43075883328831     
   124.72450000000021        27.445869398688956        110.36936945790605     
   124.72500000000021        27.447045191691387        110.30788851451750     
   124.72550000000021        27.448222409165769        110.24631567011245     
   124.72600000000021        27.449401055653400        110.18465058981398     
   124.72650000000021        27.450581135736716        110.12289293676862     
   124.72700000000022        27.451762653985220        110.06104237215999     
   124.72750000000022        27.452945615036043        109.99909855525279     
   124.72800000000022        27.454130023519998        109.93706114329679     
   124.72850000000022        27.455315884106607        109.87492979155593     
   124.72900000000023        27.456503201485830        109.81270415327000     
   124.72950000000023        27.457691980380769        109.75038387967496     
   124.73000000000023        27.458882225522480        109.68796861991956     
   124.73050000000023        27.460073941683621        109.62545802113623     
   124.73100000000024        27.461267133660968        109.56285172834394     
   124.73150000000024        27.462461806264255        109.50014938447748     
   124.73200000000024        27.463657964352485        109.43735063038221     
   124.73250000000024        27.464855612784365        109.37445510472892     
   124.73300000000025        27.466054756463610        109.31146244408021     
   124.73350000000025        27.467255400313224        109.24837228280570     
   124.73400000000025        27.468457549285045        109.18518425312816     
   124.73450000000025        27.469661208359724        109.12189798503212     
   124.73500000000026        27.470866382542486        109.05851310631459     
   124.73550000000026        27.472073076857026        108.99502924249792     
   124.73600000000026        27.473281296384950        108.93144601691630     
   124.73650000000026        27.474491046197738        108.86776305055791     
   124.73700000000026        27.475702331421836        108.80397996217951     
   124.73750000000027        27.476915157197908        108.74009636817404     
   124.73800000000027        27.478129528700656        108.67611188264026     
   124.73850000000027        27.479345451142006        108.61202611733023     
   124.73900000000027        27.480562929746998        108.54783868159757     
   124.73950000000028        27.481781969773895        108.48354918243277     
   124.74000000000028        27.483002576523184        108.41915722441129     
   124.74050000000028        27.484224755305792        108.35466240966510     
   124.74100000000028        27.485448511481724        108.29006433791670     
   124.74150000000029        27.486673850429089        108.22536260635867     
   124.74200000000029        27.487900777561290        108.16055680976930     
   124.74250000000029        27.489129298312985        108.09564654032937     
   124.74300000000029        27.490359418161521        108.03063138773035     
   124.74350000000030        27.491591142615810        107.96551093912718     
   124.74400000000030        27.492824477209158        107.90028477907370     
   124.74450000000030        27.494059427508269        107.83495248953582     
   124.74500000000030        27.495295999113491        107.76951364983721     
   124.74550000000031        27.496534197653251        107.70396783667829     
   124.74600000000031        27.497774028802308        107.63831462410141     
   124.74650000000031        27.499015498245473        107.57255358342843     
   124.74700000000031        27.500258611718372        107.50668428329601     
   124.74750000000031        27.501503374987571        107.44070628960763     
   124.74800000000032        27.502749793841048        107.37461916546614     
   124.74850000000032        27.503997874116223        107.30842247124485     
   124.74900000000032        27.505247621679054        107.24211576448934     
   124.74950000000032        27.506499042420316        107.17569859987893     
   124.75000000000033        27.507752142285476        107.10917052929993     
   124.75050000000033        27.509006927237930        107.04253110170200     
   124.75100000000033        27.510263403278547        106.97577986314950     
   124.75150000000033        27.511521576446725        106.90891635676249     
   124.75200000000034        27.512781452830694        106.84194012273706     
   124.75250000000034        27.514043038524129        106.77485069820963     
   124.75300000000034        27.515306339688021        106.70764761739649     
   124.75350000000034        27.516571362491689        106.64033041138586     
   124.75400000000035        27.517838113175447        106.57289860828421     
   124.75450000000035        27.519106597987129        106.50535173302406     
   124.75500000000035        27.520376823226485        106.43768930749204     
   124.75550000000035        27.521648795226948        106.36991085035923     
   124.75600000000036        27.522922520360616        106.30201587714723     
   124.75650000000036        27.524198005042496        106.23400390019664     
   124.75700000000036        27.525475255718838        106.16587442855874     
   124.75750000000036        27.526754278878244        106.09762696805841     
   124.75800000000037        27.528035081055599        106.02926102121191     
   124.75850000000037        27.529317668814365        105.96077608722032     
   124.75900000000037        27.530602048770604        105.89217166191959     
   124.75950000000037        27.531888227570519        105.82344723775637     
   124.76000000000037        27.533176211903108        105.75460230376335     
   124.76050000000038        27.534466008507554        105.68563634553578     
   124.76100000000038        27.535757624148907        105.61654884516602     
   124.76150000000038        27.537051065645546        105.54733928124159     
   124.76200000000038        27.538346339864137        105.47800712883026     
   124.76250000000039        27.539643453695323        105.40855185937326     
   124.76300000000039        27.540942414095447        105.33897294074464     
   124.76350000000039        27.542243228042679        105.26926983714415     
   124.76400000000039        27.543545902575840        105.19944200910612     
   124.76450000000040        27.544850444761892        105.12948891341786     
   124.76500000000040        27.546156861730267        105.05941000317145     
   124.76550000000040        27.547465160642204        104.98920472762437     
   124.76600000000040        27.548775348720852        104.91887253226867     
   124.76650000000041        27.550087433207665        104.84841285865286     
   124.76700000000041        27.551401421417065        104.77782514450409     
   124.76750000000041        27.552717320694164        104.70710882359958     
   124.76800000000041        27.554035138443282        104.63626332575291     
   124.76850000000042        27.555354882101501        104.56528807673114     
   124.76900000000042        27.556676559168771        104.49418249829846     
   124.76950000000042        27.558000177185704        104.42294600812887     
   124.77000000000042        27.559325743738576        104.35157801974984     
   124.77050000000042        27.560653266475150        104.28007794254439     
   124.77100000000043        27.561982753079846        104.20844518168380     
   124.77150000000043        27.563314211290347        104.13667913807983     
   124.77200000000043        27.564647648902341        104.06477920838550     
   124.77250000000043        27.565983073754978        103.99274478489721     
   124.77300000000044        27.567320493745910        103.92057525556798     
   124.77350000000044        27.568659916817531        103.84827000390536     
   124.77400000000044        27.570001350970429        103.77582840896871     
   124.77450000000044        27.571344804248582        103.70324984531145     
   124.77500000000045        27.572690284766274        103.63053368296535     
   124.77550000000045        27.574037800678489        103.55767928733160     
   124.77600000000045        27.575387360194917        103.48468601918064     
   124.77650000000045        27.576738971588334        103.41155323463148     
   124.77700000000046        27.578092643181957        103.33828028501213     
   124.77750000000046        27.579448383361015        103.26486651694047     
   124.77800000000046        27.580806200549503        103.19131127212779     
   124.77850000000046        27.582166103256355        103.11761388748803     
   124.77900000000047        27.583528100021315        103.04377369493939     
   124.77950000000047        27.584892199462946        102.96979002147073     
   124.78000000000047        27.586258410247218        102.89566218900927     
   124.78050000000047        27.587626741102241        102.82138951443747     
   124.78100000000047        27.588997200815896        102.74697130948050     
   124.78150000000048        27.590369798239216        102.67240688068033     
   124.78200000000048        27.591744542279262        102.59769552935836     
   124.78250000000048        27.593121441910167        102.52283655153241     
   124.78300000000048        27.594500506163886        102.44782923786792     
   124.78350000000049        27.595881744142304        102.37267287364557     
   124.78400000000049        27.597265165000607        102.29736673868037     
   124.78450000000049        27.598650777965176        102.22191010724322     
   124.78500000000049        27.600038592325134        102.14630224807635     
   124.78550000000050        27.601428617440497        102.07054242428188     
   124.78600000000050        27.602820862719209        101.99462989321343     
   124.78650000000050        27.604215337667473        101.91856390658232     
   124.78700000000050        27.605612051828295        101.84234371017808     
   124.78750000000051        27.607011014826561        101.76596854395478     
   124.78800000000051        27.608412236359751        101.68943764196653     
   124.78850000000051        27.609815726180543        101.61275023220111     
   124.78900000000051        27.611221494132362        101.53590553663057     
   124.78950000000052        27.612629550107446        101.45890277108543     
   124.79000000000052        27.614039904085033        101.38174114517140     
   124.79050000000052        27.615452566108932        101.30441986225652     
   124.79100000000052        27.616867546300689        101.22693811938085     
   124.79150000000053        27.618284854852153        101.14929510716087     
   124.79200000000053        27.619704506565750        101.07149002351395     
   124.79250000000053        27.621126500437970        100.99352201165989     
   124.79300000000053        27.622550855982425        100.91539027017052     
   124.79350000000053        27.623977581419343        100.83709395644289     
   124.79400000000054        27.625406687316790        100.75863222803405     
   124.79450000000054        27.626838184322189        100.68000423563643     
   124.79500000000054        27.628272083177059        100.60120912310175     
   124.79550000000054        27.629708394685110        100.52224602722602     
   124.79600000000055        27.631147129744072        100.44311407776455     
   124.79650000000055        27.632588299321444        100.36381239731951     
   124.79700000000055        27.634031914476857        100.28434010127597     
   124.79750000000055        27.635477986355696        100.20469629770680     
   124.79800000000056        27.636926526181458        100.12488008731685     
   124.79850000000056        27.638377545260436        100.04489056328556     
   124.79900000000056        27.639831054988036        99.964726811259254     
   124.79950000000056        27.641287066856613        99.884387909277478     
   124.80000000000057        27.642745592428852        99.803872927575910     
   124.80050000000057        27.644206643369348        99.723180928606226     
   124.80100000000057        27.645670231420848        99.642310966891941     
   124.80150000000057        27.647136368438730        99.561262088997239     
   124.80200000000058        27.648605066351450        99.480033333334546     
   124.80250000000058        27.650076337182917        99.398623730151272     
   124.80300000000058        27.651550193050848        99.317032301379498     
   124.80350000000058        27.653026646178070        99.235258060627643     
   124.80400000000058        27.654505708872716        99.153300012950837     
   124.80450000000059        27.655987393535074        99.071157154868004     
   124.80500000000059        27.657471712689340        98.988828474207722     
   124.80550000000059        27.658958678927309        98.906312949995609     
   124.80600000000059        27.660448304959360        98.823609552378727     
   124.80650000000060        27.661940603599156        98.740717242525008     
   124.80700000000060        27.663435587747571        98.657634972441556     
   124.80750000000060        27.664933270425522        98.574361684967570     
   124.80800000000060        27.666433664753136        98.490896313629150     
   124.80850000000061        27.667936783950793        98.407237782454743     
   124.80900000000061        27.669442641351150        98.323385005974302     
   124.80950000000061        27.670951250400424        98.239336889032515     
   124.81000000000061        27.672462624646265        98.155092326677632     
   124.81050000000062        27.673976777751630        98.070650204052612     
   124.81100000000062        27.675493723493698        97.986009396297717     
   124.81150000000062        27.677013475753302        97.901168768365920     
   124.81200000000062        27.678536048546448        97.816127174957103     
   124.81250000000063        27.680061455978233        97.730883460335349     
   124.81300000000063        27.681589712296983        97.645436458288216     
   124.81350000000063        27.683120831850026        97.559784991858052     
   124.81400000000063        27.684654829120447        97.473927873349894     
   124.81450000000063        27.686191718697348        97.387863904108258     
   124.81500000000064        27.687731515318617        97.301591874422797     
   124.81550000000064        27.689274233811251        97.215110563310859     
   124.81600000000064        27.690819889159865        97.128418738510007     
   124.81650000000064        27.692368496468557        97.041515156236841     
   124.81700000000065        27.693920070954540        96.954398560999920     
   124.81750000000065        27.695474627990144        96.867067685601768     
   124.81800000000065        27.697032183057807        96.779521250808244     
   124.81850000000065        27.698592751795243        96.691757965347833     
   124.81900000000066        27.700156349949907        96.603776525625861     
   124.81950000000066        27.701722993434132        96.515575615682863     
   124.82000000000066        27.703292698288280        96.427153906987343     
   124.82050000000066        27.704865480679636        96.338510058170613     
   124.82100000000067        27.706441356937816        96.249642715021920     
   124.82150000000067        27.708020343522136        96.160550510224724     
   124.82200000000067        27.709602457053595        96.071232063224642     
   124.82250000000067        27.711187714286698        95.981685979983070     
   124.82300000000068        27.712776132130703        95.891910852890632     
   124.82350000000068        27.714367727646625        95.801905260532024     
   124.82400000000068        27.715962518043270        95.711667767459176     
   124.82450000000068        27.717560520694480        95.621196924140989     
   124.82500000000068        27.719161753131988        95.530491266627038     
   124.82550000000069        27.720766233041928        95.439549316430799     
   124.82600000000069        27.722373978255852        95.348369580254626     
   124.82650000000069        27.723985006794511        95.256950549917917     
   124.82700000000069        27.725599336837831        95.165290702017856     
   124.82750000000070        27.727216986717782        95.073388497840597     
   124.82800000000070        27.728837974959241        94.981242383021183     
   124.82850000000070        27.730462320241081        94.888850787426534     
   124.82900000000070        27.732090041422076        94.796212124907228     
   124.82950000000071        27.733721157536628        94.703324793027789     
   124.83000000000071        27.735355687808333        94.610187172943156     
   124.83050000000071        27.736993651624726        94.516797629046820     
   124.83100000000071        27.738635068571032        94.423154508811393     
   124.83150000000072        27.740279958407541        94.329256142516499     
   124.83200000000072        27.741928341095750        94.235100843043313     
   124.83250000000072        27.743580236767599        94.140686905514428     
   124.83300000000072        27.745235665771546        94.046012607226388     
   124.83350000000073        27.746894648643373        93.951076207230258     
   124.83400000000073        27.748557206110817        93.855875946093406     
   124.83450000000073        27.750223359115260        93.760410045731462     
   124.83500000000073        27.751893128787767        93.664676709016504     
   124.83550000000074        27.753566536485447        93.568674119559120     
   124.83600000000074        27.755243603756764        93.472400441389752     
   124.83650000000074        27.756924352378910        93.375853818762820     
   124.83700000000074        27.758608804320517        93.279032375686711     
   124.83750000000074        27.760296981807077        93.181934215853403     
   124.83800000000075        27.761988907255574        93.084557422115907     
   124.83850000000075        27.763684603313195        92.986900056275928     
   124.83900000000075        27.765384092864029        92.888960158840462     
   124.83950000000075        27.767087399012723        92.790735748512660     
   124.84000000000076        27.768794545115565        92.692224822066024     
   124.84050000000076        27.770505554742115        92.593425353838228     
   124.84100000000076        27.772220451727517        92.494335295534256     
   124.84150000000076        27.773939260144338        92.394952575752981     
   124.84200000000077        27.775662004294350        92.295275099670917     
   124.84250000000077        27.777388708760292        92.195300748750782     
   124.84300000000077        27.779119398373251        92.095027380302355     
   124.84350000000077        27.780854098205239        91.994452827069935     
   124.84400000000078        27.782592833612799        91.893574896939882     
   124.84450000000078        27.784335630208357        91.792391372458582     
   124.84500000000078        27.786082513884427        91.690900010549427     
   124.84550000000078        27.787833510795707        91.589098541966962     
   124.84600000000079        27.789588647383816        91.486984670945276     
   124.84650000000079        27.791347950380576        91.384556074821504     
   124.84700000000079        27.793111446790597        91.281810403512836     
   124.84750000000079        27.794879163929895        91.178745279124698     
   124.84800000000079        27.796651129384397        91.075358295494468     
   124.84850000000080        27.798427371064765        90.971647017690060     
   124.84900000000080        27.800207917179840        90.867608981649184     
   124.84950000000080        27.801992796243020        90.763241693535662     
   124.85000000000080        27.803782037090457        90.658542629384812     
   124.85050000000081        27.805575668878543        90.553509234557069     
   124.85100000000081        27.807373721070672        90.448138923171697     
   124.85150000000081        27.809176223501996        90.342429077764294     
   124.85200000000081        27.810983206291606        90.236377048435884     
   124.85250000000082        27.812794699929508        90.129980152635525     
   124.85300000000082        27.814610735250032        90.023235674404276     
   124.85350000000082        27.816431343439241        89.916140863956215     
   124.85400000000082        27.818256556026430        89.808692936863821     
   124.85450000000083        27.820086404915834        89.700889073723857     
   124.85500000000083        27.821920922381768        89.592726419411449     
   124.85550000000083        27.823760141074967        89.484202082485609     
   124.85600000000083        27.825604094008575        89.375313134485566     
   124.85650000000084        27.827452814600569        89.266056609446821     
   124.85700000000084        27.829306336665727        89.156429503114154     
   124.85750000000084        27.831164694406031        89.046428772283775     
   124.85800000000084        27.833027922431917        88.936051334109564     
   124.85850000000084        27.834896055776703        88.825294065417722     
   124.85900000000085        27.836769129888829        88.714153802023375     
   124.85950000000085        27.838647180631369        88.602627337812621     
   124.86000000000085        27.840530244332289        88.490711424267232     
   124.86050000000085        27.842418357730626        88.378402769385787     
   124.86100000000086        27.844311558037464        88.265698037155232     
   124.86150000000086        27.846209882899615        88.152593846548186     
   124.86200000000086        27.848113370455863        88.039086770779477     
   124.86250000000086        27.850022059299867        87.925173336476576     
   124.86300000000087        27.851935988509208        87.810850022727934     
   124.86350000000087        27.853855197660813        87.696113260271872     
   124.86400000000087        27.855779726821840        87.580959430507093     
   124.86450000000087        27.857709616563263        87.465384864632583     
   124.86500000000088        27.859644907988354        87.349385842702617     
   124.86550000000088        27.861585642708391        87.232958592471320     
   124.86600000000088        27.863531862888625        87.116099288689128     
   124.86650000000088        27.865483611223461        86.998804051778038     
   124.86700000000089        27.867440930967245        86.881068946921999     
   124.86750000000089        27.869403865943660        86.762889983036089     
   124.86800000000089        27.871372460558746        86.644263111583868     
   124.86850000000089        27.873346759774225        86.525184225333518     
   124.86900000000090        27.875326809189730        86.405649157448764     
   124.86950000000090        27.877312654985278        86.285653680110514     
   124.87000000000090        27.879304343965902        86.165193503306256     
   124.87050000000090        27.881301923587145        86.044264273710851     
   124.87100000000090        27.883305441919759        85.922861573190957     
   124.87150000000091        27.885314947697136        85.800980917646768     
   124.87200000000091        27.887330490335842        85.678617755599632     
   124.87250000000091        27.889352119924567        85.555767466855485     
   124.87300000000091        27.891379887241765        85.432425360914493     
   124.87350000000092        27.893413843782433        85.308586675775430     
   124.87400000000092        27.895454041755116        85.184246576152205     
   124.87450000000092        27.897500534111273        85.059400152148044     
   124.87500000000092        27.899553374552450        84.934042417529710     
   124.87550000000093        27.901612617541609        84.808168308186268     
   124.87600000000093        27.903678318320715        84.681772680430328     
   124.87650000000093        27.905750532935109        84.554850309189391     
   124.87700000000093        27.907829318243742        84.427395886482969     
   124.87750000000094        27.909914731924239        84.299404019298649     
   124.87800000000094        27.912006832523282        84.170869228009025     
   124.87850000000094        27.914105679414948        84.041785944253505     
   124.87900000000094        27.916211332892541        83.912148509031837     
   124.87950000000095        27.918323854141509        83.781951170816839     
   124.88000000000095        27.920443305244167        83.651188083171391     
   124.88050000000095        27.922569749240701        83.519853302857825     
   124.88100000000095        27.924703250131781        83.387940787615179     
   124.88150000000095        27.926843872887929        83.255444393722129     
   124.88200000000096        27.928991683486494        83.122357873840315     
   124.88250000000096        27.931146748915271        82.988674874491224     
   124.88300000000096        27.933309137242276        82.854388933730391     
   124.88350000000096        27.935478917551833        82.719493478343850     
   124.88400000000097        27.937656160056026        82.583981821491477     
   124.88450000000097        27.939840936063565        82.447847159793469     
   124.88500000000097        27.942033318035708        82.311082570779774     
   124.88550000000097        27.944233379590539        82.173681009698754     
   124.88600000000098        27.946441195540586        82.035635306881431     
   124.88650000000098        27.948656841926528        81.896938164483828     
   124.88700000000098        27.950880396029227        81.757582153421723     
   124.88750000000098        27.953111936396361        81.617559710065336     
   124.88800000000099        27.955351542897148        81.476863133008081     
   124.88850000000099        27.957599296717660        81.335484579403840     
   124.88900000000099        27.959855280450636        81.193416061789009     
   124.88950000000099        27.962119578044717        81.050649443898507     
   124.89000000000100        27.964392274913436        80.907176437252176     
   124.89050000000100        27.966673457919814        80.762988597119929     
   124.89100000000100        27.968963215443654        80.618077318399287     
   124.89150000000100        27.971261637400435        80.472433831519623     
   124.89200000000100        27.973568815276035        80.326049198096229     
   124.89250000000101        27.975884842193420        80.178914306472038     
   124.89300000000101        27.978209812917655        80.031019867090606     
   124.89350000000101        27.980543823920719        79.882356407686899     
   124.89400000000101        27.982886973409606        79.732914268355330     
   124.89450000000102        27.985239361390793        79.582683596563101     
   124.89500000000102        27.987601089684766        79.431654341604343     
   124.89550000000102        27.989972262017197        79.279816249455351     
   124.89600000000102        27.992352984033914        79.127158856866629     
   124.89650000000103        27.994743363330386        78.973671485435531     
   124.89700000000103        27.997143509584891        78.819343235906047     
   124.89750000000103        27.999553534521652        78.664162981420205     
   124.89800000000103        28.001973552031419        78.508119361287811     
   124.89850000000104        28.004403678184953        78.351200774083608     
   124.89900000000104        28.006844031343888        78.193395370836313     
   124.89950000000104        28.009294732154899        78.034691047335343     
   124.90000000000104        28.011755903664891        77.875075437033516     
   124.90050000000105        28.014227671389094        77.714535902948882     
   124.90100000000105        28.016710163340921        77.553059529654192     
   124.90150000000105        28.019203510135828        77.390633114639485     
   124.90200000000105        28.021707845081309        77.227243159940528     
   124.90250000000106        28.024223304181135        77.062875862467479     
   124.90300000000106        28.026750026295630        76.897517104990328     
   124.90350000000106        28.029288153191480        76.731152446197370     
   124.90400000000106        28.031837829617984        76.563767110177778     
   124.90450000000106        28.034399203400351        76.395345976037376     
   124.90500000000107        28.036972425566415        76.225873566836526     
   124.90550000000107        28.039557650379830        76.055334037773136     
   124.90600000000107        28.042155035499825        75.883711164393631     
   124.90650000000107        28.044764742037870        75.710988329928213     
   124.90700000000108        28.047386934719562        75.537148512325288     
   124.90750000000108        28.050021781925562        75.362174270580155     
   124.90800000000108        28.052669455900226        75.186047730639217     
   124.90850000000108        28.055330132767704        75.008750570261157     
   124.90900000000109        28.058003992753608        74.830264004003880     
   124.90950000000109        28.060691220246774        74.650568766715310     
   124.91000000000109        28.063392003995283        74.469645096880569     
   124.91050000000109        28.066106537201190        74.287472718860428     
   124.91100000000110        28.068835017704874        74.104030824613076     
   124.91150000000110        28.071577648123053        73.919298054268339     
   124.91200000000110        28.074334636010565        73.733252476003969     
   124.91250000000110        28.077106194041654        73.545871564954169     
   124.91300000000111        28.079892540199669        73.357132181316629     
   124.91350000000111        28.082693897917359        73.167010546630436     
   124.91400000000111        28.085510496318047        72.975482220137650     
   124.91450000000111        28.088342570411562        72.782522072974004     
   124.91500000000111        28.091190361303656        72.588104261654337     
   124.91550000000112        28.094054116378086        72.392202199632749     
   124.91600000000112        28.096934089589837        72.194788528298645     
   124.91650000000112        28.099830541704474        71.995835085973141     
   124.91700000000112        28.102743740521259        71.795312875264258     
   124.91750000000113        28.105673961144401        71.593192028635556     
   124.91800000000113        28.108621486318025        71.389441773071482     
   124.91850000000113        28.111586606662712        71.184030391343981     
   124.91900000000113        28.114569621006002        70.976925182530607     
   124.91950000000114        28.117570836758393        70.768092420108914     
   124.92000000000114        28.120590570164509        70.557497306724372     
   124.92050000000114        28.123629146752439        70.345103928099277     
   124.92100000000114        28.126686901690050        70.130875203267934     
   124.92150000000115        28.129764180163924        69.914772831837055     
   124.92200000000115        28.132861337847711        69.696757239280899     
   124.92250000000115        28.135978741319263        69.476787517788154     
   124.92300000000115        28.139116768522644        69.254821364353219     
   124.92350000000116        28.142275809344930        69.030815015494639     
   124.92400000000116        28.145456266054417        68.804723176794766     
   124.92450000000116        28.148658553914874        68.576498949573164     
   124.92500000000116        28.151883101756283        68.346093751673664     
   124.92550000000116        28.155130352626870        68.113457234516815     
   124.92600000000117        28.158400764460229        67.878537194041584     
   124.92650000000117        28.161694810740702        67.641279475972851     
   124.92700000000117        28.165012981296673        67.401627875023891     
   124.92750000000117        28.168355783115750        67.159524027935760     
   124.92800000000118        28.171723741130126        66.914907298088778     
   124.92850000000118        28.175117399191155        66.667714653434757     
   124.92900000000118        28.178537320999968        66.417880535298082     
   124.92950000000118        28.181984091140595        66.165336718101074     
   124.93000000000119        28.185458316174916        65.910012159102365     
   124.93050000000119        28.188960625843997        65.651832837562239     
   124.93100000000119        28.192491674281740        65.390721581151581     
   124.93150000000119        28.196052141402873        65.126597880549809     
   124.93200000000120        28.199642734323380        64.859377689088092     
   124.93250000000120        28.203264188911636        64.588973207337332     
   124.93300000000120        28.206917271452479        64.315292650764917     
   124.93350000000120        28.210602780426161        64.038239998612809     
   124.93400000000121        28.214321548488876        63.757714722874873     
   124.93450000000121        28.218074444449382        63.473611494030038     
   124.93500000000121        28.221862375626017        63.185819863367612     
   124.93550000000121        28.225686290176380        62.894223916762627     
   124.93600000000121        28.229547179797013        62.598701899584398     
   124.93650000000122        28.233446082513055        62.299125806699472     
   124.93700000000122        28.237384085807030        61.995360937596779     
   124.93750000000122        28.241362329954892        61.687265408062608     
   124.93800000000122        28.245382011697064        61.374689618304778     
   124.93850000000123        28.249444388243084        61.057475668364333     
   124.93900000000123        28.253550781592917        60.735456716680474     
   124.93950000000123        28.257702583367216        60.408456275584740     
   124.94000000000123        28.261901259994602        60.076287433387378     
   124.94050000000124        28.266148358510204        59.738751996518495     
   124.94100000000124        28.270445512850916        59.395639539298514     
   124.94150000000124        28.274794450898970        59.046726351028852     
   124.94200000000124        28.279197002155485        58.691774264311853     
   124.94250000000125        28.283655106369835        58.330529350294363     
   124.94300000000125        28.288170823033145        57.962720461392621     
   124.94350000000125        28.292746341958619        57.588057596869092     
   124.94400000000125        28.297383995188643        57.206230069826340     
   124.94450000000126        28.302086270231470        56.816904440964542     
   124.94500000000126        28.306855824950084        56.419722182452730     
   124.94550000000126        28.311695504371269        56.014297032441384     
   124.94600000000126        28.316608359658954        55.600211983304376     
   124.94650000000127        28.321597669635281        55.177015845246551     
   124.94700000000127        28.326666965282300        54.744219307077230     
   124.94750000000127        28.331820057757426        54.301290405284981     
   124.94800000000127        28.337061070497317        53.847649287517648     
   124.94850000000127        28.342394476235285        53.382662135167266     
   124.94900000000128        28.347825139863602        52.905634074815474     
   124.94950000000128        28.353358368308946        52.415800868998559     
   124.95000000000128        28.358999968827796        51.912319119445840     
   124.95050000000128        28.364756317544103        51.394254650309392     
   124.95100000000129        28.370634440648757        50.860568647814915     
   124.95150000000129        28.376642111053684        50.310101004150077     
   124.95200000000129        28.382787964233362        49.741550156786630     
   124.95250000000129        28.389081638408534        49.153448491063671     
   124.95300000000130        28.395533945241194        48.544132067047748     
   124.95350000000130        28.402157079906562        47.911703003010878     
   124.95400000000130        28.408964881883321        47.253982247427835     
   124.95450000000130        28.415973162541906        46.568449605465297     
   124.95500000000131        28.423200121580582        45.852166605081436     
   124.95550000000131        28.430666883440207        45.101675888510307     
   124.95600000000131        28.438398198947347        44.312867911322712     
   124.95650000000131        28.446423378669088        43.480801159944988     
   124.95700000000132        28.454777558569830        42.599454770024870     
   124.95750000000132        28.463503454556104        41.661380204490918     
   124.95800000000132        28.472653857226366        40.657197615116999     
   124.95850000000132        28.482295285917722        39.574844672501392     
   124.95900000000132        28.492513531988891        38.398414232323546     
   124.95950000000133        28.503422430166502        37.106274390724970     
   124.96000000000133        28.515178472755721        35.667857990435643     
   124.96050000000133        28.528006785257528        34.037791512759057     
   124.96100000000133        28.542251308811373        32.144159109226784     
   124.96150000000134        28.558483212875785        29.862026159192297     
   124.96200000000134        28.577775263110283        26.942231021797646     
   124.96250000000134        28.602587749136394        22.756420100222964     
   124.96300000000134        28.641201611239424        14.601986701580888     
   124.96350000000135        28.677309560154399        6.0735896150304098     
   124.96400000000135        28.701313000389977                            NaN
   124.96450000000135        28.718675428731089        1.2471592885468537     
   124.96500000000135        28.737774853114630                            NaN
   124.96550000000136        28.756343928347778                            NaN
   124.96600000000136        28.774901125027867                            NaN
   124.96650000000136        28.793446466125147                            NaN
   124.96700000000136        28.812031095749649                            NaN
   124.96750000000137        28.830681643310786                            NaN
   124.96800000000137        28.849174084093342                            NaN
   124.96850000000137        28.867734746207738       0.28654387365384798     
   124.96900000000137        28.886383385563146                            NaN
   124.96950000000137        28.904830338544166       0.40321352663644583     
   124.97000000000138        28.923471424032687                            NaN
   124.97050000000138        28.941905599955263       0.12271825359242777     
   124.97100000000138        28.960373710072137       0.62972199377084059     
   124.97150000000138        28.979004137500084                            NaN
   124.97200000000139        28.997383291098075       0.46657438055813016     
   124.97250000000139        29.015872389506754       0.35006410936480342     
   124.97300000000139        29.034338133449975       0.35906406901641480     
   124.97350000000139        29.052796436910949       0.31750813174171266     
   124.97400000000140        29.071173048641828       0.82093448270832636     
   124.97450000000140        29.089769171702891                            NaN
   124.97500000000140        29.108104178910175                            NaN
   124.97550000000140        29.126507832661275       0.19360342986344295     
   124.97600000000141        29.144888793416030       0.42696069916305868     
   124.97650000000141        29.163296631216106        3.7735185881011289E-002
   124.97700000000141        29.181670864813530        9.9192189219908189E-002
   124.97750000000141        29.200028487814542       0.25169879073370949     
   124.97800000000142        29.218292172799725       0.90599480276639055     
   124.97850000000142        29.236822300597989                            NaN
   124.97900000000142        29.255056377803307       0.12949210909694353     
   124.97950000000142        29.273348492346670       0.49360843044777158     
   124.98000000000143        29.291634033204556       0.65712803474784587     
   124.98050000000143        29.310101864446068                            NaN
   124.98100000000143        29.328312805596319                            NaN
   124.98150000000143        29.346533807013852       0.16201004080409348     
   124.98200000000143        29.364719567100142       0.82407536088482314     
   124.98250000000144        29.383152922181392                            NaN
   124.98300000000144        29.401289631797159        8.1070299181896177E-002
   124.98350000000144        29.419505186644397       0.35066025632425940     
   124.98400000000144        29.437674644532922       0.73167097978752316     
   124.98450000000145        29.456036312202656                            NaN
   124.98500000000145        29.474084209476288       0.68773525171016570     
   124.98550000000145        29.492391833984396                            NaN
   124.98600000000145        29.510498096283367        3.6955746006811153E-002
   124.98650000000146        29.528661152442044                            NaN
   124.98700000000146        29.546812445494911        6.2501503835035208E-002
   124.98750000000146        29.564878723805560       0.79508490411541743     
   124.98800000000146        29.583055362227515       0.50958461991778614     
   124.98850000000147        29.601265291234501                            NaN
   124.98900000000147        29.619310870539969       0.13325108758586576     
   124.98950000000147        29.637351397429729       0.70454368432672609     
   124.99000000000147        29.655541153410461                            NaN
   124.99050000000148        29.673506326007796       0.74961308786321024     
   124.99100000000148        29.691679956883238                            NaN
   124.99150000000148        29.709602880560347       0.86943723303475484     
   124.99200000000148        29.727716258898937       0.44099512301753402     
   124.99250000000148        29.745850621981038                            NaN
   124.99300000000149        29.763781294894564       0.32508023445560974     
   124.99350000000149        29.781772420948755       0.52707004903189902     
   124.99400000000149        29.799881856158315                            NaN
   124.99450000000149        29.817795204280728        9.2284014135942935E-002
   124.99500000000150        29.835763624506761       0.32201172885838653     
   124.99550000000150        29.853728744973960       0.37196611211883429     
   124.99600000000150        29.871688576065356       0.35939250973359482     
   124.99650000000150        29.889641634995723       0.29756468256918517     
   124.99700000000151        29.907586835879069       0.16016268898941260     
   124.99750000000151        29.925517182737646                            NaN
   124.99800000000151        29.943430948548105       0.14906737053709385     
   124.99850000000151        29.961338274128018       0.11099586214056155     
   124.99900000000152        29.979219413445264       0.36437745309144232     
   124.99950000000152        29.997117283785705       0.16852511096241349     
   125.00000000000152        30.014986275553358       0.27684577704383256     
   125.00050000000152        30.032847947695231       0.31541467881332341     
   125.00100000000153        30.050703093228485       0.30082174335690703     
   125.00150000000153        30.068552705057428       0.20390069946171602     
   125.00200000000153        30.086364446657115       0.46888896880154401     
   125.00250000000153        30.104200276070564       0.33830859543866271     
   125.00300000000153        30.122000810059038       0.46360923154288758     
   125.00350000000154        30.139823174391019       0.22548281027747472     
   125.00400000000154        30.157600731106367       0.41341334193359380     
   125.00450000000154        30.175381836462488       0.42140257463400121     
   125.00500000000154        30.193154977256818       0.40690041260273307     
   125.00550000000155        30.210918130425398       0.38939829129637404     
   125.00600000000155        30.228669807167417       0.38489737749549491     
   125.00650000000155        30.246411095180139       0.38254547682128193     
   125.00700000000155        30.264157588805613       0.13596125365984107     
   125.00750000000156        30.281875431162650       0.20530229376660480     
   125.00800000000156        30.299570440487756       0.41232785155072799     
   125.00850000000156        30.317289509801903       0.13476680834136645     
   125.00900000000156        30.334977818092248       0.18763202499359077     
   125.00950000000157        30.352655386777879       0.24022439931349504     
   125.01000000000157        30.370310788723099       0.42342007290244826     
   125.01050000000157        30.387991041806568       0.12617386755093321     
   125.01100000000157        30.405639515529455       0.17290904642007141     
   125.01150000000158        30.423279801801993       0.17043806063801156     
   125.01200000000158        30.440910143624677       0.16681058328513398     
   125.01250000000158        30.458530510386140       0.16314746010690032     
   125.01300000000158        30.476140764482359       0.16335119373239407     
   125.01350000000159        30.493740735087243       0.17191930560160623     
   125.01400000000159        30.511331013340694       0.17484122723878004     
   125.01450000000159        30.528911225858948       0.18136970892301080     
   125.01500000000159        30.546481663324307       0.18523286699421199     
   125.01550000000159        30.564042151196453       0.19071454535031668     
   125.01600000000160        30.581592842126177       0.19487682701240075     
   125.01650000000160        30.599133653850757       0.19982371238520924     
   125.01700000000160        30.616664674469984       0.20408956500148234     
   125.01750000000160        30.634185874152092       0.20862265874140160     
   125.01800000000161        30.651697295225677       0.21292063238840869     
   125.01850000000161        30.669197615825595       0.24067347080401927     
   125.01900000000161        30.686686802487472       0.28586860486749782     
   125.01950000000161        30.704165652952295       0.33232392409309058     
   125.02000000000162        30.721631649078237       0.40567869766293135     
   125.02050000000162        30.739054189503182       0.70109457895598892     
   125.02100000000162        30.756681737653615                            NaN
   125.02150000000162        30.774002237804229       0.25321750513570235     
   125.02200000000163        30.791420157935299       0.43981089168312099     
   125.02250000000163        30.808791281804606       0.78909273524149670     
   125.02300000000163        30.826389539398946                            NaN
   125.02350000000163        30.843679831775528       0.23421695572402887     
   125.02400000000164        30.861048611353816       0.51942328695578233     
   125.02450000000164        30.878467115967258        9.3085600168615029E-002
   125.02500000000164        30.895807880900698       0.54273266189472691     
   125.02550000000164        30.913210739195975        7.8109907018564129E-002
   125.02600000000164        30.930526608838658       0.58175123822894115     
   125.02650000000165        30.947916583806752        3.3640148728441406E-002
   125.02700000000165        30.965229008345474       0.45629403083477654     
   125.02750000000165        30.982576503453064       0.24288831378180553     
   125.02800000000165        30.999847438895827       0.66841255116454024     
   125.02850000000166        31.017340914008717                            NaN
   125.02900000000166        31.034510711211315        8.3109279283536397E-002
   125.02950000000166        31.051774829270180       0.47119885173780490     
   125.03000000000166        31.069080361449039       0.17863059819301286     
   125.03050000000167        31.086286109042337       0.75042109804943169     
   125.03100000000167        31.103741774358650                            NaN
   125.03150000000167        31.120869031474943       0.13141026442791554     
   125.03200000000167        31.138114087154978       0.10319820398524461     
   125.03250000000168        31.155320064004659       0.49076853455829872     
   125.03300000000168        31.172575739132814        4.5761474730019722E-002
   125.03350000000168        31.189760500399053       0.50284003710411518     
   125.03400000000168        31.206999933949945                            NaN
   125.03450000000169        31.224163987978702       0.51347724712203036     
   125.03500000000169        31.241387173227331                            NaN
   125.03550000000169        31.258530433694265       0.52439678025361014     
   125.03600000000169        31.275733017918800       0.13413661962905166     
   125.03650000000169        31.292890867462550       0.20518455198956462     
   125.03700000000170        31.310042812615059       0.20077492585918771     
   125.03750000000170        31.327184865205908       0.21035458768515067     
   125.03800000000170        31.344317938385736       0.21638972272502072     
   125.03850000000170        31.361441835747719       0.22294614956483466     
   125.03900000000171        31.378556622402520       0.22911723308972595     
   125.03950000000171        31.395662299600357       0.23516201518611979     
   125.04000000000171        31.412758888985969       0.24097892300503113     
   125.04050000000171        31.429846400117903       0.24666793130799547     
   125.04100000000172        31.446924849916801       0.25220424706137828     
   125.04150000000172        31.463994252585739       0.25760566703380600     
   125.04200000000172        31.481054622572767       0.26288416624593225     
   125.04250000000172        31.498105975331892       0.26803536454681226     
   125.04300000000173        31.515148323209473       0.27309905206491297     
   125.04350000000173        31.532181682920815       0.27804980506767280     
   125.04400000000173        31.549206068058844       0.28290667993638707     
   125.04450000000173        31.566221492888058       0.28767761579596213     
   125.04500000000174        31.583227971626968       0.29237010047405187     
   125.04550000000174        31.600225519282251       0.29698008865235370     
   125.04600000000174        31.617211119703455       0.33863520944201142     
   125.04650000000174        31.634193925560329       0.30554259161484582     
   125.04700000000174        31.651157606765516       0.39004766155865583     
   125.04750000000175        31.668123613800585       0.35131852746088649     
   125.04800000000175        31.685073714087913       0.38696344357520229     
   125.04850000000175        31.702021041655499       0.35867011189832360     
   125.04900000000175        31.718955230776558       0.37566708299664686     
   125.04950000000176        31.735885063857488       0.34465853857288026     
   125.05000000000176        31.752804819569423       0.32605560996308547     
   125.05050000000176        31.769724886115601       0.15094219889419977     
   125.05100000000176        31.786623312430940       0.19820284063923951     
   125.05150000000177        31.803488816489217       0.49409814426296927     
   125.05200000000177        31.820395207151218       0.25108772194087486     
   125.05250000000177        31.837254284972644       0.42622845880344090     
   125.05300000000177        31.854129646697579       0.32579354080157097     
   125.05350000000178        31.870979362473864       0.40258896495300983     
   125.05400000000178        31.887832044266442       0.35719118378968978     
   125.05450000000178        31.904667902553580       0.39526654713517373     
   125.05500000000178        31.921500862479363       0.37444117109625419     
   125.05550000000179        31.938321027716142       0.39530261071331441     
   125.05600000000179        31.955135568398799       0.38600859439821245     
   125.05650000000179        31.971939257719608       0.39871303388176055     
   125.05700000000179        31.988735998623948       0.39508597596264877     
   125.05750000000180        32.005522881101726       0.40368693762378188     
   125.05800000000180        32.022302143901534       0.40297872971633386     
   125.05850000000180        32.039072083807241       0.40943139002572054     
   125.05900000000180        32.055834057081668       0.41027693119029557     
   125.05950000000180        32.072587011583096       0.41555942448402361     
   125.06000000000181        32.089331818323579       0.41726512761412027     
   125.06050000000181        32.106067790854823       0.42187723789322434     
   125.06100000000181        32.122795642953562       0.42297137739425150     
   125.06150000000181        32.139514729755604       0.42655358157816875     
   125.06200000000182        32.156225563904428       0.42809862239589663     
   125.06250000000182        32.172927741332586       0.43136316648693646     
   125.06300000000182        32.189621624354103       0.43322339298454926     
   125.06350000000182        32.206306936226035       0.43625623820714110     
   125.06400000000183        32.222983929325650       0.43834766025684796     
   125.06450000000183        32.239652417182299       0.44124909405896662     
   125.06500000000183        32.256312579332374       0.44350781101169923     
   125.06550000000183        32.272964291244314       0.44631591573661861     
   125.06600000000184        32.289607678674400       0.44870153936143825     
   125.06650000000184        32.306242658507507       0.45148646268926718     
   125.06700000000184        32.322869330645162       0.45393075691660845     
   125.06750000000184        32.339487626027463       0.45672633379320032     
   125.06800000000185        32.356097633600804       0.45923390872045727     
   125.06850000000185        32.372699295644196       0.46204160809264755     
   125.06900000000185        32.389292692054383       0.46459277696617091     
   125.06950000000185        32.405877771132104       0.46741795776603229     
   125.07000000000185        32.422454603434772       0.47004320015880668     
   125.07050000000186        32.439023151108756       0.47287926232198230     
   125.07100000000186        32.455583472137931       0.47555941963949544     
   125.07150000000186        32.472135536783654       0.47842344237296636     
   125.07200000000186        32.488679395464210       0.48116902209385115     
   125.07250000000187        32.505215028824523       0.48404885257928054     
   125.07300000000187        32.521742476224375       0.48685112316329365     
   125.07350000000187        32.538261726415072       0.48976136160130085     
   125.07400000000187        32.554772810391583       0.49263480096839296     
   125.07450000000188        32.571275728598870       0.49556390703745706     
   125.07500000000188        32.587770498480644       0.49850926562013570     
   125.07550000000188        32.604257129781935       0.50149049546467095     
   125.07600000000188        32.620735639797530       0.50446970395391411     
   125.07650000000189        32.637206032271600       0.50751081804964171     
   125.07700000000189        32.653668329263851       0.51054019505418324     
   125.07750000000189        32.670122532774108       0.51363356829540574     
   125.07800000000189        32.686568664677736       0.51671908751943674     
   125.07850000000190        32.703006727965530       0.51986375224950998     
   125.07900000000190        32.719436742506758       0.52301080500373021     
   125.07950000000190        32.735858712179947       0.52621940023122549     
   125.08000000000190        32.752309024894593        7.3968242026584932E-002
   125.08050000000190        32.768763856491297                            NaN
   125.08100000000191        32.785111932512294                            NaN
   125.08150000000191        32.801550602185621                            NaN
   125.08200000000191        32.817882957803818                            NaN
   125.08250000000191        32.834305488208933                            NaN
   125.08300000000192        32.850616974285145       0.11879269161810919     
   125.08350000000192        32.867025076020290                            NaN
   125.08400000000192        32.883327157667914                            NaN
   125.08450000000192        32.899718317558445                            NaN
   125.08500000000193        32.915998051896892        9.7326555722098196E-002
   125.08550000000193        32.932374779891788                            NaN
   125.08600000000193        32.948640868419147        9.8216665801237071E-002
   125.08650000000193        32.965002084431269                            NaN
   125.08700000000194        32.981252724606790        7.7298505812048002E-002
   125.08750000000194        32.997598306144255                            NaN
   125.08800000000194        33.013833149243581        5.1788017618184218E-002
   125.08850000000194        33.030163156565507                            NaN
   125.08900000000195        33.046381774682438        5.6693274080075191E-002
   125.08950000000195        33.062696418356296                            NaN
   125.09000000000195        33.078899330592975        5.3032855982057509E-002
   125.09050000000195        33.095198613916089                            NaN
   125.09100000000196        33.111385757857555        5.1029549376742381E-002
   125.09150000000196        33.127669733240765                            NaN
   125.09200000000196        33.143841172225557        4.9072911782541716E-002
   125.09250000000196        33.160109883741335                            NaN
   125.09300000000196        33.176265667895045        4.6919458262219736E-002
   125.09350000000197        33.192519158657483                            NaN
   125.09400000000197        33.208659339341217        4.4217567365374223E-002
   125.09450000000197        33.224897651068318                            NaN
   125.09500000000197        33.241022256984017        4.2618527527383335E-002
   125.09550000000198        33.257245437368887                            NaN
   125.09600000000198        33.273354533271664        4.0203270213655842E-002
   125.09650000000198        33.289562622458469                            NaN
   125.09700000000198        33.305656239320641        3.8601467687772749E-002
   125.09750000000199        33.321849283555473                            NaN
   125.09800000000199        33.337927482853644        3.6028031466054156E-002
   125.09850000000199        33.354105521618926                            NaN
   125.09900000000199        33.370168337661774        3.3892089132372238E-002
   125.09950000000200        33.386331415421509                            NaN
   125.10000000000200        33.402378891391180        3.2325872475481784E-002
   125.10050000000200        33.418527052182910                            NaN
   125.10100000000200        33.434559241228747        3.0267823087075523E-002
   125.10150000000201        33.450692526161106                            NaN
   125.10200000000201        33.466709465084755        2.8821483654057727E-002
   125.10250000000201        33.482827917951802                            NaN
   125.10300000000201        33.498829660970941        2.6565925884734692E-002
   125.10350000000201        33.514933321561017                            NaN
   125.10400000000202        33.530919898179164        2.5828912641988264E-002
   125.10450000000202        33.547008811947663                            NaN
   125.10500000000202        33.562980286279739        2.3260097730440493E-002
   125.10550000000202        33.579054490650456                            NaN
   125.10600000000203        33.595010882169035        2.3196326241716171E-002
   125.10650000000203        33.611070423780021                            NaN
   125.10700000000203        33.627011791639198        2.2508158879848899E-002
   125.10750000000203        33.643056710252615                            NaN
   125.10800000000204        33.658983095095635        2.1874281086986653E-002
   125.10850000000204        33.675013431508063                            NaN
   125.10900000000204        33.690924871917865        2.2135805043034383E-002
   125.10950000000204        33.706940668682698                            NaN
   125.11000000000205        33.722837209972461        2.2637870235136737E-002
   125.11050000000205        33.738838508185822                            NaN
   125.11100000000205        33.754720193053828        2.3325918369892826E-002
   125.11150000000205        33.770707033159965                            NaN
   125.11200000000206        33.786573893914991        2.5979965971146976E-002
   125.11250000000206        33.802546320962719                            NaN
   125.11300000000206        33.818398395284696        3.0257955079976390E-002
   125.11350000000206        33.834356454107613                            NaN
   125.11400000000206        33.850193465833151        5.9622068132153011E-002
   125.11450000000207        33.866137306529446                            NaN
   125.11500000000207        33.881959701647482        6.9618568733098823E-002
   125.11550000000207        33.897889302200454                            NaN
   125.11600000000207        33.913696883982588        8.3532179701553036E-002
   125.11650000000208        33.929612323046406                            NaN
   125.11700000000208        33.945405276908815        9.2831848447277793E-002
   125.11750000000208        33.961306571314815                            NaN
   125.11800000000208        33.977084833981728       0.10340122405007575     
   125.11850000000209        33.992972043171783                            NaN
   125.11900000000209        34.008735730484062       0.11185574945598947     
   125.11950000000209        34.024608882006703                            NaN
   125.12000000000209        34.040357979187959       0.12068794906026506     
   125.12050000000210        34.056217123156046                            NaN
   125.12100000000210        34.071951709066326       0.12843949158874410     
   125.12150000000210        34.087796878768692                            NaN
   125.12200000000210        34.103521752522106                            NaN
   125.12250000000211        34.119351372528762                            NaN
   125.12300000000211        34.135054785199820       0.11694563664845127     
   125.12350000000211        34.150871808437216                            NaN
   125.12400000000211        34.166566243203569                            NaN
   125.12450000000212        34.182368435970886                            NaN
   125.12500000000212        34.198044226096066       0.11856186374095549     
   125.12550000000212        34.213833405083321                            NaN
   125.12600000000212        34.229498167042635        6.0430277229793106E-002
   125.12650000000212        34.245272981209723                            NaN
   125.12700000000213        34.260920831147885       0.12792600356141234     
   125.12750000000213        34.276682408562621                            NaN
   125.12800000000213        34.292318006444162       0.10540152212924796     
   125.12850000000213        34.308065535788970                            NaN
   125.12900000000214        34.323685304073166       0.14136174021187825     
   125.12950000000214        34.339419492396729                            NaN
   125.13000000000214        34.355026302566181       0.13356248480326918     
   125.13050000000214        34.370746664587415                            NaN
   125.13100000000215        34.386338327408367       0.15623643954114277     
   125.13150000000215        34.402045315238695                            NaN
   125.13200000000215        34.417623608167503       0.15575615925643232     
   125.13250000000215        34.433316938706163                            NaN
   125.13300000000216        34.448880537380923       0.17157904748745825     
   125.13350000000216        34.464560752810847                            NaN
   125.13400000000216        34.480110209394923       0.18074686353506605     
   125.13450000000216        34.495777346166875                            NaN
   125.13500000000217        34.511312091049234       0.19570179914312799     
   125.13550000000217        34.526966252111691                            NaN
   125.13600000000217        34.542486900570658       0.20427941727878379     
   125.13650000000217        34.558128061878165                            NaN
   125.13700000000217        34.573634092061198       0.21768479831274729     
   125.13750000000218        34.589262352181926                            NaN
   125.13800000000218        34.604754341261618       0.22578150967965405     
   125.13850000000218        34.620369679243531                            NaN
   125.13900000000218        34.635847134093375       0.23808989923717594     
   125.13950000000219        34.651449645756180                            NaN
   125.14000000000219        34.666913106641339       0.24598614168603020     
   125.14050000000219        34.682502775096353                            NaN
   125.14100000000219        34.697951795549301       0.25740268715854658     
   125.14150000000220        34.713528711278883                            NaN
   125.14200000000220        34.728963785927490       0.26511627120834064     
   125.14250000000220        34.744527936449664                            NaN
   125.14300000000220        34.759948652285999       0.27592017468533092     
   125.14350000000221        34.775500124955506                            NaN
   125.14400000000221        34.790906948577877       0.28350348750813359     
   125.14450000000221        34.806445733495359                            NaN
   125.14500000000221        34.821838277328212       0.29382850681282724     
   125.14550000000222        34.837364459323950                            NaN
   125.14600000000222        34.852743166647663       0.30130024370681546     
   125.14650000000222        34.868256737431160                            NaN
   125.14700000000222        34.883621237032074       0.31128460374684103     
   125.14750000000222        34.899122280582574                            NaN
   125.14800000000223        34.914473000699630       0.31869247636012210     
   125.14850000000223        34.929961509824814                            NaN
   125.14900000000223        34.945298088701932       0.32845295967227461     
   125.14950000000223        34.960774147025674                            NaN
   125.15000000000224        34.976097007709910       0.33581088180714153     
   125.15050000000224        34.991560608125013                            NaN
   125.15100000000224        35.006869390894764       0.34540097803566444     
   125.15150000000224        35.022320617084112                            NaN
   125.15200000000225        35.037615738740584       0.35276964786088028     
   125.15250000000225        35.053054584040055                            NaN
   125.15300000000225        35.068354402545438                            NaN
   125.15350000000225        35.083777030754504                            NaN
   125.15400000000226        35.099046126344639       0.14560696144893148     
   125.15450000000226        35.114456912079561                            NaN
   125.15500000000226        35.129715092168453       0.14070314791485655     
   125.15550000000226        35.145113388851122                            NaN
   125.15600000000227        35.160361784538971                            NaN
   125.15650000000227        35.175746850063263                            NaN
   125.15700000000227        35.190977159836791        5.7341540339754374E-002
   125.15750000000227        35.206350162914937                            NaN
   125.15800000000227        35.221436910375587       0.96052114406042421     
   125.15850000000228        35.237045833043659                            NaN
   125.15900000000228        35.252236314997361                            NaN
   125.15950000000228        35.267406083312110        8.5993412303835920E-002
   125.16000000000228        35.282748392819677                            NaN
   125.16050000000229        35.297809375390841       0.93277330015675031     
   125.16100000000229        35.313383714531312                            NaN
   125.16150000000229        35.328541952646702                            NaN
   125.16200000000229        35.343673467943155       0.13940343662387358     
   125.16250000000230        35.358985531222082                            NaN
   125.16300000000230        35.374021158130105       0.90701556004021511     
   125.16350000000230        35.389561468753733                            NaN
   125.16400000000230        35.404687670354278                            NaN
   125.16450000000231        35.419781519245866       0.17682313625822010     
   125.16500000000231        35.435063535717475                            NaN
   125.16550000000231        35.450074026703227       0.88051441930321039     
   125.16600000000231        35.465332664680950       0.55891303270842962     
   125.16650000000232        35.480563770009979                            NaN
   125.16700000000232        35.495820515191802                            NaN
   125.16750000000232        35.510910431911938        9.5465906951953408E-002
   125.16800000000232        35.526155518155576                            NaN
   125.16850000000233        35.541234291034648        7.4002965915234975E-002
   125.16900000000233        35.556467244946660                            NaN
   125.16950000000233        35.571532025068123        9.5691841722991597E-002
   125.17000000000233        35.586753107963474                            NaN
   125.17050000000233        35.601805085442194       0.10274552126845964     
   125.17100000000234        35.617014256613132                            NaN
   125.17150000000234        35.632052932585928       0.11766897511783216     
   125.17200000000234        35.647250283011886                            NaN
   125.17250000000234        35.662276127749315       0.12485079549766039     
   125.17300000000235        35.677461639600217                            NaN
   125.17350000000235        35.692474317781254       0.13658285379963311     
   125.17400000000235        35.707648064135469                            NaN
   125.17450000000235        35.722647925180787       0.14341949555052402     
   125.17500000000236        35.737809900023905                            NaN
   125.17550000000236        35.752796695139118       0.15335398675506920     
   125.17600000000236        35.767946962379924                            NaN
   125.17650000000236        35.782920963850323       0.16005054462220458     
   125.17700000000237        35.798059526652544                            NaN
   125.17750000000237        35.813020566681686       0.16859650211318580     
   125.17800000000237        35.828147478517266                            NaN
   125.17850000000237        35.843095747087119       0.17520402344247016     
   125.17900000000238        35.858211021261191                            NaN
   125.17950000000238        35.873146417723106       0.18290414351910644     
   125.18000000000238        35.888250099896617                            NaN
   125.18050000000238        35.903172768275915       0.18925567866014120     
   125.18100000000238        35.918264876058906                            NaN
   125.18150000000239        35.933174753507501       0.19625701282349861     
   125.18200000000239        35.948255327868068                            NaN
   125.18250000000239        35.963152516963191       0.20244916917341116     
   125.18300000000239        35.978221580105938                            NaN
   125.18350000000240        35.993106056804116       0.20892976172326191     
   125.18400000000240        36.008163645020048                            NaN
   125.18450000000240        36.023035478602154       0.21495644210740397     
   125.18500000000240        36.038081617955633                            NaN
   125.18550000000241        36.052940802797842       0.22118018608182588     
   125.18600000000241        36.067975528075060                            NaN
   125.18650000000241        36.082822124550717       0.22705611285492230     
   125.18700000000241        36.097845462637494                            NaN
   125.18750000000242        36.112679472264482       0.23306820232308209     
   125.18800000000242        36.127691456591528                            NaN
   125.18850000000242        36.142512937492249       0.23874844496251232     
   125.18900000000242        36.157513594837944                            NaN
   125.18950000000243        36.172322544026834       0.24461261299785014     
   125.19000000000243        36.187311908600705                            NaN
   125.19050000000243        36.202108386922951       0.25015771955285415     
   125.19100000000243        36.217086484489144                            NaN
   125.19150000000243        36.231870488224239       0.25589134492274329     
   125.19200000000244        36.246837353300478                            NaN
   125.19250000000244        36.261608931228089       0.26147909220691457     
   125.19300000000244        36.276564592202597                            NaN
   125.19350000000244        36.291323766841302       0.26702304964667417     
   125.19400000000245        36.306268253767499                            NaN
   125.19450000000245        36.321015051975230       0.27253923372152855     
   125.19500000000245        36.335948395027145                            NaN
   125.19550000000245        36.350682834701750       0.27814695973402925     
   125.19600000000246        36.365605065964957                            NaN
   125.19650000000246        36.380327195196834       0.28357098443861339     
   125.19700000000246        36.395238341977866                            NaN
   125.19750000000246        36.409948162056558       0.28915682592546738     
   125.19800000000247        36.424848257942926                            NaN
   125.19850000000247        36.439558750157815                            NaN
   125.19900000000247        36.454270212768073       0.73095248579441596     
   125.19950000000247        36.469062409218644       0.70492849779145161     
   125.20000000000248        36.483850882165655       0.66749895753208699     
   125.20050000000248        36.498635284571051       0.61852515605114278     
   125.20100000000248        36.513512768456998                            NaN
   125.20150000000248        36.528189625420104       0.46221742320488268     
   125.20200000000249        36.543049978907774                            NaN
   125.20250000000249        36.557727038689706                            NaN
   125.20300000000249        36.572403273575290       0.67637058825915719     
   125.20350000000249        36.587171315527222       0.52159971475666733     
   125.20400000000249        36.602011786003779                            NaN
   125.20450000000250        36.616659080969072       0.29397994407540068     
   125.20500000000250        36.631481896082029                            NaN
   125.20550000000250        36.646104234435406       0.16836548638080179     
   125.20600000000250        36.660914022906347                            NaN
   125.20650000000251        36.675522923658839                            NaN
   125.20700000000251        36.690159521693012       0.64039572652781029     
   125.20750000000251        36.704966875609671                            NaN
   125.20800000000251        36.719580038915467       0.37421041718255232     
   125.20850000000252        36.734366604763217                            NaN
   125.20900000000252        36.748956114703638       0.10273653837653020     
   125.20950000000252        36.763565763399143       0.64474515467572724     
   125.21000000000252        36.778346266983917                            NaN
   125.21050000000253        36.792931759843484       0.36265935682050615     
   125.21100000000253        36.807690944600040                            NaN
   125.21150000000253        36.822248607301304       0.14121994645056005     
   125.21200000000253        36.836831231975218       0.64507800727583497     
   125.21250000000254        36.851584857001910                            NaN
   125.21300000000254        36.866142706692784       0.34664368644008992     
   125.21350000000254        36.880874563716226                            NaN
   125.21400000000254        36.895399956881960       0.17636658266693572     
   125.21450000000254        36.909955791268899       0.64647764614531189     
   125.21500000000255        36.924682751977031                            NaN
   125.21550000000255        36.939213156816898       0.33123523361647017     
   125.21600000000255        36.953917875690713                            NaN
   125.21650000000255        36.968416813154654        7.3534751340997545E-002
   125.21700000000256        36.982944660151723       0.62604057429014082     
   125.21750000000256        36.997644053622189                            NaN
   125.21800000000256        37.012146427177200       0.28904385381724595     
   125.21850000000256        37.026823575395674                            NaN
   125.21900000000257        37.041291777707180                            NaN
   125.21950000000257        37.055792445650333       0.61598521885254254     
   125.22000000000257        37.070464937915141                            NaN
   125.22050000000257        37.084939795957595       0.25547282522546383     
   125.22100000000258        37.099589815376270                            NaN
   125.22150000000258        37.113945237051638       0.73465149742986147     
   125.22200000000258        37.128536775360359       0.38626092431706194     
   125.22250000000258        37.143174174420558                            NaN
   125.22300000000259        37.157603292452443        3.5093232803766986E-002
   125.22350000000259        37.172061413415946       0.60993612374961148     
   125.22400000000259        37.186691664072661                            NaN
   125.22450000000259        37.201123156923579       0.20849463056948755     
   125.22500000000259        37.215566974610695       0.63241441287783107     
   125.22550000000260        37.230182685294217                            NaN
   125.22600000000260        37.244598855744940       0.22959051631809102     
   125.22650000000260        37.259027184363383       0.63487008922466714     
   125.22700000000260        37.273627446124543                            NaN
   125.22750000000261        37.288027674938441       0.21899683836643621     
   125.22800000000261        37.302440036488960       0.62904409518431803     
   125.22850000000261        37.317024492133655                            NaN
   125.22900000000261        37.331408546777823       0.19328905160966423     
   125.22950000000262        37.345804770474729       0.61966216056912626     
   125.23000000000262        37.360373300212935                            NaN
   125.23050000000262        37.374741114485474       0.15612882398762304     
   125.23100000000262        37.389121160144576       0.60869952328798771     
   125.23150000000263        37.403673745869554                            NaN
   125.23200000000263        37.418023804172094       0.12649074541419880     
   125.23250000000263        37.432387901303876       0.60044185945037676     
   125.23300000000263        37.446924732109437                            NaN
   125.23350000000264        37.461260605560312                            NaN
   125.23400000000264        37.475608184984722       0.58191671338075013     
   125.23450000000264        37.490128836184113                            NaN
   125.23500000000264        37.504441084957911       0.14369255880849216     
   125.23550000000265        37.518774274350328       0.59718287584155216     
   125.23600000000265        37.533280392047033                            NaN
   125.23650000000265        37.547579827730331        9.3792555198136632E-002
   125.23700000000265        37.561897089539528       0.58663034816582882     
   125.23750000000265        37.576387505607499                            NaN
   125.23800000000266        37.590666047289339       0.16608376883826831     
   125.23850000000266        37.604968636571591       0.59539395284069163     
   125.23900000000266        37.619444323098335                            NaN
   125.23950000000266        37.633708110929831       0.15335225792594920     
   125.24000000000267        37.647995183949455       0.58978200393009383     
   125.24050000000267        37.662455507038324                            NaN
   125.24100000000267        37.676700113694707       0.19005580834873806     
   125.24150000000267        37.690972383423386       0.59464721557036293     
   125.24200000000268        37.705417898867651                            NaN
   125.24250000000268        37.719646644329195       0.19132142915380951     
   125.24300000000268        37.733903684075216       0.59192179565899850     
   125.24350000000268        37.748334077621131                            NaN
   125.24400000000269        37.762544692142029       0.21348772960710349     
   125.24450000000269        37.776786894496567       0.59451534615291868     
   125.24500000000269        37.791202476179464                            NaN
   125.24550000000269        37.805396653050131       0.22030861559235188     
   125.24600000000270        37.819623830625829       0.59336260449957046     
   125.24650000000270        37.834024469531293                            NaN
   125.24700000000270        37.848201130161769       0.23573495166655659     
   125.24750000000270        37.862413500377706       0.59475878897255097     
   125.24800000000270        37.876799372621910                            NaN
   125.24850000000271        37.890959353003133       0.24444196527784273     
   125.24900000000271        37.905156853488691       0.59438801391306717     
   125.24950000000271        37.919527923440654                            NaN
   125.25000000000271        37.933670749390195       0.25651643822204312     
   125.25050000000272        37.947853508811548       0.59518561604885267     
   125.25100000000272        37.962209884696733                            NaN
   125.25150000000272        37.976335973804119       0.26552959845326751     
   125.25200000000272        37.990503989994068       0.59515784022824247     
   125.25250000000273        38.004845681552290                            NaN
   125.25300000000273        38.018966546675074        2.3757285915920533E-002
   125.25350000000273        38.033116810528071       0.54696858442989438     
   125.25400000000273        38.047441560542438                            NaN
   125.25450000000274        38.061535404902642       0.17701834413666001     
   125.25500000000274        38.075672087417999       0.56429491426586598     
   125.25550000000274        38.089983054786870                            NaN
   125.25600000000274        38.104064190462211       0.15668701574971383     
   125.25650000000275        38.118185801892658       0.55678901456471641     
   125.25700000000275        38.132481874585928                            NaN
   125.25750000000275        38.146550251767863                            NaN
   125.25800000000275        38.160656031327768       0.53597157424708097     
   125.25850000000275        38.174936649887677                            NaN
   125.25900000000276        38.188984351059929       0.11264033486802767     
   125.25950000000276        38.203076033714389       0.54269476939162642     
   125.26000000000276        38.217342513986644                            NaN
   125.26050000000276        38.231375301261330       0.11118175728460498     
   125.26100000000277        38.245452324338054       0.53937191201787138     
   125.26150000000277        38.259704255046131                            NaN
   125.26200000000277        38.273723897794007                            NaN
   125.26250000000277        38.287785519344787       0.52295200499536776     
   125.26300000000278        38.302022356330674                            NaN
   125.26350000000278        38.316022210583803        8.1832951359506481E-002
   125.26400000000278        38.330069849873858       0.52925508032152402     
   125.26450000000278        38.344292668112210                            NaN
   125.26500000000279        38.358277635029417        8.2175854862873488E-002
   125.26550000000279        38.372310775447744       0.52616687122490990     
   125.26600000000279        38.386519199349351                            NaN
   125.26650000000279        38.400488789261743        5.5416519316861153E-002
   125.26700000000280        38.414507320447690       0.52045749208929959     
   125.26750000000280        38.428701279666790                            NaN
   125.26800000000280        38.442571418608999       0.73058810283359454     
   125.26850000000280        38.456767429812331                            NaN
   125.26900000000280        38.470739951717029        7.3702898223273125E-002
   125.26950000000281        38.484734599850569       0.51688376521586321     
   125.27000000000281        38.498904823636096                            NaN
   125.27050000000281        38.512749958446783       0.72466337545873383     
   125.27100000000281        38.526922132874915                            NaN
   125.27150000000282        38.540865721300968       0.14053207007446780     
   125.27200000000282        38.554837131377845       0.52174704748723566     
   125.27250000000282        38.568984131046378                            NaN
   125.27300000000282        38.582804588018497       0.72229082046013293     
   125.27350000000283        38.596953283486883                            NaN
   125.27400000000283        38.610874996728036                            NaN
   125.27450000000283        38.624821572054465       0.49798331524203970     
   125.27500000000283        38.638944193718920                            NaN
   125.27550000000284        38.652739458953086       0.70797642660866744     
   125.27600000000284        38.666864036691329                            NaN
   125.27650000000284        38.680752986457136       0.16000711925510752     
   125.27700000000284        38.694677344700501       0.51555832032990478     
   125.27750000000285        38.708777560691281                            NaN
   125.27800000000285        38.722548693274199       0.71089289686680213     
   125.27850000000285        38.736650382272131                            NaN
   125.27900000000285        38.750513605066786       0.17678999509048740     
   125.27950000000286        38.764414751130140       0.51441821874179405     
   125.28000000000286        38.778491854389564                            NaN
   125.28050000000286        38.792238565299279       0.70603394945757336     
   125.28100000000286        38.806316993619227                            NaN
   125.28150000000286        38.820151666943893       0.21831435857142215     
   125.28200000000287        38.834030203803543       0.52083455179365012     
   125.28250000000287        38.848084669256593                            NaN
   125.28300000000287        38.861807261025348       0.70441064361674310     
   125.28350000000287        38.875862760401994                            NaN
   125.28400000000288        38.889670303785124       0.24328305925101601     
   125.28450000000288        38.903526150067833       0.52381991951075790     
   125.28500000000288        38.917557947388850                            NaN
   125.28550000000288        38.931256470212048       0.70136059812826113     
   125.28600000000289        38.945289072077941                            NaN
   125.28650000000289        38.959080658707556                            NaN
   125.28700000000289        38.972910794803049       0.47577657632448600     
   125.28750000000289        38.986917739333641                            NaN
   125.28800000000290        39.000591177837940       0.67683236812723768     
   125.28850000000290        39.014599643643265                            NaN
   125.28900000000290        39.028359031026611       0.14974567902595143     
   125.28950000000290        39.042167209559167       0.48740525363027887     
   125.29000000000291        39.056152088978088                            NaN
   125.29050000000291        39.069801888892002       0.67723237635627431     
   125.29100000000291        39.083787914281878                            NaN
   125.29150000000291        39.097521888738740       0.16629024837449427     
   125.29200000000291        39.111307465689436       0.48607716574741000     
   125.29250000000292        39.125269837073162                            NaN
   125.29300000000292        39.138895844003230       0.67232130400701384     
   125.29350000000292        39.152859217273615                            NaN
   125.29400000000292        39.166571719418243        6.2829368406372113E-002
   125.29450000000293        39.180333511668444       0.46281526095774289     
   125.29500000000293        39.194272542653046                            NaN
   125.29550000000293        39.207874414427522       0.65838845977925631     
   125.29600000000293        39.221814695858853                            NaN
   125.29650000000294        39.235501902143170                            NaN
   125.29700000000294        39.249240757360965       0.45154809843998944     
   125.29750000000294        39.263157099206090                            NaN
   125.29800000000294        39.276735220736818       0.64945948059224157     
   125.29850000000295        39.290652842483766                            NaN
   125.29900000000295        39.304312862718525        8.0669951368266990E-002
   125.29950000000295        39.318029692145466       0.45404851315815287     
   125.30000000000295        39.331924039925653                            NaN
   125.30050000000296        39.345478813988251       0.64607346250098197     
   125.30100000000296        39.359374232585388                            NaN
   125.30150000000296        39.372924497452750       0.73177385330681810     
   125.30200000000296        39.386816753203462                            NaN
   125.30250000000296        39.400455536129670        9.6155212462413944E-002
   125.30300000000297        39.414141218880602       0.44866218883434283     
   125.30350000000297        39.428004599689878                            NaN
   125.30400000000297        39.441526708463634       0.63776640599336454     
   125.30450000000297        39.455391020332037                            NaN
   125.30500000000298        39.468908564798184       0.72201566010099760     
   125.30550000000298        39.482769646154608                            NaN
   125.30600000000298        39.496370855952293       0.15659566982057613     
   125.30650000000298        39.510026204427405       0.45327812296368936     
   125.30700000000299        39.523859266006845                            NaN
   125.30750000000299        39.537349145929653       0.63352549498785204     
   125.30800000000299        39.551182822438903                            NaN
   125.30850000000299        39.564667999489920       0.71429743919353017     
   125.30900000000300        39.578498272242022                            NaN
   125.30950000000300        39.592067944267271        7.8083371269749624E-002
   125.31000000000300        39.605691620840595       0.43084638310177342     
   125.31050000000300        39.619493455736240                            NaN
   125.31100000000301        39.632950793781148       0.61835855796963912     
   125.31150000000301        39.646753401366254                            NaN
   125.31200000000301        39.660206123558922       0.70114822122827580     
   125.31250000000301        39.674005437826551                            NaN
   125.31300000000302        39.687540559274844        4.9913118581639333E-002
   125.31350000000302        39.701133472470019       0.42007831737303242     
   125.31400000000302        39.714904798099113                            NaN
   125.31450000000302        39.728330061823989       0.60794460395797678     
   125.31500000000302        39.742102110180795                            NaN
   125.31550000000303        39.755522747336322       0.69038093415334167     
   125.31600000000303        39.769291488941434                            NaN
   125.31650000000303        39.782705592672954       0.73090469219792387     
   125.31700000000303        39.796468673631047                            NaN
   125.31750000000304        39.809969098344098                            NaN
   125.31800000000304        39.823522257707872       0.39622700970886682     
   125.31850000000304        39.837079229952025       0.52592325563160003     
   125.31900000000304        39.850812801856158                            NaN
   125.31950000000305        39.864195225354798       0.64467279932627641     
   125.32000000000305        39.877927124805808                            NaN
   125.32050000000305        39.891303814681265       0.70095809587919256     
   125.32100000000305        39.905031023899227                            NaN
   125.32150000000306        39.918400552748437       0.72885176474893743     
   125.32200000000306        39.932121342175080                            NaN
   125.32250000000306        39.945572699535894        3.9798953943235744E-002
   125.32300000000306        39.959083632190250       0.39786220232522318     
   125.32350000000307        39.972597863039645       0.51774592887381543     
   125.32400000000307        39.986288921404764                            NaN
   125.32450000000307        39.999626473437843       0.63260027553435583     
   125.32500000000307        40.013315669815242                            NaN
   125.32550000000307        40.026647425250054       0.68695058740016102     
   125.32600000000308        40.040331849509599                            NaN
   125.32650000000308        40.053656441356196       0.71379198469639105     
   125.32700000000308        40.067334433004504                            NaN
   125.32750000000308        40.080651079166870       0.72668427526294033     
   125.32800000000309        40.094321711142548                            NaN
   125.32850000000309        40.107629978194709       0.73219560799783168     
   125.32900000000309        40.121292741930212                            NaN
   125.32950000000309        40.134680563389139        4.0804647118843143E-002
   125.33000000000310        40.148132136950267       0.38179232171110017     
   125.33050000000310        40.161586556463398       0.49626173370639060     
   125.33100000000310        40.175218321096054                            NaN
   125.33150000000310        40.188493566207171       0.61110612111053808     
   125.33200000000311        40.202123419497887                            NaN
   125.33250000000311        40.215392883295628       0.66500396605711320     
   125.33300000000311        40.229017975373971                            NaN
   125.33350000000311        40.242280331206636       0.69148423383890001     
   125.33400000000312        40.255899043399914                            NaN
   125.33450000000312        40.269153536511574       0.70413349980027784     
   125.33500000000312        40.282764968408628                            NaN
   125.33550000000312        40.296011181751503       0.70949175757911154     
   125.33600000000312        40.309614841081803                            NaN
   125.33650000000313        40.322852550817508       0.71092642024531894     
   125.33700000000313        40.336448173009778                            NaN
   125.33750000000313        40.349677263585072       0.71022813833486031     
   125.33800000000313        40.363264710475782                            NaN
   125.33850000000314        40.376485125565097       0.70836693084984714     
   125.33900000000314        40.390064329157134                            NaN
   125.33950000000314        40.403276046007541       0.70586805546840714     
   125.34000000000314        40.416846976218828                            NaN
   125.34050000000315        40.430049990553840       0.70301828214044360     
   125.34100000000315        40.443612638597948                            NaN
   125.34150000000315        40.456806954956399       0.69997774352460651     
   125.34200000000315        40.470361323507092                            NaN
   125.34250000000316        40.483546953032544       0.69683039817606984     
   125.34300000000316        40.497093050948372                            NaN
   125.34350000000316        40.510270006867685       0.69362519513824039     
   125.34400000000316        40.523807846550298                            NaN
   125.34450000000317        40.536976143812389       0.69038851657713618     
   125.34500000000317        40.550505739402794                            NaN
   125.34550000000317        40.563665393956285       0.68713476609512802     
   125.34600000000317        40.577186760514088                            NaN
   125.34650000000318        40.590337788914411       0.68387138904063349     
   125.34700000000318        40.603850942249551                            NaN
   125.34750000000318        40.616993361148765       0.68060179744828619     
   125.34800000000318        40.630498317393680                            NaN
   125.34850000000318        40.643632143209878       0.67732856711747402     
   125.34900000000319        40.657128918124151                            NaN
   125.34950000000319        40.670254167874049       0.67405285189027531     
   125.35000000000319        40.683742777632261                            NaN
   125.35050000000319        40.696859467730434       0.67077617777595244     
   125.35100000000320        40.710339928671196                            NaN
   125.35150000000320        40.723448076064081       0.66749651062196003     
   125.35200000000320        40.736920403935699                            NaN
   125.35250000000320        40.750020025076857       0.66421615001086143     
   125.35300000000321        40.763484236176296                            NaN
   125.35350000000321        40.776575347507524       0.66093454952122521     
   125.35400000000321        40.790031457789659                            NaN
   125.35450000000321        40.803114075875513       0.65765170712146315     
   125.35500000000322        40.816562101078759                            NaN
   125.35550000000322        40.829636242570309       0.65436767679449048     
   125.35600000000322        40.843076198659453                            NaN
   125.35650000000322        40.856141879798244       0.65108289718208168     
   125.35700000000323        40.869573782902549                            NaN
   125.35750000000323        40.882631020338515       0.64779471292749591     
   125.35800000000323        40.896054885825492                            NaN
   125.35850000000323        40.909103695611009       0.64450621551785237     
   125.35900000000323        40.922519539588997                            NaN
   125.35950000000324        40.935559938030778       0.64121545626052878     
   125.36000000000324        40.948967776123567                            NaN
   125.36050000000324        40.961999779393999       0.63792284470069416     
   125.36100000000324        40.975399627224469                            NaN
   125.36150000000325        40.988423251612033       0.63462781845345939     
   125.36200000000325        41.001815124789211                            NaN
   125.36250000000325        41.014830386011681       0.63133203735802279     
   125.36300000000325        41.028214300318481                            NaN
   125.36350000000326        41.041221215027413       0.62803149705019778     
   125.36400000000326        41.054597185743965                            NaN
   125.36450000000326        41.067595769425587       0.62472956248211386     
   125.36500000000326        41.080963811939128                            NaN
   125.36550000000327        41.093954080703540       0.62142566824852286     
   125.36600000000327        41.107314210501450                            NaN
   125.36650000000327        41.120296180549126       0.61811790491251661     
   125.36700000000327        41.133648413021582                            NaN
   125.36750000000328        41.146622099939783       0.61480721179534037     
   125.36800000000328        41.159966450322017                            NaN
   125.36850000000328        41.172931869720017       0.61149474240832125     
   125.36900000000328        41.186268353314986                            NaN
   125.36950000000328        41.199225521255144       0.60817866530672238     
   125.37000000000329        41.212554153357381                            NaN
   125.37050000000329        41.225503085433154       0.60485894203642776     
   125.37100000000329        41.238823881203011                            NaN
   125.37150000000329        41.251764592902482       0.60153625267687993     
   125.37200000000330        41.265077567497279                            NaN
   125.37250000000330        41.278010074519763       0.59820976913621426     
   125.37300000000330        41.291315242840902                            NaN
   125.37350000000330        41.304239560869775       0.59487951692865282     
   125.37400000000331        41.317536937937227                            NaN
   125.37450000000331        41.330453082337030       0.59154606774364271     
   125.37500000000331        41.343742683357796                            NaN
   125.37550000000331        41.356650669867761       0.58820665504749836     
   125.37600000000332        41.369932509604752                            NaN
   125.37650000000332        41.382832353068892       0.58486476593323566     
   125.37700000000332        41.396106446522758                            NaN
   125.37750000000332        41.408998162757520       0.58151735658060566     
   125.37800000000333        41.422264524624012                            NaN
   125.37850000000333        41.435204582543662        2.4070746396119759E-002
   125.37900000000333        41.448262962633486       0.25289092614938830     
   125.37950000000333        41.461320913059460       0.32667263993256912     
   125.38000000000334        41.474377347059018       0.36776907039400497     
   125.38050000000334        41.487431510730602       0.39244129485381851     
   125.38100000000334        41.500482884003063       0.40749398248432339     
   125.38150000000334        41.513531109570494       0.41652336328810208     
   125.38200000000334        41.526575942771075       0.42164580924567024     
   125.38250000000335        41.539617217647027       0.42417530212649163     
   125.38300000000335        41.552654820807234       0.42496492091343380     
   125.38350000000335        41.565688676197304       0.42457402036142428     
   125.38400000000335        41.578718732991923       0.42337587793342152     
   125.38450000000336        41.591744957332956       0.42162391422048401     
   125.38500000000336        41.604767327445742       0.41948848048554871     
   125.38550000000336        41.617785829582431       0.41708569659840988     
   125.38600000000336        41.630800455248917       0.41449656145275371     
   125.38650000000337        41.643811200292788       0.41177298965542969     
   125.38700000000337        41.656818062579255       0.40895360369458306     
   125.38750000000337        41.669821042064321       0.40606298140878394     
   125.38800000000337        41.682820139825353       0.40311816359682967     
   125.38850000000338        41.695815357714345       0.40013100225086479     
   125.38900000000338        41.708806698192191       0.39710914465149233     
   125.38950000000338        41.721794164006894       0.39405834201689216     
   125.39000000000338        41.734777758009329       0.39098367019799107     
   125.39050000000339        41.747757483964762       0.38788347796209283     
   125.39100000000339        41.760733344903898       0.38476154111465466     
   125.39150000000339        41.773705344121858       0.38161972762660668     
   125.39200000000339        41.786673485403483       0.37845614944394801     
   125.39250000000339        41.799637772170811       0.37527160720068886     
   125.39300000000340        41.812598207881827       0.37206661014923809     
   125.39350000000340        41.825554796065184       0.36884107041766523     
   125.39400000000340        41.838507540567029       0.36559236462317740     
   125.39450000000340        41.851456444608282       0.36232268930225420     
   125.39500000000341        41.864401511934517       0.35903005827192169     
   125.39550000000341        41.877342745969976       0.35571496459059165     
   125.39600000000341        41.890280150425546       0.35237554364897328     
   125.39650000000341        41.903213728559741       0.34901352889266907     
   125.39700000000342        41.916143484268780       0.34562535087959328     
   125.39750000000342        41.929069420940479       0.34221156640527384     
   125.39800000000342        41.941991542182258       0.33877077671330946     
   125.39850000000342        41.954909851553396       0.33530191716976027     
   125.39900000000343        41.967824352347527       0.33180613266736220     
   125.39950000000343        41.980735048331539       0.32828041055764967     
   125.40000000000343        41.993641942941608       0.32472447652310543     
   125.40050000000343        42.006545039699432       0.32113724023049267     
   125.40100000000344        42.019444342090509       0.31751781545081470     
   125.40150000000344        42.032339853543128       0.31386571461458662     
   125.40200000000344        42.045231577799242       0.31017753181204638     
   125.40250000000344        42.058119518081597       0.30645444229691587     
   125.40300000000344        42.071003678124526       0.30269277271397055     
   125.40350000000345        42.083884061251361       0.29889256873863990     
   125.40400000000345        42.096760670936931       0.29505232811691706     
   125.40450000000345        42.109633510657183       0.29117037871582507     
   125.40500000000345        42.122502583898893       0.28724481001960239     
   125.40550000000346        42.135367894141297       0.28327358418606402     
   125.40600000000346        42.148229445028761       0.27925276574704994     
   125.40650000000346        42.161087239465388       0.27518584077610508     
   125.40700000000346        42.173941281355489       0.27106586757670115     
   125.40750000000347        42.186791574092126       0.26689081877297927     
   125.40800000000347        42.199638120960607       0.26265970589490195     
   125.40850000000347        42.212480925533782       0.25836811220215489     
   125.40900000000347        42.225319991069661       0.25401483956669840     
   125.40950000000348        42.238155320971522       0.24959679547486044     
   125.41000000000348        42.250986918907536       0.24510747673738964     
   125.41050000000348        42.263814788136713       0.24054464965426223     
   125.41100000000348        42.276638932053757       0.23590410034181086     
   125.41150000000349        42.289459354144583       0.23118004688532104     
   125.41200000000349        42.302276057692630       0.22636862346339359     
   125.41250000000349        42.315089046156253       0.22146317719418190     
   125.41300000000349        42.327898322914699       0.21645731158140108     
   125.41350000000349        42.340703891229772       0.21134545602824029     
   125.41400000000350        42.353505754379142       0.20612096695106530     
   125.41450000000350        42.366303916021792       0.20077093803887702     
   125.41500000000350        42.379098379565974       0.19528430735245406     
   125.41550000000350        42.391889148193613       0.18965183208611683     
   125.41600000000351        42.404676225311228       0.18385921914339692     
   125.41650000000351        42.417459614124226       0.17789308632654408     
   125.41700000000351        42.430239318093143       0.17173333935759505     
   125.41750000000351        42.443015340409715       0.16536081550637863     
   125.41800000000352        42.455787684540581       0.15874744581218497     
   125.41850000000352        42.468556353909918       0.15185994372796510     
   125.41900000000352        42.481321351898082       0.14465786005292480     
   125.41950000000352        42.494082681439053       0.13709970706595478     
   125.42000000000353        42.506840346189769       0.12911522946429921     
   125.42050000000353        42.519594349337787       0.12062257334619726     
   125.42100000000353        42.532344694203765       0.11150521568567512     
   125.42150000000353        42.545091384106684       0.10159445910864889     
   125.42200000000354        42.557834422302300        9.0631410946460420E-002
   125.42250000000354        42.570573812196045        7.8170404613890909E-002
   125.42300000000354        42.583309556840810        6.3343464942762037E-002
   125.42350000000354        42.596041659562623        4.3807708356705416E-002
   125.42400000000355        42.608770123721889                            NaN
   125.42450000000355        42.621494952711103                            NaN
   125.42500000000355        42.634216149519638                            NaN
   125.42550000000355        42.646933717466752                            NaN
   125.42600000000355        42.659647659912544                            NaN
   125.42650000000356        42.672357980243206                            NaN
   125.42700000000356        42.685060269535960       0.11184010738611068     
   125.42750000000356        42.697764807964042        4.7055883887033696E-002
   125.42800000000356        42.710465257824808                            NaN
   125.42850000000357        42.723161778310342                            NaN
   125.42900000000357        42.735849924718821       0.10096621761281303     
   125.42950000000357        42.748540378144604                            NaN
   125.43000000000357        42.761226641660137                            NaN
   125.43050000000358        42.773904268899443        9.4040997393912001E-002
   125.43100000000358        42.786584213271382                            NaN
   125.43150000000358        42.799255399213095       0.10296830326312278     
   125.43200000000358        42.811928508121412                            NaN
   125.43250000000359        42.824592685717050        9.7622058515472149E-002
   125.43300000000359        42.837258806388128                            NaN
   125.43350000000359        42.849915805155767        8.7186012686659653E-002
   125.43400000000359        42.862574899954438                            NaN
   125.43450000000360        42.875224673734841        7.3719453304569457E-002
   125.43500000000360        42.887872417136492       0.10931005516174588     
   125.43550000000360        42.900521419768772                            NaN
   125.43600000000360        42.913160845554991        6.6413082488316802E-002
   125.43650000000360        42.925798069948179       0.10000184768617296     
   125.43700000000361        42.938432358078352       0.11000528760859515     
   125.43750000000361        42.951063376218038       0.11231920975105611     
   125.43800000000361        42.963690989117190       0.11101750569685068     
   125.43850000000361        42.976315117364173       0.10814324375229797     
   125.43900000000362        42.988935730431201       0.10447840106673759     
   125.43950000000362        43.001552815762629       0.10037758489488294     
   125.44000000000362        43.014166366359440        9.6082481535508857E-002
   125.44050000000362        43.026776395802017        9.1242530773542552E-002
   125.44100000000363        43.039382893939489        8.6200525629929997E-002
   125.44150000000363        43.051985860287537        8.1043833521496592E-002
   125.44200000000363        43.064585310972980        7.5262796283475458E-002
   125.44250000000363        43.077181236946011        6.9196506497762517E-002
   125.44300000000364        43.089773638025044        6.2909254365858730E-002
   125.44350000000364        43.102362529339260        5.5722009358059030E-002
   125.44400000000364        43.114947909559341        4.7487967965776978E-002
   125.44450000000364        43.127529784598273        3.7311378644736728E-002
   125.44500000000365        43.140108151895284        2.3403797902869651E-002
   125.44550000000365        43.152683018800765                            NaN
   125.44600000000365        43.165254381087543                            NaN
   125.44650000000365        43.177822253493595                            NaN
   125.44700000000365        43.190380061385419       0.18475849218996399     
   125.44750000000366        43.202948606215138                            NaN
   125.44800000000366        43.215498630128060       0.17590635437370591     
   125.44850000000366        43.228056024333533       0.10318921283520985     
   125.44900000000366        43.240608039908700        3.1487929578206730E-002
   125.44950000000367        43.253149128564459       0.18202677565711753     
   125.45000000000367        43.265696574637168       0.10077355072641492     
   125.45050000000367        43.278238362921883                            NaN
   125.45100000000367        43.290769043752313       0.17749393925282897     
   125.45150000000368        43.303306184069754        8.9439279174993738E-002
   125.45200000000368        43.315831127679402       0.18279146688994563     
   125.45250000000368        43.328361700861215        8.9145326334209712E-002
   125.45300000000368        43.340879855830522       0.18066613133315604     
   125.45350000000369        43.353403619168525        8.1474859309187478E-002
   125.45400000000369        43.365914842224242       0.17742519329851630     
   125.45450000000369        43.378431763045533        7.2050827118579019E-002
   125.45500000000369        43.390936048446406       0.17401075948479536     
   125.45550000000370        43.403446132872375        6.1139288525371462E-002
   125.45600000000370        43.415943488155115       0.17058024194675844     
   125.45650000000370        43.428446746143202        4.8102443423664876E-002
   125.45700000000370        43.440937187509313       0.16709373235218627     
   125.45750000000371        43.453433630939323        2.9913878187736040E-002
   125.45800000000371        43.465917167420223       0.16359629659972821     
   125.45850000000371        43.478406806154105                            NaN
   125.45900000000371        43.490883450086123       0.16011328355277016     
   125.45950000000371        43.503366295234684                            NaN
   125.46000000000372        43.515836066032129       0.15652306842796143     
   125.46050000000372        43.528305792000495       0.17919487608486193     
   125.46100000000372        43.540779303013402                            NaN
   125.46150000000372        43.553239222942793       0.15458177323610592     
   125.46200000000373        43.565698856572780       0.17553433537446733     
   125.46250000000373        43.578162271678792                            NaN
   125.46300000000373        43.590611940723761       0.14925374771705427     
   125.46350000000373        43.603061380830148       0.17090416217480098     
   125.46400000000374        43.615508363126523       0.17595338332363611     
   125.46450000000374        43.627952239566270       0.17648205129314021     
   125.46500000000374        43.640392826209641       0.17551207745276559     
   125.46550000000374        43.652830050067564       0.17423135079145788     
   125.46600000000375        43.665263906558643       0.17275294601279764     
   125.46650000000375        43.677694392806238       0.17116530027098792     
   125.46700000000375        43.690121497438717       0.16969857087944729     
   125.46750000000375        43.702545235275046       0.16815925796470635     
   125.46800000000376        43.714965603895408       0.16663357120015954     
   125.46850000000376        43.727382605781770       0.16512855312770869     
   125.46900000000376        43.739796247354562       0.16358467742948346     
   125.46950000000376        43.752206529087623       0.16204176546399313     
   125.47000000000376        43.764613457575543       0.16043546571112213     
   125.47050000000377        43.777017030346478       0.15885679832836083     
   125.47100000000377        43.789417249033413       0.15732820221376415     
   125.47150000000377        43.801814121486537       0.15576237197069340     
   125.47200000000377        43.814207651391996       0.15414314339454560     
   125.47250000000378        43.826597832268746       0.15263787652483893     
   125.47300000000378        43.838984677494828       0.15105728874144447     
   125.47350000000378        43.851368189235238       0.14941138026690981     
   125.47400000000378        43.863748362592901       0.14784249669809632     
   125.47450000000379        43.876125207776930       0.14621381668301470     
   125.47500000000379        43.888498727716929       0.14452124563836449     
   125.47550000000379        43.900868917265093       0.14291654617179345     
   125.47600000000379        43.913235789754197       0.14119736670459368     
   125.47650000000380        43.925599338066547       0.13955584224742806     
   125.47700000000380        43.937959569939572       0.13789627646405606     
   125.47750000000380        43.950316489085175       0.13619968000586286     
   125.47800000000380        43.962670094707981       0.13453835402791248     
   125.47850000000381        43.975020394257477       0.13281716003727451     
   125.47900000000381        43.987367384743088       0.13115528208405075     
   125.47950000000381        43.999711074278558       0.12944179652323548     
   125.48000000000381        44.012051463539919       0.12772014262753670     
   125.48050000000381        44.024388556204151       0.12597038668365157     
   125.48100000000382        44.036722357475035       0.12413756777448026     
   125.48150000000382        44.049052863294825       0.12237164783872907     
   125.48200000000382        44.061380074283967       0.12072456771329883     
   125.48250000000382        44.073704007285500       0.11887628476237738     
   125.48300000000383        44.086024658765027       0.11696516330966160     
   125.48350000000383        44.098342024775924       0.11514816289487462     
   125.48400000000383        44.110656113499068       0.11329842459860247     
   125.48450000000383        44.122966929126072       0.11137882851017226     
   125.48500000000384        44.135274471306964       0.10946337408401795     
   125.48550000000384        44.147578740891731       0.10760053197025109     
   125.48600000000384        44.159879744702884       0.10568736106167557     
   125.48650000000384        44.172177485175567       0.10372893380243478     
   125.48700000000385        44.184471967845397       0.10164708689400252     
   125.48750000000385        44.196763186635110        9.9676350587652215E-002
   125.48800000000385        44.209051154503619        9.7536573243402161E-002
   125.48850000000385        44.221335865454428        9.5466730377923553E-002
   125.48900000000386        44.233617328119273        9.3298022147255022E-002
   125.48950000000386        44.245895542138648        9.1115815287388324E-002
   125.49000000000386        44.258170508956674        8.8958064971507128E-002
   125.49050000000386        44.270442234275187        8.6732211026730816E-002
   125.49100000000387        44.282710715274909        8.4611437435090101E-002
   125.49150000000387        44.294975968399143        8.2147941193609630E-002
   125.49200000000387        44.307237984725028        7.9708807805863993E-002
   125.49250000000387        44.319496770023449        7.7187598940932134E-002
   125.49300000000387        44.331752322731148        7.4731383375050586E-002
   125.49350000000388        44.344004650649438        7.2153658328813819E-002
   125.49400000000388        44.356253758596203        6.9356686046437840E-002
   125.49450000000388        44.368499639974395        6.6693160155762876E-002
   125.49500000000388        44.380742304588779        6.3876068594330773E-002
   125.49550000000389        44.392981751459040        6.1047279584400489E-002
   125.49600000000389        44.405217989521169        5.7910774325760070E-002
   125.49650000000389        44.417451024023116        5.4283517124491622E-002
   125.49700000000389        44.429680841344748        5.0937123646929157E-002
   125.49750000000390        44.441907455869668        4.7259543740465454E-002
   125.49800000000390        44.454130866261664        4.3417042244229147E-002
   125.49850000000390        44.466351076886269        3.9242505163181556E-002
   125.49900000000390        44.478568098889468        3.3940822548006434E-002
   125.49950000000391        44.490781921329869        2.8194496393151799E-002
   125.50000000000391        44.502992548281547        2.1471966199810625E-002
   125.50050000000391        44.515199989150041        1.0653733073351133E-002
   125.50100000000391        44.527404244392812                            NaN
   125.50150000000392        44.539605319365947                            NaN
   125.50200000000392        44.551803206947788                            NaN
   125.50250000000392        44.563997917522080                            NaN
   125.50300000000392        44.576189450342099                            NaN
   125.50350000000392        44.588377816026977                            NaN
   125.50400000000393        44.600543673937963       0.32037290143186337     
   125.50450000000393        44.612740139133876       0.15523662220663104     
   125.50500000000393        44.624922748475711        5.8819745508768645E-002
   125.50550000000393        44.637099346968782                            NaN
   125.50600000000394        44.649252756606316       0.31872200470778500     
   125.50650000000394        44.661436691913664       0.15005173193899013     
   125.50700000000394        44.673606642197278        4.5111679888177672E-002
   125.50750000000394        44.685751363185418       0.31794566121836110     
   125.50800000000395        44.697925969387512       0.14630063275233254     
   125.50850000000395        44.710086468149186        3.0940147663501460E-002
   125.50900000000395        44.722221695042407       0.31656070698747402     
   125.50950000000395        44.734386937328949       0.14220424189357911     
   125.51000000000396        44.746537990463729                            NaN
   125.51050000000396        44.758663751098929       0.31516540253915015     
   125.51100000000396        44.770819647688462       0.13807385899255581     
   125.51150000000396        44.782961279482606                            NaN
   125.51200000000397        44.795077598003751       0.31378168559820613     
   125.51250000000397        44.807224171925107       0.13385910583551325     
   125.51300000000397        44.819337588415188       0.31528703156799903     
   125.51350000000397        44.831478173288929       0.13241001030019667     
   125.51400000000397        44.843585372255156       0.31440345263734365     
   125.51450000000398        44.855719770031605       0.12948227451302988     
   125.51500000000398        44.867820694877508       0.31348326335523347     
   125.51550000000398        44.879948901987632       0.12669466202794238     
   125.51600000000398        44.892043571249118       0.31257179127588613     
   125.51650000000399        44.904165605649304       0.12370297516760979     
   125.51700000000399        44.916254024298432       0.31164538290654092     
   125.51750000000399        44.928369889803960       0.12074576658284517     
   125.51800000000399        44.940452072520408       0.31071819428431668     
   125.51850000000400        44.952561783182084       0.11762871025878317     
   125.51900000000400        44.964637733695646       0.30981017926870275     
   125.51950000000400        44.976741296748322       0.11455245076240965     
   125.52000000000400        44.988811030755187       0.30889632455340721     
   125.52050000000401        45.000908454940344       0.11141342865453853     
   125.52100000000401        45.012971981807198       0.30799290904685533     
   125.52150000000401        45.025063275537072       0.10826020526038825     
   125.52200000000401        45.037120609118375       0.30707959835320114     
   125.52250000000402        45.049205789816881       0.10480041657756041     
   125.52300000000402        45.061256931552229       0.30616501907600885     
   125.52350000000402        45.073335997982298       0.10152286535044414     
   125.52400000000402        45.085380967111050       0.30526529877958686     
   125.52450000000402        45.097453932042733        9.8112617559867318E-002
   125.52500000000403        45.109492737507360       0.30436339968759529     
   125.52550000000403        45.121559610532465        9.4589501085316441E-002
   125.52600000000403        45.133592260984166       0.30347228927582998     
   125.52650000000403        45.145653051475733        9.0989387288970283E-002
   125.52700000000404        45.157679559108850       0.30257527834441567     
   125.52750000000404        45.169734278332832        8.7185616282739228E-002
   125.52800000000404        45.181754649977869       0.30168569499318082     
   125.52850000000404        45.193803302469952        8.3414088727580354E-002
   125.52900000000405        45.205817553915608       0.30079689107129554     
   125.52950000000405        45.217860150427342        7.9444060984879647E-002
   125.53000000000405        45.229868290197878       0.29991096223847674     
   125.53050000000405        45.241904837648732        7.5387406681971497E-002
   125.53100000000406        45.253906878792826       0.29902337487229141     
   125.53150000000406        45.265937384235031        7.1204130402035548E-002
   125.53200000000406        45.277933339039492       0.29813478758998146     
   125.53250000000406        45.289957821941812        6.6374897567935798E-002
   125.53300000000407        45.301947689943809       0.29724812499588077     
   125.53350000000407        45.313966151624690        6.1551481952828904E-002
   125.53400000000407        45.325949950258632       0.29636855861247474     
   125.53450000000407        45.337962407753871        5.6017374494531043E-002
   125.53500000000408        45.349940139553830       0.29549314268232091     
   125.53550000000408        45.361946589797718        5.0586152294892245E-002
   125.53600000000408        45.373918276482783       0.29462711072029457     
   125.53650000000408        45.385918737015722        4.4099154339025823E-002
   125.53700000000408        45.397884381708053       0.29375676139739326     
   125.53750000000409        45.409878855114528        3.6968554175625903E-002
   125.53800000000409        45.421838474570045       0.29288000108649331     
   125.53850000000409        45.433826972438617        2.7847863282874696E-002
   125.53900000000409        45.445780572315449       0.29201317321237347     
   125.53950000000410        45.457763100488314        1.4533911476987441E-002
   125.54000000000410        45.469710694627324       0.29115025745136841     
   125.54050000000410        45.481687273860459                            NaN
   125.54100000000410        45.493628861205835       0.29028428914065091     
   125.54150000000411        45.505599488576323                            NaN
   125.54200000000411        45.517535089986062       0.28942433223806924     
   125.54250000000411        45.529482890083187       0.29675215843034553     
   125.54300000000411        45.541445291305507                            NaN
   125.54350000000412        45.553372094609450       0.28824540105306024     
   125.54400000000412        45.565310987064038       0.29544575251148691     
   125.54450000000412        45.577247719240354       0.29530356105626410     
   125.54500000000412        45.589181516283098       0.29486857943799410     
   125.54550000000413        45.601112346988479       0.29444110967127690     
   125.54600000000413        45.613040214763139       0.29401150838081458     
   125.54650000000413        45.624965122776423       0.29357223621676337     
   125.54700000000413        45.636887071581029       0.29313925807968511     
   125.54750000000413        45.648806064119029       0.29270703338133791     
   125.54800000000414        45.660722103557838       0.29226791075534031     
   125.54850000000414        45.672635190248108       0.29183968841485963     
   125.54900000000414        45.684545327891769       0.29140987593931589     
   125.54950000000414        45.696452518836573       0.29097812271136764     
   125.55000000000415        45.708356765061311       0.29054744594814824     
   125.55050000000415        45.720258069130153       0.29011551198853358     
   125.55100000000415        45.732156432860570       0.28968675179573600     
   125.55150000000415        45.744051859738313       0.28925036343736094     
   125.55200000000416        45.755944350092129       0.28882434204738133     
   125.55250000000416        45.767833907525059       0.28839671008416373     
   125.55300000000416        45.779720534727694       0.28796387481810726     
   125.55350000000416        45.791604232382355       0.28754053176952576     
   125.55400000000417        45.803485005183632       0.28710462255461483     
   125.55450000000417        45.815362853280469       0.28667567889287587     
   125.55500000000417        45.827237779210080       0.28625139191619775     
   125.55550000000417        45.839109787122673       0.28581453398616885     
   125.55600000000418        45.850978875476244       0.28540026397147522     
   125.55650000000418        45.862845050958335       0.28496791178518732     
   125.55700000000418        45.874708312132547       0.28455165714424591     
   125.55750000000418        45.886568664134472       0.28412497003294052     
   125.55800000000418        45.898426107857624       0.28370055408181710     
   125.55850000000419        45.910280647073350       0.28326436698082424     
   125.55900000000419        45.922132280613731       0.28284818670457551     
   125.55950000000419        45.933981014447760       0.28241753706347505     
   125.56000000000419        45.945826847883460       0.28199980865892610     
   125.56050000000420        45.957669785059466       0.28157739605352700     
   125.56100000000420        45.969509828251127       0.28115003549009865     
   125.56150000000420        45.981346977613825       0.28073720488093262     
   125.56200000000420        45.993181238652120       0.28030844665608423     
   125.56250000000421        46.005012611155280       0.27988661055040970     
   125.56300000000421        46.016841097707704       0.27946842575430336     
   125.56350000000421        46.028666701530319       0.27904464424392511     
   125.56400000000421        46.040489423834586       0.27862481125522681     
   125.56450000000422        46.052309267615691       0.27820169719544169     
   125.56500000000422        46.064126233819216       0.27778732155016478     
   125.56550000000422        46.075940326180501       0.27736742509822893     
   125.56600000000422        46.087751546060069       0.27695009303425749     
   125.56650000000423        46.099559895309426       0.27653879507136730     
   125.56700000000423        46.111365378239498       0.27611365690210493     
   125.56750000000423        46.123167994059017       0.27570307575083447     
   125.56800000000423        46.134967747956424       0.27527879391423160     
   125.56850000000424        46.146764639250264       0.27486818816669223     
   125.56900000000424        46.158558672379044       0.27445003610568602     
   125.56950000000424        46.170349847833648       0.27404053530665473     
   125.57000000000424        46.182138170168379       0.27361725684522253     
   125.57050000000424        46.193923638805899       0.27320657360224809     
   125.57100000000425        46.205706257578228       0.27279285459660457     
   125.57150000000425        46.217486027900847       0.27238345678826459     
   125.57200000000425        46.229262954597523       0.27195312625279339     
   125.57250000000425        46.241037035339225       0.27154501734675374     
   125.57300000000426        46.252808274810135       0.27113518388820207     
   125.57350000000426        46.264576674879713       0.27072656890204411     
   125.57400000000426        46.276342238348306       0.27031314361742331     
   125.57450000000426        46.288104966182580       0.26990646472803859     
   125.57500000000427        46.299864862337763       0.26948933808934211     
   125.57550000000427        46.311621927674224       0.26907432318495972     
   125.57600000000427        46.323376164086817       0.26866401668583717     
   125.57650000000427        46.335127573818419       0.26825763383054529     
   125.57700000000428        46.346876159685600       0.26784878539054885     
   125.57750000000428        46.358621923105488       0.26744464658854389     
   125.57800000000428        46.370364868339280       0.26702469010583019     
   125.57850000000428        46.382104995251460       0.26661111004339022     
   125.57900000000429        46.393842304751423       0.26621597697035315     
   125.57950000000429        46.405576802604166       0.26580407433020681     
   125.58000000000429        46.417308488260076       0.26540157597843439     
   125.58050000000429        46.429037365837061       0.26498913922223277     
   125.58100000000429        46.440763436855143       0.26457277893345643     
   125.58150000000430        46.452486700635525       0.26418006394699806     
   125.58200000000430        46.464207163239656       0.26377248969152600     
   125.58250000000430        46.475924825372935       0.26336392785754720     
   125.58300000000430        46.487639688494092       0.26296099564127784     
   125.58350000000431        46.499351755606163       0.26255500641238755     
   125.58400000000431        46.511061028267278       0.26215148543671163     
   125.58450000000431        46.522767509209409       0.26174438335686934     
   125.58500000000431        46.534471200224559       0.26133686471454909     
   125.58550000000432        46.546172102569699       0.26093740373803481     
   125.58600000000432        46.557870219405217       0.26053558202530552     
   125.58650000000432        46.569565552142329       0.26013831684796451     
   125.58700000000432        46.581258103709985       0.25973745602054721     
   125.58750000000433        46.592947877045269       0.25932458533164632     
   125.58800000000433        46.604634871734419       0.25892475547365773     
   125.58850000000433        46.616319090524890       0.25853151582933109     
   125.58900000000433        46.628000538094078       0.25811904044071321     
   125.58950000000434        46.639679212778745       0.25772484849243543     
   125.59000000000434        46.651355118509414       0.25733056662292236     
   125.59050000000434        46.663028259010538       0.25691973306019755     
   125.59100000000434        46.674698632802482       0.25652807068893857     
   125.59150000000434        46.686366244164674       0.25613354460507043     
   125.59200000000435        46.698031096391894       0.25572387488206355     
   125.59250000000435        46.709693188288526       0.25533200771972836     
   125.59300000000435        46.721352524716011       0.25492983771112054     
   125.59350000000435        46.733009106393091       0.25453100912677740     
   125.59400000000436        46.744662935381548       0.25413559650480588     
   125.59450000000436        46.756314014040001       0.25374063136075548     
   125.59500000000436        46.767962343792966       0.25335260308042373     
   125.59550000000436        46.779607929033801       0.25294782559015455     
   125.59600000000437        46.791250769545172       0.25254937789878246     
   125.59650000000437        46.802890867354137       0.25215755195658435     
   125.59700000000437        46.814528225219007       0.25176520579967010     
   125.59750000000437        46.826162846083498       0.25136318356662241     
   125.59800000000438        46.837794729807470       0.25097384345821205     
   125.59850000000438        46.849423879725528       0.25058399476199894     
   125.59900000000438        46.861050298263919       0.25018976940903670     
   125.59950000000438        46.872673986074084       0.24980537619600215     
   125.60000000000439        46.884294947016883       0.24941210329416580     
   125.60050000000439        46.895913183390235       0.24900716285491339     
   125.60100000000439        46.907528694297717       0.24862076826104768     
   125.60150000000439        46.919141484445667       0.24822533756497878     
   125.60200000000440        46.930751554572289       0.24783414890562436     
   125.60250000000440        46.942358907027462       0.24744389683681361     
   125.60300000000440        46.953963543800946       0.24705491040352692     
   125.60350000000440        46.965565467462575       0.24666147008814873     
   125.60400000000440        46.977164679710732       0.24626690526570891     
   125.60450000000441        46.988761181573665       0.24588146862730692     
   125.60500000000441        47.000354977485408       0.24547994899080883     
   125.60550000000441        47.011946065041386       0.24510838455516271     
   125.60600000000441        47.023534451862474       0.24470825030471680     
   125.60650000000442        47.035120135586908       0.24432506806300247     
   125.60700000000442        47.046703120648075       0.24393350905596095     
   125.60750000000442        47.058283407465211       0.24355009286344878     
   125.60800000000442        47.069860999762170       0.24315673538691446     
   125.60850000000443        47.081435897640119       0.24277332006012001     
   125.60900000000443        47.093008103460953       0.24239602714512035     
   125.60950000000443        47.104577620655313       0.24200968417896460     
   125.61000000000443        47.116144450142109       0.24162553190192529     
   125.61050000000444        47.127708595137442       0.24123058011071571     
   125.61100000000444        47.139270055392487       0.24084842141793106     
   125.61150000000444        47.150828834273419       0.24046441807791163     
   125.61200000000444        47.162384934001821       0.24007602098968550     
   125.61250000000445        47.173938356891021       0.23967958291795383     
   125.61300000000445        47.185489102235330       0.23930362188670659     
   125.61350000000445        47.197037174354207       0.23892321923168688     
   125.61400000000445        47.208582574755660       0.23854324206666824     
   125.61450000000445        47.220125305714973       0.23816040501653268     
   125.61500000000446        47.231665368449377       0.23778271255219699     
   125.61550000000446        47.243202765986851       0.23739876226597603     
   125.61600000000446        47.254737499662113       0.23701521225636796     
   125.61650000000446        47.266269572573606       0.23661980960712398     
   125.61700000000447        47.277798982754462       0.23625471232479939     
   125.61750000000447        47.289325736733588       0.23587075185428785     
   125.61800000000447        47.300849834052137       0.23549383968132254     
   125.61850000000447        47.312371278172350       0.23510762854148123     
   125.61900000000448        47.323890068469218       0.23473988481564598     
   125.61950000000448        47.335406211196791       0.23434401775512251     
   125.62000000000448        47.346919702827250       0.23397922067883789     
   125.62050000000448        47.358430550322964       0.23359105223135276     
   125.62100000000449        47.369938752894804       0.23320907659509968     
   125.62150000000449        47.381444311736587       0.23284133089415546     
   125.62200000000449        47.392947231124069       0.23246238528510169     
   125.62250000000449        47.404447512196818       0.23208074870575493     
   125.62300000000450        47.415945156163431       0.23170432271915289     
   125.62350000000450        47.427440165466194       0.23132740541652266     
   125.62400000000450        47.438932542043339       0.23094988601692798     
   125.62450000000450        47.450422287892117       0.23057084826292801     
   125.62500000000450        47.461909402912703       0.23021254540749517     
   125.62550000000451        47.473393894223527       0.22981770527993201     
   125.62600000000451        47.484875757615725       0.22945372165267744     
   125.62650000000451        47.496354998856141       0.22907814152508529     
   125.62700000000451        47.507831619940021       0.22868995647128074     
   125.62750000000452        47.519305620301701       0.22831646188000787     
   125.62800000000452        47.530777002932247       0.22794572910937785     
   125.62850000000452        47.542245769949062       0.22757531548017929     
   125.62900000000452        47.553711923269411       0.22720508056006306     
   125.62950000000453        47.565175464922511       0.22683351732686202     
   125.63000000000453        47.576636397038456       0.22645800443911762     
   125.63050000000453        47.588094720588344       0.22608885038002710     
   125.63100000000453        47.599550438391951       0.22571566886186015     
   125.63150000000454        47.611003552796589       0.22533328209698714     
   125.63200000000454        47.622454062848604       0.22497351900839174     
   125.63250000000454        47.633901973480022       0.22460226301667963     
   125.63300000000454        47.645347285582005       0.22423058930380951     
   125.63350000000455        47.656790000351627       0.22386616364430728     
   125.63400000000455        47.668230121939771       0.22348338631103734     
   125.63450000000455        47.679667649505880       0.22311283889229558     
   125.63500000000455        47.691102584620324       0.22275800586207467     
   125.63550000000455        47.702534933408600       0.22237078545024294     
   125.63600000000456        47.713964693024970       0.22200445705426070     
   125.63650000000456        47.725391867829934       0.22163081437801904     
   125.63700000000456        47.736816457361755       0.22127625685803576     
   125.63750000000456        47.748238466448043       0.22090710530510604     
   125.63800000000457        47.759657895852762       0.22053579603427526     
   125.63850000000457        47.771074746722213       0.22017042158428016     
   125.63900000000457        47.782489022157890       0.21979676754272695     
   125.63950000000457        47.793900721802473       0.21944008715687807     
   125.64000000000458        47.805309851009376       0.21906032912260917     
   125.64050000000458        47.816716407368311       0.21870624049198978     
   125.64100000000458        47.828120396549728       0.21833401061225208     
   125.64150000000458        47.839521818150573       0.21796942820740456     
   125.64200000000459        47.850920673687639       0.21761624428061160     
   125.64250000000459        47.862316967547770       0.21724515537345068     
   125.64300000000459        47.873710699029864       0.21688540901948497     
   125.64350000000459        47.885101871851397       0.21651525788687453     
   125.64400000000460        47.896490486672924       0.21614823609481831     
   125.64450000000460        47.907876544867648       0.21578973497161444     
   125.64500000000460        47.919260049683452       0.21542323008836653     
   125.64550000000460        47.930641002057037       0.21505911339057943     
   125.64600000000461        47.942019403127325       0.21470534712258815     
   125.64650000000461        47.953395257865672       0.21432521895552545     
   125.64700000000461        47.964768563340648       0.21397421508432130     
   125.64750000000461        47.976139325294568       0.21360647913855138     
   125.64800000000461        47.987507543257088       0.21324876353484074     
   125.64850000000462        47.998873219705487       0.21289330076692806     
   125.64900000000462        48.010236357089617       0.21253266871754364     
   125.64950000000462        48.021596956399478       0.21217642305043721     
   125.65000000000462        48.032955020261205       0.21181500080408741     
   125.65050000000463        48.044310550186637       0.21145180822551626     
   125.65100000000463        48.055663548033692       0.21108616864849924     
   125.65150000000463        48.067014014594001       0.21073007332809110     
   125.65200000000463        48.078361953067606       0.21036695683686213     
   125.65250000000464        48.089707364411005       0.21000675114661327     
   125.65300000000464        48.101050249297110       0.20966282489767202     
   125.65350000000464        48.112390612931641       0.20929461793169324     
   125.65400000000464        48.123728454989980       0.20892722791797821     
   125.65450000000465        48.135063775992982       0.20857584089009973     
   125.65500000000465        48.146396579923881       0.20821423303569381     
   125.65550000000465        48.157726867167867       0.20785912209176458     
   125.65600000000465        48.169054639135176       0.20751503161152160     
   125.65650000000466        48.180379900384473       0.20714860204359761     
   125.65700000000466        48.191702650764952       0.20678294460804578     
   125.65750000000466        48.203022890493372       0.20643688652636655     
   125.65800000000466        48.214340623649797       0.20608272745887699     
   125.65850000000466        48.225655851875999       0.20572194207805056     
   125.65900000000467        48.236968575161370       0.20537606045174428     
   125.65950000000467        48.248278797891714       0.20501345880807292     
   125.66000000000467        48.259586520504577       0.20465014821919583     
   125.66050000000467        48.270891743026695       0.20430729183420809     
   125.66100000000468        48.282194469022464       0.20396304663516004     
   125.66150000000468        48.293494701964107       0.20359648362517138     
   125.66200000000468        48.304792440863345       0.20324106894903263     
   125.66250000000468        48.316087688982698       0.20287840925784575     
   125.66300000000469        48.327380445558575       0.20253932102995240     
   125.66350000000469        48.338670715946044       0.20217974421509097     
   125.66400000000469        48.349958499418527       0.20182995107784396     
   125.66450000000469        48.361243797954643       0.20148719714668789     
   125.66500000000470        48.372526614735492       0.20113383286167402     
   125.66550000000470        48.383806949799911       0.20079085004072966     
   125.66600000000470        48.395084806654509       0.20043646713511545     
   125.66650000000470        48.406360185261967       0.20009263301350971     
   125.66700000000471        48.417633089141795       0.19973731532713412     
   125.66750000000471        48.428903519161857       0.19938123604859398     
   125.66800000000471        48.440171476660943       0.19902930297856045     
   125.66850000000471        48.451436963151295       0.19868428823718390     
   125.66900000000471        48.462699981071815       0.19833733177836499     
   125.66950000000472        48.473960533718092       0.19796890496766420     
   125.67000000000472        48.485218617712604       0.19764274140900637     
   125.67050000000472        48.496474240594885       0.19728614607738179     
   125.67100000000472        48.507727401772108       0.19692807741295701     
   125.67150000000473        48.518978102226363       0.19657773082111241     
   125.67200000000473        48.530226342869945       0.19624535230505910     
   125.67250000000473        48.541472127857574       0.19590027127912318     
   125.67300000000473        48.552715458653729       0.19554555124220266     
   125.67350000000474        48.563956335752692       0.19519658463670256     
   125.67400000000474        48.575194760013702       0.19486416044872798     
   125.67450000000474        48.586430738459420       0.19448092824540497     
   125.67500000000474        48.597664263345507       0.19416672247084113     
   125.67550000000475        48.608895345768808       0.19380238206103190     
   125.67600000000475        48.620123982216974       0.19345410895451207     
   125.67650000000475        48.631350175243078       0.19311108611844255     
   125.67700000000475        48.642573926086534       0.19277924043512093     
   125.67750000000476        48.653795238195237       0.19243620283535642     
   125.67800000000476        48.665014113452628       0.19207948057115773     
   125.67850000000476        48.676230550760984       0.19174485763722401     
   125.67900000000476        48.687444554442152       0.19139859505960102     
   125.67950000000477        48.698656125274454       0.19105237069411354     
   125.68000000000477        48.709865265576681       0.19069804469464513     
   125.68050000000477        48.721071973459573       0.19038173135884043     
   125.68100000000477        48.732276256153732       0.19003189496143261     
   125.68150000000477        48.743478112450624       0.18968573081665019     
   125.68200000000478        48.754677544048221       0.18934311903645124     
   125.68250000000478        48.765874553198671       0.18899650117569533     
   125.68300000000478        48.777069141152104       0.18865148311509614     
   125.68350000000478        48.788261308287105       0.18832493608557230     
   125.68400000000479        48.799451058983827       0.18798158381347310     
   125.68450000000479        48.810638394296859       0.18762938125950016     
   125.68500000000479        48.821823313951029       0.18729371125963579     
   125.68550000000479        48.833005822643948       0.18693494115550027     
   125.68600000000480        48.844185917254016       0.18661578436344886     
   125.68650000000480        48.855363604650442       0.18626797860121846     
   125.68700000000480        48.866538883066191       0.18593653323143580     
   125.68750000000480        48.877711756744823       0.18558740094846785     
   125.68800000000481        48.888882224924956       0.18525245358767772     
   125.68850000000481        48.900050290142040       0.18492013194523160     
   125.68900000000481        48.911215955468990       0.18457159265510709     
   125.68950000000481        48.922379221076923       0.18422639503656316     
   125.69000000000482        48.933540087524996       0.18389910991658218     
   125.69050000000482        48.944698557443900       0.18357672574368550     
   125.69100000000482        48.955854635609931       0.18321745126454111     
   125.69150000000482        48.967008319698657       0.18287415604294674     
   125.69200000000482        48.978159611768028       0.18254134348624382     
   125.69250000000483        48.989308513784486       0.18221471241105722     
   125.69300000000483        49.000455028574308       0.18187833429013403     
   125.69350000000483        49.011599157980314       0.18152934036265342     
   125.69400000000483        49.022740900392847       0.18121146223237311     
   125.69450000000484        49.033880261864830       0.18086511284408857     
   125.69500000000484        49.045017240851536       0.18053314017698494     
   125.69550000000484        49.056151840071109       0.18020085876483805     
   125.69600000000484        49.067284061444063       0.17986425170769704     
   125.69650000000485        49.078413905941645       0.17953224283892966     
   125.69700000000485        49.089541376608025       0.17918548658049227     
   125.69750000000485        49.100666472513097       0.17885868129083743     
   125.69800000000485        49.111789197609696       0.17852010840638405     
   125.69850000000486        49.122909551889045       0.17819194088111662     
   125.69900000000486        49.134027538902565       0.17784774020314265     
   125.69950000000486        49.145143158587899       0.17751041772137321     
   125.70000000000486        49.156256411819065       0.17719016821704955     
   125.70050000000487        49.167367301735169       0.17686604905774148     
   125.70100000000487        49.178475831683556       0.17651406577634851     
   125.70150000000487        49.189581999286489       0.17618910937529508     
   125.70200000000487        49.200685808342769       0.17586099501262509     
   125.70250000000487        49.211787260677035       0.17552665959876762     
   125.70300000000488        49.222886357541192       0.17519087561227364     
   125.70350000000488        49.233983099704837       0.17486521943837138     
   125.70400000000488        49.245077489021128       0.17454621924775479     
   125.70450000000488        49.256169528663001       0.17421188563484197     
   125.70500000000489        49.267259219423835       0.17387337502520822     
   125.70550000000489        49.278346560500282       0.17356415090715430     
   125.70600000000489        49.289431559251874       0.17320355494091605     
   125.70650000000489        49.300514210569652       0.17288534088965182     
   125.70700000000490        49.311594519215632       0.17256509536423620     
   125.70750000000490        49.322672488574561       0.17221751149721218     
   125.70800000000490        49.333748116388605       0.17189659855339232     
   125.70850000000490        49.344821407672590       0.17155401721240074     
   125.70900000000491        49.355892361504544       0.17122508414163390     
   125.70950000000491        49.366960977951216       0.17093130068198867     
   125.71000000000491        49.378027264369351       0.17059081388024136     
   125.71050000000491        49.389091218656922       0.17025565621368435     
   125.71100000000492        49.400152842568247       0.16992328161241141     
   125.71150000000492        49.411212136738641       0.16960706980325121     
   125.71200000000492        49.422269105674751       0.16926517330008126     
   125.71250000000492        49.433323746355789       0.16896313610488345     
   125.71300000000493        49.444376065989864       0.16862029037538384     
   125.71350000000493        49.455426061632210       0.16830115578796129     
   125.71400000000493        49.466473737273688       0.16797099364939075     
   125.71450000000493        49.477519094878794       0.16762387521219810     
   125.71500000000493        49.488562132192030       0.16731483346684003     
   125.71550000000494        49.499602854356993       0.16699223420772680     
   125.71600000000494        49.510641261177817       0.16668138211667052     
   125.71650000000494        49.521677356320843       0.16635171515459973     
   125.71700000000494        49.532711139791360       0.16602559173693082     
   125.71750000000495        49.543742613075104       0.16570400204419661     
   125.71800000000495        49.554771779754027       0.16535731760609082     
   125.71850000000495        49.565798637448786       0.16504282001867773     
   125.71900000000495        49.576823189523303       0.16473408476770629     
   125.71950000000496        49.587845440306999       0.16439028955143600     
   125.72000000000496        49.598865387483791       0.16406790743584690     
   125.72050000000496        49.609883033881623       0.16374814968946863     
   125.72100000000496        49.620898381367688       0.16342618688364169     
   125.72150000000497        49.631911431634194       0.16309975359265511     
   125.72200000000497        49.642922185644863       0.16277726317680716     
   125.72250000000497        49.653930644410615       0.16246654521528878     
   125.72300000000497        49.664936809543256       0.16216644753182879     
   125.72350000000498        49.675940687041184       0.16181063549302077     
   125.72400000000498        49.686942271748570       0.16149834539382127     
   125.72450000000498        49.697941569226167       0.16116965615010773     
   125.72500000000498        49.708938580055964       0.16083858713297236     
   125.72550000000498        49.719933303786974       0.16053472515584086     
   125.72600000000499        49.730925745434746       0.16020580995428002     
   125.72650000000499        49.741915903494160       0.15989719050098528     
   125.72700000000499        49.752903781536276       0.15957810331172245     
   125.72750000000499        49.763889380291651       0.15926035483681075     
   125.72800000000500        49.774872702607837       0.15892383783911299     
   125.72850000000500        49.785853746793222       0.15861694863317430     
   125.72900000000500        49.796832516709657       0.15830428313306644     
   125.72950000000500        49.807809015135007       0.15796656291917555     
   125.73000000000501        49.818783239885320       0.15765978832844760     
   125.73050000000501        49.829755195077524       0.15734445895229551     
   125.73100000000501        49.840724882509029       0.15701600888276199     
   125.73150000000501        49.851692301342943       0.15671023698394576     
   125.73200000000502        49.862657455881390       0.15638436271734232     
   125.73250000000502        49.873620346159697       0.15606074699643821     
   125.73300000000502        49.884580972797444       0.15575299296482534     
   125.73350000000502        49.895539339420814       0.15542837781940358     
   125.73400000000503        49.906495445861793       0.15511248808244205     
   125.73450000000503        49.917449294197027       0.15479639836830264     
   125.73500000000503        49.928400886283328       0.15447443993985943     
   125.73550000000503        49.939350224017389       0.15414032490134813     
   125.73600000000503        49.950297305214029       0.15385111928583334     
   125.73650000000504        49.961242136579351       0.15352585943231270     
   125.73700000000504        49.972184715884644       0.15322226539270817     
   125.73750000000504        49.983125046709404       0.15290772544804890     
   125.73800000000504        49.994063130490900       0.15258293658797520     
   125.73850000000505        50.004998966238695       0.15228660182922976     
   125.73900000000505        50.015932559272933       0.15195854453229282     
   125.73950000000505        50.026863909922952       0.15161670607705000     
   125.74000000000505        50.037793015789767       0.15132206399970444     
   125.74050000000506        50.048719882326424       0.15101214732217808     
   125.74100000000506        50.059644511781265       0.15067456400155249     
   125.74150000000506        50.070566900268112       0.15039413853665365     
   125.74200000000506        50.081487055806008       0.15006719662851423     
   125.74250000000507        50.092404976525856       0.14974655653647695     
   125.74300000000507        50.103320662747045       0.14945063151282548     
   125.74350000000507        50.114234119508282       0.14912243633955552     
   125.74400000000507        50.125145344931717       0.14881530087580641     
   125.74450000000508        50.136054342500394       0.14849696372157517     
   125.74500000000508        50.146961110885393       0.14821219206775635     
   125.74550000000508        50.157865657330582       0.14786804987502686     
   125.74600000000508        50.168767976482513       0.14757410382277167     
   125.74650000000508        50.179668073690614       0.14726771317147447     
   125.74700000000509        50.190565949637111       0.14696133469385267     
   125.74750000000509        50.201461606083114       0.14664997515467457     
   125.74800000000509        50.212355046224907       0.14630524888910984     
   125.74850000000509        50.223246266162178       0.14601408736316493     
   125.74900000000510        50.234135270807094       0.14572033467301360     
   125.74950000000510        50.245022064285706       0.14538016366625597     
   125.75000000000510        50.255906642762632       0.14507979708553054     
   125.75050000000510        50.266789010066816       0.14478037380918632     
   125.75100000000511        50.277669168320720       0.14447069903309906     
   125.75150000000511        50.288547118140556       0.14416433985441260     
   125.75200000000511        50.299422860941192       0.14386166167642314     
   125.75250000000511        50.310296399025717       0.14354843749256155     
   125.75300000000512        50.321167733201719       0.14323503104535273     
   125.75350000000512        50.332036865537269       0.14291090099852430     
   125.75400000000512        50.342903795356911       0.14261108143698775     
   125.75450000000512        50.353768526924263       0.14228851768316775     
   125.75500000000513        50.364631058608396       0.14199422313570359     
   125.75550000000513        50.375491393919610       0.14169350682980292     
   125.75600000000513        50.386349534313808       0.14138592916830181     
   125.75650000000513        50.397205480474533       0.14108384524126177     
   125.75700000000514        50.408059235257234       0.14076328721792930     
   125.75750000000514        50.418910796817016       0.14047910755982124     
   125.75800000000514        50.429760171718023       0.14014482651244209     
   125.75850000000514        50.440607356883980       0.13983609969691513     
   125.75900000000514        50.451452354633112       0.13953789434349950     
   125.75950000000515        50.462295167474139       0.13923170222717929     
   125.76000000000515        50.473135796403312       0.13892461005560797     
   125.76050000000515        50.483974243124564       0.13861170228431982     
   125.76100000000515        50.494810508922910       0.13829508380705857     
   125.76150000000516        50.505644594029768       0.13799490657958968     
   125.76200000000516        50.516476498937038       0.13772710970320703     
   125.76250000000516        50.527306229367049       0.13741766945233844     
   125.76300000000516        50.538133785253656       0.13709173202776700     
   125.76350000000517        50.548959164882262       0.13680297671122679     
   125.76400000000517        50.559782374662497       0.13646511154017496     
   125.76450000000517        50.570603410014179       0.13618142559503679     
   125.76500000000517        50.581422277133456       0.13586905009137079     
   125.76550000000518        50.592238973613711       0.13559400655198839     
   125.76600000000518        50.603053505663702       0.13527269826750943     
   125.76650000000518        50.613865870832896       0.13497198877946368     
   125.76700000000518        50.624676072031853       0.13466545780204778     
   125.76750000000519        50.635484110986525       0.13434725837790992     
   125.76800000000519        50.646289985992311       0.13407171728320164     
   125.76850000000519        50.657093702163543       0.13377359594096386     
   125.76900000000519        50.667895262177765       0.13342993849197407     
   125.76950000000519        50.678694661370628       0.13314743247242086     
   125.77000000000520        50.689491905765877       0.13284436450207937     
   125.77050000000520        50.700286995884149       0.13253592092960922     
   125.77100000000520        50.711079931273431       0.13225468860009570     
   125.77150000000520        50.721870716801334       0.13193876894200629     
   125.77200000000521        50.732659350141930       0.13165408833752751     
   125.77250000000521        50.743445834966877       0.13135978069325865     
   125.77300000000521        50.754230174214491       0.13102785538790809     
   125.77350000000521        50.765012365243614       0.13073020291562854     
   125.77400000000522        50.775792412716548       0.13040782423549549     
   125.77450000000522        50.786570312708221       0.13015622376518826     
   125.77500000000522        50.797346073313435       0.12985428910567637     
   125.77550000000522        50.808119693846862       0.12953891570915937     
   125.77600000000523        50.818891174489700       0.12923151974039082     
   125.77650000000523        50.829660516025626       0.12894284375111084     
   125.77700000000523        50.840427722313052       0.12862756616485793     
   125.77750000000523        50.851192791941962       0.12833610513965388     
   125.77800000000524        50.861955727008045       0.12805532745026058     
   125.77850000000524        50.872716529757277       0.12776903901916040     
   125.77900000000524        50.883475203825796       0.12743533522388384     
   125.77950000000524        50.894231746175620       0.12713490330703434     
   125.78000000000524        50.904986158924054       0.12685391924002049     
   125.78050000000525        50.915738446336597       0.12653875112956731     
   125.78100000000525        50.926488607743522       0.12622661837269622     
   125.78150000000525        50.937236645179247       0.12590488889540763     
   125.78200000000525        50.947982555748773       0.12565258660389947     
   125.78250000000526        50.958726347971087       0.12533644872660238     
   125.78300000000526        50.969468018428444       0.12504515842659780     
   125.78350000000526        50.980207569916487       0.12475174483701318     
   125.78400000000526        50.990945002324779       0.12448352969124743     
   125.78450000000527        51.001680320457091       0.12417561851391681     
   125.78500000000527        51.012413522727314       0.12388298551323698     
   125.78550000000527        51.023144612079108       0.12357541592558274     
   125.78600000000527        51.033873589027699       0.12326847392035468     
   125.78650000000528        51.044600454572418       0.12296856659497013     
   125.78700000000528        51.055325209115907       0.12269357345280583     
   125.78750000000528        51.066047857004122       0.12238631414630595     
   125.78800000000528        51.076768396371769       0.12210765339026103     
   125.78850000000529        51.087486832182130       0.12178831596891754     
   125.78900000000529        51.098203161538443       0.12150915553769857     
   125.78950000000529        51.108917388931012       0.12120968778181428     
   125.79000000000529        51.119629514773408       0.12090744034046889     
   125.79050000000530        51.130339539292628       0.12062364752056341     
   125.79100000000530        51.141047465910638       0.12031790876770922     
   125.79150000000530        51.151753292634105       0.12005440825129773     
   125.79200000000530        51.162457026026203       0.11973166504475692     
   125.79250000000530        51.173158662185074       0.11945090151418472     
   125.79300000000531        51.183858205577607       0.11915115257168381     
   125.79350000000531        51.194555657705259       0.11882858802706296     
   125.79400000000531        51.205251015457023       0.11857003172281613     
   125.79450000000531        51.215944286305756       0.11825489929966938     
   125.79500000000532        51.226635467133690       0.11797009954406894     
   125.79550000000532        51.237324560648162       0.11768839165581141     
   125.79600000000532        51.248011569477768       0.11738377837888128     
   125.79650000000532        51.258696492995817       0.11709446020029635     
   125.79700000000533        51.269379333450544       0.11680199300315648     
   125.79750000000533        51.280060091778168       0.11651374755543902     
   125.79800000000533        51.290738770733320       0.11620084146212536     
   125.79850000000533        51.301415369451199       0.11590655895559601     
   125.79900000000534        51.312089889256704       0.11563064668735805     
   125.79950000000534        51.322762332814918       0.11534589436634372     
   125.80000000000534        51.333432701923442       0.11504221344273208     
   125.80050000000534        51.344100996038200       0.11475675627191813     
   125.80100000000535        51.354767218275072       0.11445285162693712     
   125.80150000000535        51.365431367284955       0.11418414415569929     
   125.80200000000535        51.376093445475405       0.11392828541194699     
   125.80250000000535        51.386753457045288       0.11362621524161290     
   125.80300000000535        51.397411402682238       0.11328989979383773     
   125.80350000000536        51.408067279381449       0.11300714422096594     
   125.80400000000536        51.418721090360165       0.11273886868904003     
   125.80450000000536        51.429372838540154       0.11245154776408903     
   125.80500000000536        51.440022524108201       0.11216783724544993     
   125.80550000000537        51.450670149808644       0.11185764102669039     
   125.80600000000537        51.461315713929160       0.11158284853425265     
   125.80650000000537        51.471959220719540       0.11128217249126295     
   125.80700000000537        51.482600669370328       0.11099901578378153     
   125.80750000000538        51.493240063411100       0.11068660521861629     
   125.80800000000538        51.503877401758196       0.11039417884485164     
   125.80850000000538        51.514512684497653       0.11014696424065017     
   125.80900000000538        51.525145919165674       0.10981371079156241     
   125.80950000000539        51.535777099248548       0.10955799084181886     
   125.81000000000539        51.546406232731215       0.10923868105054040     
   125.81050000000539        51.557033314269475       0.10899538820689329     
   125.81100000000539        51.567658352220839       0.10867841148390911     
   125.81150000000540        51.578281343167518       0.10838688338300353     
   125.81200000000540        51.588902289064706       0.10810645982478408     
   125.81250000000540        51.599521192160019       0.10781632903372608     
   125.81300000000540        51.610138051817664       0.10755720243568058     
   125.81350000000540        51.620752871763536       0.10727650738830667     
   125.81400000000541        51.631365656445560       0.10690544113823236     
   125.81450000000541        51.641976396967230       0.10666285795495106     
   125.81500000000541        51.652585102066880       0.10638783673817259     
   125.81550000000541        51.663191772358310       0.10609423238109308     
   125.81600000000542        51.673796408363316       0.10579792959354446     
   125.81650000000542        51.684399008634692       0.10555799572164207     
   125.81700000000542        51.694999581407806       0.10522228808730175     
   125.81750000000542        51.705598119641756       0.10497192802729512     
   125.81800000000543        51.716194631157762       0.10466333479459064     
   125.81850000000543        51.726789114399118       0.10435791027895930     
   125.81900000000543        51.737381568416140       0.10410437270365065     
   125.81950000000543        51.747971997468085       0.10383662112250247     
   125.82000000000544        51.758560404206229       0.10352334477883632     
   125.82050000000544        51.769146786913502       0.10323019292862019     
   125.82100000000544        51.779731146393779       0.10296725505604160     
   125.82150000000544        51.790313485074513       0.10270839075752118     
   125.82200000000545        51.800893808128748       0.10236555630546354     
   125.82250000000545        51.811472109362484       0.10210521400754374     
   125.82300000000545        51.822048394708915       0.10182241490852552     
   125.82350000000545        51.832622665018967       0.10152574350321195     
   125.82400000000546        51.843194920066189       0.10124834813025865     
   125.82450000000546        51.853765162248557       0.10096405785297322     
   125.82500000000546        51.864333390093286       0.10073458913204283     
   125.82550000000546        51.874899611984453       0.10039719388952380     
   125.82600000000546        51.885463820836897       0.10014138168055256     
   125.82650000000547        51.896026023406066        9.9841196231753165E-002
   125.82700000000547        51.906586220477813        9.9506463651673399E-002
   125.82750000000547        51.917144408287164        9.9252224288081850E-002
   125.82800000000547        51.927700592006111        9.8988026026942844E-002
   125.82850000000548        51.938254772936894        9.8712020497245784E-002
   125.82900000000548        51.948806952780608        9.8413172841063282E-002
   125.82950000000548        51.959357129917692        9.8157605443833146E-002
   125.83000000000548        51.969905309827027        9.7846271147922798E-002
   125.83050000000549        51.980451489826862        9.7570275519217264E-002
   125.83100000000549        51.990995672675325        9.7293808515845168E-002
   125.83150000000549        52.001537861054317        9.6982471113669727E-002
   125.83200000000549        52.012078053264368        9.6704937456472184E-002
   125.83250000000550        52.022616251403576        9.6440750899114816E-002
   125.83300000000550        52.033152457046086        9.6181574763206643E-002
   125.83350000000550        52.043686673263963        9.5883210503111452E-002
   125.83400000000550        52.054218898608966        9.5608939808227406E-002
   125.83450000000551        52.064749136310901        9.5310752810621943E-002
   125.83500000000551        52.075277385809770        9.5031011078832356E-002
   125.83550000000551        52.085803650284774        9.4722509604693736E-002
   125.83600000000551        52.096327927791840        9.4461157257716755E-002
   125.83650000000551        52.106850222532749        9.4174965406233144E-002
   125.83700000000552        52.117370533585586        9.3915465640045992E-002
   125.83750000000552        52.127888863919139        9.3639969051689864E-002
   125.83800000000552        52.138405213332888        9.3382734093285694E-002
   125.83850000000552        52.148919585822270        9.3075495652063814E-002
   125.83900000000553        52.159431980673560        9.2764963057859195E-002
   125.83950000000553        52.169942397662474        9.2486207152331773E-002
   125.84000000000553        52.180450837569225        9.2249945263435273E-002
   125.84050000000553        52.190957307126396        9.1919558138026658E-002
   125.84100000000554        52.201461801741978        9.1637977017014441E-002
   125.84150000000554        52.211964322870656        9.1399272889052530E-002
   125.84200000000554        52.222464876047859        9.1095512235172427E-002
   125.84250000000554        52.232963457572481        9.0848680040868629E-002
   125.84300000000555        52.243460073537136        9.0536369719419238E-002
   125.84350000000555        52.253954721413308        9.0251528141161441E-002
   125.84400000000555        52.264447402986860        8.9979575883516766E-002
   125.84450000000555        52.274938119564723        8.9717631994795044E-002
   125.84500000000556        52.285426872505724        8.9461513654588598E-002
   125.84550000000556        52.295913664663722        8.9168861021422671E-002
   125.84600000000556        52.306398495143902        8.8892454639858051E-002
   125.84650000000556        52.316881366735743        8.8591429098763594E-002
   125.84700000000556        52.327362279239701        8.8301059253746914E-002
   125.84750000000557        52.337841232790637        8.8048543553812614E-002
   125.84800000000557        52.348318231890055        8.7748418608435130E-002
   125.84850000000557        52.358793274116358        8.7493666963572275E-002
   125.84900000000557        52.369266362826487        8.7228107201684391E-002
   125.84950000000558        52.379737500678971        8.6913052731177387E-002
   125.85000000000558        52.390206685517363        8.6635262987271075E-002
   125.85050000000558        52.400673920492146        8.6343269407393217E-002
   125.85100000000558        52.411139205081795        8.6081648253691814E-002
   125.85150000000559        52.421602542396052        8.5799561514836725E-002
   125.85200000000559        52.432063932379805        8.5529382432681975E-002
   125.85250000000559        52.442523377068767        8.5248270127053077E-002
   125.85300000000559        52.452980876825016        8.4977673110006591E-002
   125.85350000000560        52.463436434200268        8.4680778049803465E-002
   125.85400000000560        52.473890047988974        8.4420953553297928E-002
   125.85450000000560        52.484341720801304        8.4159765311785248E-002
   125.85500000000560        52.494791454362250        8.3882233002378667E-002
   125.85550000000561        52.505239250001644        8.3583574032191299E-002
   125.85600000000561        52.515685107345007        8.3305431903604829E-002
   125.85650000000561        52.526129028083453        8.3033615021900625E-002
   125.85700000000561        52.536571012482234        8.2792655053211497E-002
   125.85750000000561        52.547011064638944        8.2502491203143846E-002
   125.85800000000562        52.557449184691947        8.2190639754070260E-002
   125.85850000000562        52.567885371998393        8.1906500010709676E-002
   125.85900000000562        52.578319627674141        8.1651460191514688E-002
   125.85950000000562        52.588751954648927        8.1376734341540510E-002
   125.86000000000563        52.599182353856214        8.1088248738803909E-002
   125.86050000000563        52.609610823306895        8.0873545316941006E-002
   125.86100000000563        52.620037370623805        8.0552327486511782E-002
   125.86150000000563        52.630461990349310        8.0309070174325412E-002
   125.86200000000564        52.640884688310202        8.0012781098469377E-002
   125.86250000000564        52.651305461695472        7.9774947203443886E-002
   125.86300000000564        52.661724316682900        7.9453488646695339E-002
   125.86350000000564        52.672141251245343        7.9137802101038351E-002
   125.86400000000565        52.682556263138167        7.8924796166251546E-002
   125.86450000000565        52.692969360643055        7.8611212645437856E-002
   125.86500000000565        52.703380540952168        7.8309427444942681E-002
   125.86550000000565        52.713789803280662        7.8075190774146194E-002
   125.86600000000566        52.724197153152403        7.7782511274011173E-002
   125.86650000000566        52.734602588771196        7.7515927627100953E-002
   125.86700000000566        52.745006112431192        7.7242107806951246E-002
   125.86750000000566        52.755407724236292        7.6991210371360586E-002
   125.86800000000567        52.765807425377830        7.6761850631212922E-002
   125.86850000000567        52.776205221685643        7.6416295937703480E-002
   125.86900000000567        52.786601107209492        7.6162332883148109E-002
   125.86950000000567        52.796995086269909        7.5906560466095313E-002
   125.87000000000567        52.807387161662021        7.5599649621612433E-002
   125.87050000000568        52.817777331174817        7.5340653430595816E-002
   125.87100000000568        52.828165597396904        7.5086445539001262E-002
   125.87150000000568        52.838551962162917        7.4816004702230349E-002
   125.87200000000568        52.848936428194527        7.4481046722271974E-002
   125.87250000000569        52.859318990684237        7.4260314561755331E-002
   125.87300000000569        52.869699655498792        7.4011331081872522E-002
   125.87350000000569        52.880078425500315        7.3680835124454558E-002
   125.87400000000569        52.890455297535304        7.3398601686028575E-002
   125.87450000000570        52.900830273193932        7.3150791125076720E-002
   125.87500000000570        52.911203357294269        7.2824187583020950E-002
   125.87550000000570        52.921574543199220        7.2657345451408145E-002
   125.87600000000570        52.931943841379990        7.2362425568382530E-002
   125.87650000000571        52.942311249294477        7.2051765452816385E-002
   125.87700000000571        52.952676766532569        7.1772690787629545E-002
   125.87750000000571        52.963040394931625        7.1503221401562594E-002
   125.87800000000571        52.973402134531916        7.1277099946392128E-002
   125.87850000000572        52.983761991876477        7.0923692177930153E-002
   125.87900000000572        52.994119960307351        7.0687478556066372E-002
   125.87950000000572        53.004476044556966        7.0454827400488210E-002
   125.88000000000572        53.014830249227856        7.0114436890927737E-002
   125.88050000000572        53.025182567960869        6.9904045218903921E-002
   125.88100000000573        53.035533010386217        6.9551628135623142E-002
   125.88150000000573        53.045881568976569        6.9333706487437627E-002
   125.88200000000573        53.056228248838636        6.9122606449478860E-002
   125.88250000000573        53.066573055945177        6.8760233652182298E-002
   125.88300000000574        53.076915983603648        6.8499023345549276E-002
   125.88350000000574        53.087257037816450        6.8179822451803360E-002
   125.88400000000574        53.097596215022442        6.7955203605884987E-002
   125.88450000000574        53.107933519596500        6.7718348775838752E-002
   125.88500000000575        53.118268955250379        6.7382697393830432E-002
   125.88550000000575        53.128602517460799        6.7133887727384559E-002
   125.88600000000575        53.138934211397867        6.6837075324868711E-002
   125.88650000000575        53.149264035469308        6.6581844750669375E-002
   125.88700000000576        53.159591993579625        6.6274247470360509E-002
   125.88750000000576        53.169918081915931        6.6079280312593136E-002
   125.88800000000576        53.180242309587761        6.5726785331696583E-002
   125.88850000000576        53.190564669729532        6.5485599011654350E-002
   125.88900000000577        53.200885167724607        6.5210445253008301E-002
   125.88950000000577        53.211203801660297        6.5003923390289209E-002
   125.89000000000577        53.221520577415674        6.4702175286978150E-002
   125.89050000000577        53.231835492743421        6.4419074754520578E-002
   125.89100000000577        53.242148552226283        6.4033647153247719E-002
   125.89150000000578        53.252459748666439        6.3833378689550122E-002
   125.89200000000578        53.262769089329062        6.3604416144963205E-002
   125.89250000000578        53.273076576743073        6.3295598164009273E-002
   125.89300000000578        53.283382209148499        6.3006222927170744E-002
   125.89350000000579        53.293685987656680        6.2735545835103490E-002
   125.89400000000579        53.303987913476348        6.2479274636389234E-002
   125.89450000000579        53.314287988068799        6.2224069126766160E-002
   125.89500000000579        53.324586214047109        6.1914885330072514E-002
   125.89550000000580        53.334882590334175        6.1628722511723508E-002
   125.89600000000580        53.345177116688248        6.1413532202851659E-002
   125.89650000000580        53.355469798772305        6.1103734352030661E-002
   125.89700000000580        53.365760633060113        6.0865892789221200E-002
   125.89750000000581        53.376049623444480        6.0597733174284865E-002
   125.89800000000581        53.386336771273903        6.0288750276097550E-002
   125.89850000000581        53.396622077022748        5.9960405453377920E-002
   125.89900000000581        53.406905539269388        5.9705065431106506E-002
   125.89950000000582        53.417187162213786        5.9406975820655385E-002
   125.90000000000582        53.427466937375691        5.9415774124804352E-002
   125.90050000000582        53.437744870806881        5.9546434832898357E-002
   125.90100000000582        53.448020974071831        5.9408087651786748E-002
   125.90150000000583        53.458295236273742        5.9446120371150005E-002
   125.90200000000583        53.468567666380402        5.9366121008599788E-002
   125.90250000000583        53.478838262073566        5.9294168548896319E-002
   125.90300000000583        53.489107021434073        5.9341573874432452E-002
   125.90350000000583        53.499373951445705        5.9287560274225132E-002
   125.90400000000584        53.509639048746621        5.9297104914458852E-002
   125.90450000000584        53.519902314619493        5.9361873145392978E-002
   125.90500000000584        53.530163755253149        5.9290756390436489E-002
   125.90550000000584        53.540423366564113        5.9275324983880037E-002
   125.90600000000585        53.550681151339411        5.9251087509410910E-002
   125.90650000000585        53.560937108150817        5.9310750909558549E-002
   125.90700000000585        53.571191245631617        5.9171831292906735E-002
   125.90750000000585        53.581443554239137        5.9229361415258336E-002
   125.90800000000586        53.591694044573750        5.9127378892882443E-002
   125.90850000000586        53.601942710622140        5.9129434870816379E-002
   125.90900000000586        53.612189556757272        5.9111620009987452E-002
   125.90950000000586        53.622434583257196        5.9102737280114788E-002
   125.91000000000587        53.632677791580875        5.9087683568870411E-002
   125.91050000000587        53.642919182107022        5.9091347805142545E-002
   125.91100000000587        53.653158757487098        5.9053892881186926E-002
   125.91150000000587        53.663396517552492        5.9020626506811988E-002
   125.91200000000588        53.673632463255487        5.8995053310782468E-002
   125.91250000000588        53.683866593147293        5.9070391927168002E-002
   125.91300000000588        53.694098917389638        5.8906060858901578E-002
   125.91350000000588        53.704329426557464        5.8892952166420078E-002
   125.91400000000588        53.714558124939899        5.8909877687846238E-002
   125.91450000000589        53.724785012771633        5.8987049283340455E-002
   125.91500000000589        53.735010098199211        5.8858846458415659E-002
   125.91550000000589        53.745233373791280        5.8841658457732746E-002
   125.91600000000589        53.755454841789678        5.8890707055296199E-002
   125.91650000000590        53.765674508562100        5.8806642568393686E-002
   125.91700000000590        53.775892369183275        5.8812328777142535E-002
   125.91750000000590        53.786108427335741        5.8808762217704466E-002
   125.91800000000590        53.796322685302428        5.8749309811412277E-002
   125.91850000000591        53.806535141352413        5.8737249290613580E-002
   125.91900000000591        53.816745797575784        5.8733058270719056E-002
   125.91950000000591        53.826954655857165        5.8704841870218571E-002
   125.92000000000591        53.837161716017633        5.8697825626627349E-002
   125.92050000000592        53.847366979537377        5.8695214803724936E-002
   125.92100000000592        53.857570449297718        5.8627515243179919E-002
   125.92150000000592        53.867772124295414        5.8570733864651808E-002
   125.92200000000592        53.877972002289162        5.8647282057986312E-002
   125.92250000000593        53.888170090807584        5.8613807255352750E-002
   125.92300000000593        53.898366390217120        5.8494660663643082E-002
   125.92350000000593        53.908560895923380        5.8500386151858395E-002
   125.92400000000593        53.918753612076614        5.8513927477669210E-002
   125.92450000000593        53.928944539398216        5.8546452754799271E-002
   125.92500000000594        53.939133684044030        5.8405510956839379E-002
   125.92550000000594        53.949321036970368        5.8468301910442388E-002
   125.92600000000594        53.959506607552171        5.8421653848064595E-002
   125.92650000000594        53.969690393973927        5.8371658179555648E-002
   125.92700000000595        53.979872395032032        5.8401679105321028E-002
   125.92750000000595        53.990052615238731        5.8380631705383823E-002
   125.92800000000595        54.000231053347960        5.8393322858614191E-002
   125.92850000000595        54.010407713401548        5.8326069770204096E-002
   125.92900000000596        54.020582591938222        5.8346807889442999E-002
   125.92950000000596        54.030755694509885        5.8285210797000761E-002
   125.93000000000596        54.040927018353543        5.8282843652607184E-002
   125.93050000000596        54.051096565029837        5.8319164657347641E-002
   125.93100000000597        54.061264339328034        5.8252340808707073E-002
   125.93150000000597        54.071430339446543        5.8187584744538584E-002
   125.93200000000597        54.081594564865732        5.8182507772049391E-002
   125.93250000000597        54.091757016102342        5.8255334184039512E-002
   125.93300000000598        54.101917699203149        5.8217043950463981E-002
   125.93350000000598        54.112076613439839        5.8132509693309506E-002
   125.93400000000598        54.122233755971415        5.8146038087550811E-002
   125.93450000000598        54.132389132092015        5.8096585225766557E-002
   125.93500000000599        54.142542740342790        5.8076474124185443E-002
   125.93550000000599        54.152694582529314        5.8055659992479872E-002
   125.93600000000599        54.162844660392068        5.8006211611543582E-002
   125.93650000000599        54.172992972105348        5.8034334647967548E-002
   125.93700000000599        54.183139522247480        5.8005503406226844E-002
   125.93750000000600        54.193284310658903        5.7963108729073516E-002
   125.93800000000600        54.203427337075745        5.7954583286150975E-002
   125.93850000000600        54.213568604812011        5.7892796353270236E-002
   125.93900000000600        54.223708112986621        5.7848116265670359E-002
   125.93950000000601        54.233845858894547        5.7959926271377617E-002
   125.94000000000601        54.243981851323873        5.7935059877313261E-002
   125.94050000000601        54.254116091300155        5.7771846181972120E-002
   125.94100000000601        54.264248569626943        5.7853832040980512E-002
   125.94150000000602        54.274379295215901        5.7883011601889911E-002
   125.94200000000602        54.284508272054843        5.7746423030746140E-002
   125.94250000000602        54.294635492656354        5.7763008339989555E-002
   125.94300000000602        54.304760962722561        5.7755385862231362E-002
   125.94350000000603        54.314884682932139        5.7735179853894564E-002
   125.94400000000603        54.325006654559374        5.7691409859016933E-002
   125.94450000000603        54.335126877324072        5.7671720400637005E-002
   125.94500000000603        54.345245352250657        5.7674730033689260E-002
   125.94550000000604        54.355362080196628        5.7705071169745790E-002
   125.94600000000604        54.365477065951403        5.7619333984915234E-002
   125.94650000000604        54.375590303159960        5.7693770750178494E-002
   125.94700000000604        54.385701801225771        5.7611292652665992E-002
   125.94750000000604        54.395811557333566        5.7514505296304433E-002
   125.94800000000605        54.405919567545013        5.7588938075581513E-002
   125.94850000000605        54.416025842343423        5.7476245360496350E-002
   125.94900000000605        54.426130374625899        5.7481018390905171E-002
   125.94950000000605        54.436233170844588        5.7396612248297903E-002
   125.95000000000606        54.446334224733285        5.7496481371041477E-002
   125.95050000000606        54.456433546174708        5.7444394925865103E-002
   125.95100000000606        54.466531132994348        5.7358953591470196E-002
   125.95150000000606        54.476626982565868        5.7376144457451261E-002
   125.95200000000607        54.486721098249113        5.7405783566256585E-002
   125.95250000000607        54.496813484826390        5.7303876218159397E-002
   125.95300000000607        54.506904137922973        5.7272168001342945E-002
   125.95350000000607        54.516993058439496        5.7313409459190279E-002
   125.95400000000608        54.527080251458891        5.7272173337097047E-002
   125.95450000000608        54.537165714462034        5.7279979521166674E-002
   125.95500000000608        54.547249449171382        5.7308406127353183E-002
   125.95550000000608        54.557331461327941        5.7176892798050931E-002
   125.95600000000609        54.567411742028611        5.7258304287638680E-002
   125.95650000000609        54.577490300805152        5.7228951396163769E-002
   125.95700000000609        54.587567135872760        5.7192537234578324E-002
   125.95750000000609        54.597642247218737        5.7185918428322782E-002
   125.95800000000609        54.607715636997128        5.7164040026234111E-002
   125.95850000000610        54.617787305624290        5.7147410495409008E-002
   125.95900000000610        54.627857253581226        5.7154075007729399E-002
   125.95950000000610        54.637925484917851        5.7067112739134514E-002
   125.96000000000610        54.647991997086379        5.7019055239317384E-002
   125.96050000000611        54.658056791241940        5.7002379582231109E-002
   125.96100000000611        54.668119868465993        5.7012487249824086E-002
   125.96150000000611        54.678181231830685        5.6969099195307835E-002
   125.96200000000611        54.688240880213364        5.6950865864753335E-002
   125.96250000000612        54.698298815487000        5.6922863514276625E-002
   125.96300000000612        54.708355039075755        5.6867284708336970E-002
   125.96350000000612        54.718409546658236        5.6983955159597338E-002
   125.96400000000612        54.728462347793560        5.6946818331410680E-002
   125.96450000000613        54.738513440245057        5.6876342583689607E-002
   125.96500000000613        54.748562820169361        5.6954126679542853E-002
   125.96550000000613        54.758610498843005        5.6788977311819977E-002
   125.96600000000613        54.768656465649379        5.6818772631334932E-002
   125.96650000000614        54.778700728360270        5.6785073791209048E-002
   125.96700000000614        54.788743285804969        5.6768011285158571E-002
   125.96750000000614        54.798784140671387        5.6701445861427884E-002
   125.96800000000614        54.808823289810228        5.6740623715479679E-002
   125.96850000000615        54.818860737894482        5.6744221788328039E-002
   125.96900000000615        54.828896487935324        5.6633392079756602E-002
   125.96950000000615        54.838930533671153        5.6681724961280745E-002
   125.97000000000615        54.848962880851481        5.6706647992308852E-002
   125.97050000000615        54.858993534178069        5.6565281119341761E-002
   125.97100000000616        54.869022484883601        5.6626033342153222E-002
   125.97150000000616        54.879049741933983        5.6584188794955838E-002
   125.97200000000616        54.889075305544516        5.6466935893237931E-002
   125.97250000000616        54.899099171574228        5.6467289465906088E-002
   125.97300000000617        54.909121341775972        5.6554255219708603E-002
   125.97350000000617        54.919141823677883        5.6477303260529431E-002
   125.97400000000617        54.929160611216361        5.6502179962272386E-002
   125.97450000000617        54.939177709250025        5.6479729072876746E-002
   125.97500000000618        54.949193118687475        5.6410889055443100E-002
   125.97550000000618        54.959206838254758        5.6379267615982109E-002
   125.97600000000618        54.969218868682290        5.6392628261300905E-002
   125.97650000000618        54.979229211299014        5.6435811276830561E-002
   125.97700000000619        54.989237870761848        5.6367087495048276E-002
   125.97750000000619        54.999244843596266        5.6353681544238553E-002
   125.97800000000619        55.009250132432157        5.6330890667397493E-002
   125.97850000000619        55.019253737655553        5.6319260776880584E-002
   125.97900000000620        55.029255661309968        5.6276190795902008E-002
   125.97950000000620        55.039255902536866        5.6269556268221700E-002
   125.98000000000620        55.049254464227531        5.6224486923740380E-002
   125.98050000000620        55.059251344194912        5.6259345904514362E-002
   125.98100000000620        55.069246545708928        5.6284730021573616E-002
   125.98150000000621        55.079240073814240        5.6143706631860024E-002
   125.98200000000621        55.089231920777173        5.6165648003821116E-002
   125.98250000000621        55.099222093976657        5.6104542247253683E-002
   125.98300000000621        55.109210590951882        5.6089240099319058E-002
   125.98350000000622        55.119197413637551        5.6080899710053062E-002
   125.98400000000622        55.129182562908731        5.6081254678627637E-002
   125.98450000000622        55.139166042196216        5.5994286387005432E-002
   125.98500000000622        55.149147845357938        5.6089104670332922E-002
   125.98550000000623        55.159127980914299        5.6075910191783845E-002
   125.98600000000623        55.169106447537779        5.6039986464557261E-002
   125.98650000000623        55.179083248853821        5.5877712631010684E-002
   125.98700000000623        55.189058377649673        5.5899064127074204E-002
   125.98750000000624        55.199031838715158        5.5956288080206890E-002
   125.98800000000624        55.209003636399331        5.5918087512388831E-002
   125.98850000000624        55.218973770769928        5.5816391505771980E-002
   125.98900000000624        55.228942236853392        5.5876003960932855E-002
   125.98950000000625        55.238909042872066        5.5817553219342474E-002
   125.99000000000625        55.248874185701389        5.5794994549812946E-002
   125.99050000000625        55.258837667050393        5.5777655266204373E-002
   125.99100000000625        55.268799488112926        5.5754549583185715E-002
   125.99150000000625        55.278759649217193        5.5747796853563354E-002
   125.99200000000626        55.288718152557486        5.5707915551601303E-002
   125.99250000000626        55.298674994528348        5.5807323260503451E-002
   125.99300000000626        55.308630185994595        5.5665376662334842E-002
   125.99350000000626        55.318583716708048        5.5708020299956411E-002
   125.99400000000627        55.328535595148615        5.5645613373624329E-002
   125.99450000000627        55.338485818653787        5.5614267473548709E-002
   125.99500000000627        55.348434388397159        5.5603600225836818E-002
   125.99550000000627        55.358381306835312        5.5553958201194659E-002
   125.99600000000628        55.368326574368062        5.5484263842983508E-002
   125.99650000000628        55.378270189601750        5.5482410342629941E-002
   125.99700000000628        55.388212155403160        5.5472921559633015E-002
   125.99750000000628        55.398152472646920        5.5456462442724605E-002
   125.99800000000629        55.408091142234220        5.5432919939954049E-002
   125.99850000000629        55.418028161659720        5.5532454625450207E-002
   125.99900000000629        55.427963541199290        5.5395676123782427E-002
   125.99950000000629        55.437897271391165        5.5419086090793303E-002
   126.00000000000630        55.447829359341590        5.5364583236515504E-002
   126.00050000000630        55.457759800664377        5.5434484238559012E-002
   126.00100000000630        55.467688605161840        5.5287126423151263E-002
   126.00150000000630        55.477615764142428        5.5289693676957422E-002
   126.00200000000630        55.487541281707074        5.5319151975915179E-002
   126.00250000000631        55.497465161656550        5.5263700318383936E-002
   126.00300000000631        55.507387400873725        5.5276936508354912E-002
   126.00350000000631        55.517308002561826        5.5269997467788545E-002
   126.00400000000631        55.527226967922076        5.5230683571112875E-002
   126.00450000000632        55.537144296907712        5.5194606512846779E-002
   126.00500000000632        55.547059991018060        5.5138280349309683E-002
   126.00550000000632        55.556974049808623        5.5112611374433060E-002
   126.00600000000632        55.566886475181953        5.5078379354836525E-002
   126.00650000000633        55.576797266256293        5.5103418066867110E-002
   126.00700000000633        55.586706427234304        5.5060045582022210E-002
   126.00750000000633        55.596613956043406        5.5061644523830076E-002
   126.00800000000633        55.606519855300334        5.5041500807707276E-002
   126.00850000000634        55.616424127348118        5.4943153446458837E-002
   126.00900000000634        55.626326766471685        5.5020270373099416E-002
   126.00950000000634        55.636227781407648        5.4970493616550972E-002
   126.01000000000634        55.646127168626890        5.4963247160261637E-002
   126.01050000000635        55.656024932157607        5.4877133081948713E-002
   126.01100000000635        55.665921069747341        5.4832414972328630E-002
   126.01150000000635        55.675815582209005        5.4831657812520640E-002
   126.01200000000635        55.685708473423624        5.4758836687127270E-002
   126.01250000000636        55.695599739856284        5.4783878538885368E-002
   126.01300000000636        55.705489386345654        5.4753788618395624E-002
   126.01350000000636        55.715377410644209        5.4788931272019926E-002
   126.01400000000636        55.725263816036467        5.4796048346378981E-002
   126.01450000000636        55.735148603958990        5.4753410957901712E-002
   126.01500000000637        55.745031771711560        5.4798401467747032E-002
   126.01550000000637        55.754913327269790        5.4657033273831923E-002
   126.01600000000637        55.764793263788462        5.4626513859391199E-002
   126.01650000000637        55.774671582829804        5.4680284168823916E-002
   126.01700000000638        55.784548292592369        5.4535133583374813E-002
   126.01750000000638        55.794423384388139        5.4559897242594878E-002
   126.01800000000638        55.804296863990736        5.4564999785639237E-002
   126.01850000000638        55.814168732192528        5.4553242843668581E-002
   126.01900000000639        55.824038987394651        5.4619591562915140E-002
   126.01950000000639        55.833907638347632        5.4459451052858508E-002
   126.02000000000639        55.843774675005058        5.4493914853682414E-002
   126.02050000000639        55.853640104027626        5.4499060689126751E-002
   126.02100000000640        55.863503925007315        5.4523806303017480E-002
   126.02150000000640        55.873366141902743        5.4448422861487947E-002
   126.02200000000640        55.883226751080933        5.4446240902669807E-002
   126.02250000000640        55.893085756367313        5.4402732605375384E-002
   126.02300000000641        55.902943158229107        5.4332729806426533E-002
   126.02350000000641        55.912798955070528        5.4331175836657905E-002
   126.02400000000641        55.922653149340498        5.4336432960600894E-002
   126.02450000000641        55.932505740784613        5.4391317555125968E-002
   126.02500000000641        55.942356736458628        5.4255897832000168E-002
   126.02550000000642        55.952206129126608        5.4243033007453915E-002
   126.02600000000642        55.962053921625504        5.4276099053047623E-002
   126.02650000000642        55.971900117825243        5.4238160691369414E-002
   126.02700000000642        55.981744717340149        5.4176919071990931E-002
   126.02750000000643        55.991587720075628        5.4129040934168766E-002
   126.02800000000643        56.001429124115106        5.4201675640729606E-002
   126.02850000000643        56.011268939668597        5.4032027868919634E-002
   126.02900000000643        56.021107155351537        5.4094303243145021E-002
   126.02950000000644        56.030943781660547        5.4014160368794514E-002
   126.03000000000644        56.040778813747302        5.4012596964205593E-002
   126.03050000000644        56.050612253471051        5.4050306230761645E-002
   126.03100000000644        56.060444106769857        5.3929454179872063E-002
   126.03150000000645        56.070274363937720        5.4059691819174797E-002
   126.03200000000645        56.080103037237279        5.3997827117904067E-002
   126.03250000000645        56.089930121548058        5.3975105883828853E-002
   126.03300000000645        56.099755618088103        5.3976984183606705E-002
   126.03350000000646        56.109579529373661        5.3938418347241286E-002
   126.03400000000646        56.119401852950055        5.3987341022905325E-002
   126.03450000000646        56.129222596798158        5.3846463264845108E-002
   126.03500000000646        56.139041751513844        5.3913493658840912E-002
   126.03550000000646        56.148859328001393        5.3797434386977226E-002
   126.03600000000647        56.158675317538986        5.3869706088334322E-002
   126.03650000000647        56.168489731372709        5.3725680311131035E-002
   126.03700000000647        56.178302560526276        5.3746922586902966E-002
   126.03750000000647        56.188113810668845        5.3745383087131893E-002
   126.03800000000648        56.197923483732048        5.3678459676026490E-002
   126.03850000000648        56.207731576855721        5.3689725707925205E-002
   126.03900000000648        56.217538090988469        5.3774846862894722E-002
   126.03950000000648        56.227343032586361        5.3715082030350039E-002
   126.04000000000649        56.237146399393069        5.3630310469602795E-002
   126.04050000000649        56.246948189480968        5.3627941098073485E-002
   126.04100000000649        56.256748407613870        5.3554785574549152E-002
   126.04150000000649        56.266547050714259        5.3563138416224919E-002
   126.04200000000650        56.276344123519117        5.3500703616158433E-002
   126.04250000000650        56.286139622249465        5.3547007291658649E-002
   126.04300000000650        56.295933554618166        5.3433649411236281E-002
   126.04350000000650        56.305725913045855        5.3488397970453898E-002
   126.04400000000651        56.315516705863715        5.3418469960600304E-002
   126.04450000000651        56.325305930233228        5.3366787722044014E-002
   126.04500000000651        56.335093586759186        5.3341933663972822E-002
   126.04550000000651        56.344879674515731        5.3412406508011614E-002
   126.04600000000652        56.354664199266075        5.3385214258843405E-002
   126.04650000000652        56.364447158903467        5.3374599356925324E-002
   126.04700000000652        56.374228557295368        5.3261696098044445E-002
   126.04750000000652        56.384008387718197        5.3341189175517646E-002
   126.04800000000652        56.393786658195310        5.3331785738317809E-002
   126.04850000000653        56.403563370957897        5.3178105004973837E-002
   126.04900000000653        56.413338518529926        5.3204408358735807E-002
   126.04950000000653        56.423112108447867        5.3148053317859247E-002
   126.05000000000653        56.432884139007271        5.3107675813494508E-002
   126.05050000000654        56.442654609645558        5.3137379811867239E-002
   126.05100000000654        56.452423523916544        5.3129889360958062E-002
   126.05150000000654        56.462190883202545        5.3063059569403756E-002
   126.05200000000654        56.471956684610838        5.3082005220593927E-002
   126.05250000000655        56.481720933075465        5.3025351040370226E-002
   126.05300000000655        56.491483626225801        5.3017845036320843E-002
   126.05350000000655        56.501244764555260        5.3072062866742591E-002
   126.05400000000655        56.511004353015515        5.3025889749948360E-002
   126.05450000000656        56.520762389535498        5.2991989505495794E-002
   126.05500000000656        56.530518874896494        5.2971720534397984E-002
   126.05550000000656        56.540273809908058        5.2964933913397724E-002
   126.05600000000656        56.550027197211108        5.2899952562827132E-002
   126.05650000000657        56.559779034294309        5.2906737067481072E-002
   126.05700000000657        56.569529326712129        5.2799299129954465E-002
   126.05750000000657        56.579278069153858        5.2817647583636308E-002
   126.05800000000657        56.589025266798807        5.2790102113024560E-002
   126.05850000000657        56.598770919623625        5.2749289505165796E-002
   126.05900000000658        56.608515026600145        5.2767148198574997E-002
   126.05950000000658        56.618257592505515        5.2687642187943272E-002
   126.06000000000658        56.627998611856107        5.2757847383454570E-002
   126.06050000000658        56.637738092379152        5.2705674452126733E-002
   126.06100000000659        56.647476031202238        5.2675459046681451E-002
   126.06150000000659        56.657212428707162        5.2683846618167537E-002
   126.06200000000659        56.666947289987320        5.2561806520685206E-002
   126.06250000000659        56.676680608400403        5.2602240635421862E-002
   126.06300000000660        56.686412389690773        5.2610619964974965E-002
   126.06350000000660        56.696142635156740        5.2567297067543754E-002
   126.06400000000660        56.705871344230097        5.2526065606382642E-002
   126.06450000000660        56.715598517378467        5.2499808225696554E-002
   126.06500000000661        56.725324155744694        5.2474927611022654E-002
   126.06550000000661        56.735048260686078        5.2429396003913394E-002
   126.06600000000661        56.744770828515584        5.2539865461492252E-002
   126.06650000000661        56.754491871020875        5.2373169779788911E-002
   126.06700000000662        56.764211377284674        5.2390713105243542E-002
   126.06750000000662        56.773929352971706        5.2400636442109710E-002
   126.06800000000662        56.783645801447797        5.2301328920607008E-002
   126.06850000000662        56.793360717352492        5.2335596739554652E-002
   126.06900000000662        56.803074106704145        5.2297253216139303E-002
   126.06950000000663        56.812785967642519        5.2290834339259178E-002
   126.07000000000663        56.822496303519806        5.2215256235735509E-002
   126.07050000000663        56.832205113868191        5.2119891987896044E-002
   126.07100000000663        56.841912395387354        5.2166712196206562E-002
   126.07150000000664        56.851618153122843        5.2187399226115636E-002
   126.07200000000664        56.861322388855342        5.2142630445299994E-002
   126.07250000000664        56.871025098959841        5.2206880903366476E-002
   126.07300000000664        56.880726288740817        5.2201567375339653E-002
   126.07350000000665        56.890425962084109        5.2003848126408396E-002
   126.07400000000665        56.900124107903657        5.2083344633379346E-002
   126.07450000000665        56.909820737242839        5.2034373262586323E-002
   126.07500000000665        56.919515846640167        5.2024711522573874E-002
   126.07550000000666        56.929209437532826        5.2028515740938377E-002
   126.07600000000666        56.938901512739406        5.1965299861253707E-002
   126.07650000000666        56.948592069558721        5.1972822360106967E-002
   126.07700000000666        56.958281111869518        5.1928485655553747E-002
   126.07750000000667        56.967968639683832        5.1862622643575232E-002
   126.07800000000667        56.977654650993934        5.1885786001161782E-002
   126.07850000000667        56.987339149884242        5.1867020639441895E-002
   126.07900000000667        56.997022136092724        5.1847496582809412E-002
   126.07950000000668        57.006703613317462        5.1711128037787199E-002
   126.08000000000668        57.016383576223987        5.1700750083459424E-002
   126.08050000000668        57.026062027569388        5.1737799182757872E-002
   126.08100000000668        57.035738970844193        5.1714361875208614E-002
   126.08150000000668        57.045414405459908        5.1684667245272133E-002
   126.08200000000669        57.055088332470497        5.1637477033974644E-002
   126.08250000000669        57.064760748643266        5.1732165745878002E-002
   126.08300000000669        57.074431662302466        5.1668737118897516E-002
   126.08350000000669        57.084101069174366        5.1647493251770447E-002
   126.08400000000670        57.093768971488828        5.1610557521978691E-002
   126.08450000000670        57.103435369126764        5.1593413430986369E-002
   126.08500000000670        57.113100264170988        5.1543781217919998E-002
   126.08550000000670        57.122763656055923        5.1514747572239401E-002
   126.08600000000671        57.132425544567141        5.1545729481449615E-002
   126.08650000000671        57.142085935239727        5.1446825821569661E-002
   126.08700000000671        57.151744822498173        5.1470591058610161E-002
   126.08750000000671        57.161402210332753        5.1488764671434921E-002
   126.08800000000672        57.171058100506421        5.1461679426485350E-002
   126.08850000000672        57.180712493052233        5.1418545709164654E-002
   126.08900000000672        57.190365389122640        5.1343775817420709E-002
   126.08950000000672        57.200016787079278        5.1333232032516961E-002
   126.09000000000673        57.209666689960464        5.1296336682483012E-002
   126.09050000000673        57.219315096709572        5.1305714112306451E-002
   126.09100000000673        57.228962013545534        5.1143335674506962E-002
   126.09150000000673        57.238607429912392        5.1261575399461586E-002
   126.09200000000673        57.248251357472164        5.1224969617106562E-002
   126.09250000000674        57.257893792798562        5.1200606928532892E-002
   126.09300000000674        57.267534736753483        5.1184562539379592E-002
   126.09350000000674        57.277174191330204        5.1127577287641494E-002
   126.09400000000674        57.286812154808331        5.1128686723158408E-002
   126.09450000000675        57.296448629889852        5.1110229905367788E-002
   126.09500000000675        57.306083615816355        5.1132895699182730E-002
   126.09550000000675        57.315717115493626        5.1110802751340452E-002
   126.09600000000675        57.325349128610370        5.1086554817665691E-002
   126.09650000000676        57.334979657842425        5.0983456783950692E-002
   126.09700000000676        57.344608699723437        5.0970195675483734E-002
   126.09750000000676        57.354236257976495        5.0928204958068296E-002
   126.09800000000676        57.363862332189427        5.0904122181621068E-002
   126.09850000000677        57.373486923286762        5.0891106613078219E-002
   126.09900000000677        57.383110031941591        5.0892552030396873E-002
   126.09950000000677        57.392731660179535        5.0857227483543647E-002
   126.10000000000677        57.402351808270581        5.0804454403196898E-002
   126.10050000000678        57.411970474670369        5.0826355841825252E-002
   126.10100000000678        57.421587663468173        5.0789105456529468E-002
   126.10150000000678        57.431203371990087        5.0829959740074877E-002
   126.10200000000678        57.440817607170587        5.0700700359164450E-002
   126.10250000000678        57.450430364230421        5.0622938590259743E-002
   126.10300000000679        57.460041641076415        5.0711365328269475E-002
   126.10350000000679        57.469651444081975        5.0739829657999336E-002
   126.10400000000679        57.479259773509746        5.0727765924763628E-002
   126.10450000000679        57.488866630522182        5.0658349811696618E-002
   126.10500000000680        57.498472013472508        5.0627694916871108E-002
   126.10550000000680        57.508075922068471        5.0677546078792338E-002
   126.10600000000680        57.517678362503879        5.0589059939084538E-002
   126.10650000000680        57.527279329980885        5.0584727465212059E-002
   126.10700000000681        57.536878828930043        5.0516330725070988E-002
   126.10750000000681        57.546476858721235        5.0439090799007054E-002
   126.10800000000681        57.556073416092353        5.0514282839549784E-002
   126.10850000000681        57.565668508796783        5.0459646898367981E-002
   126.10900000000682        57.575262132316269        5.0486838808520229E-002
   126.10950000000682        57.584854291802984        5.0418248663237797E-002
   126.11000000000682        57.594444984071046        5.0412013422621332E-002
   126.11050000000682        57.604034213274893        5.0330318602477032E-002
   126.11100000000683        57.613621975395596        5.0365105474454809E-002
   126.11150000000683        57.623208275503650        5.0341755793450182E-002
   126.11200000000683        57.632793113559259        5.0291439549335959E-002
   126.11250000000683        57.642376491156028        5.0179400442968418E-002
   126.11300000000683        57.651958404634996        5.0183375575220922E-002
   126.11350000000684        57.661538857773536        5.0180438624316689E-002
   126.11400000000684        57.671117851785922        5.0151245648891701E-002
   126.11450000000684        57.680695385879460        5.0157479071709851E-002
   126.11500000000684        57.690271464494018        5.0049237796223278E-002
   126.11550000000685        57.699846079975543        5.0165868771564398E-002
   126.11600000000685        57.709419242806526        5.0113063099089937E-002
   126.11650000000685        57.718990949790367        5.0049420388136680E-002
   126.11700000000685        57.728561200076769        5.0039075854974913E-002
   126.11750000000686        57.738129996957291        4.9978346741400045E-002
   126.11800000000686        57.747697338952520        4.9956841662090648E-002
   126.11850000000686        57.757263226850085        4.9972049332224960E-002
   126.11900000000686        57.766827664157312        4.9911429925005996E-002
   126.11950000000687        57.776390647137468        4.9956102071975816E-002
   126.12000000000687        57.785952182265000        4.9872943852577595E-002
   126.12050000000687        57.795512265859600        4.9840671323616380E-002
   126.12100000000687        57.805070899745587        4.9814686052069096E-002
   126.12150000000688        57.814628086793292        4.9707949000825327E-002
   126.12200000000688        57.824183820995437        4.9794109181772614E-002
   126.12250000000688        57.833738109002638        4.9832344557080813E-002
   126.12300000000688        57.843290954456968        4.9704199339775733E-002
   126.12350000000689        57.852842351530647        4.9675566936919879E-002
   126.12400000000689        57.862392303240433        4.9653423422977294E-002
   126.12450000000689        57.871940810633916        4.9624557922016269E-002
   126.12500000000689        57.881487873404154        4.9630834624760291E-002
   126.12550000000689        57.891033493336941        4.9628950172575272E-002
   126.12600000000690        57.900577671557564        4.9602526293836990E-002
   126.12650000000690        57.910120410107005        4.9497447635216824E-002
   126.12700000000690        57.919661703592027        4.9562938930775721E-002
   126.12750000000690        57.929201560952023        4.9464086386808770E-002
   126.12800000000691        57.938739976078750        4.9478984649955017E-002
   126.12850000000691        57.948276954292176        4.9420065453940454E-002
   126.12900000000691        57.957812494052362        4.9379338108975011E-002
   126.12950000000691        57.967346594743958        4.9411266103125517E-002
   126.13000000000692        57.976879258767362        4.9447069775252678E-002
   126.13050000000692        57.986410489355329        4.9384146731373868E-002
   126.13100000000692        57.995940284482536        4.9334103588619581E-002
   126.13150000000692        58.005468642378119        4.9398450189726377E-002
   126.13200000000693        58.014995572053081        4.9238448444409437E-002
   126.13250000000693        58.024521063932703        4.9274241544561108E-002
   126.13300000000693        58.034045126544797        4.9186421342191228E-002
   126.13350000000693        58.043567754263826        4.9234285887627266E-002
   126.13400000000694        58.053088953629640        4.9179420387142604E-002
   126.13450000000694        58.062608721504972        4.9179117390340685E-002
   126.13500000000694        58.072127060400774        4.9159849291988515E-002
   126.13550000000694        58.081643971461411        4.9103694193695029E-002
   126.13600000000694        58.091159453555093        4.9086068238207659E-002
   126.13650000000695        58.100673510346986        4.8985794730693415E-002
   126.13700000000695        58.110186138416879        4.8972123126686411E-002
   126.13750000000695        58.119697338818582        4.9030946065363075E-002
   126.13800000000695        58.129207114107402        4.9086367659002227E-002
   126.13850000000696        58.138715470040381        4.8931468737264582E-002
   126.13900000000696        58.148222398326624        4.8934966260700569E-002
   126.13950000000696        58.157727906168091        4.8830237938940695E-002
   126.14000000000696        58.167231987662433        4.8888819939790433E-002
   126.14050000000697        58.176734649091678        4.8881521830789421E-002
   126.14100000000697        58.186235888675910        4.8910433716246302E-002
   126.14150000000697        58.195735711022586        4.8815132737193762E-002
   126.14200000000697        58.205234112902225        4.8756971371824546E-002
   126.14250000000698        58.214731095337839        4.8722837897972666E-002
   126.14300000000698        58.224226656718287        4.8808032610664492E-002
   126.14350000000698        58.233720804168087        4.8748214121864489E-002
   126.14400000000698        58.243213533993234        4.8724084220399852E-002
   126.14450000000699        58.252704847517542        4.8710067901577246E-002
   126.14500000000699        58.262194748809648        4.8567222694205284E-002
   126.14550000000699        58.271683231694809        4.8578706531335274E-002
   126.14600000000699        58.281170300938044        4.8577115876901042E-002
   126.14650000000699        58.290655957200876        4.8563870382964523E-002
   126.14700000000700        58.300140199444726        4.8610459894221705E-002
   126.14750000000700        58.309623032887913        4.8530628688278475E-002
   126.14800000000700        58.319104455377840        4.8441327620600043E-002
   126.14850000000700        58.328584464929243        4.8453659692673068E-002
   126.14900000000701        58.338063064658257        4.8467481146864166E-002
   126.14950000000701        58.347540257291172        4.8398942656109077E-002
   126.15000000000701        58.357016038651636        4.8449098720657904E-002
   126.15050000000701        58.366490414188021        4.8421660756563928E-002
   126.15100000000702        58.375963383431014        4.8364522804215979E-002
   126.15150000000702        58.385434948372399        4.8223592310496194E-002
   126.15200000000702        58.394905103547273        4.8253876111299790E-002
   126.15250000000702        58.404373853331933        4.8302901245004172E-002
   126.15300000000703        58.413841200790252        4.8272456475848977E-002
   126.15350000000703        58.423307145900452        4.8191794507246095E-002
   126.15400000000703        58.432771685578246        4.8217273057683210E-002
   126.15450000000703        58.442234825693795        4.8134161488167765E-002
   126.15500000000704        58.451696561602056        4.8163610833413931E-002
   126.15550000000704        58.461156900334416        4.8042423671576365E-002
   126.15600000000704        58.470615834788205        4.8093841729718007E-002
   126.15650000000704        58.480073373429896        4.7994880120675751E-002
   126.15700000000705        58.489529507349140        4.8144065980907015E-002
   126.15750000000705        58.498984248204692        4.8085964797563809E-002
   126.15800000000705        58.508437592829758        4.7980197367571885E-002
   126.15850000000705        58.517889538917395        4.7950857218486520E-002
   126.15900000000705        58.527340090210473        4.7870920058685887E-002
   126.15950000000706        58.536789242953724        4.7925195131251472E-002
   126.16000000000706        58.546237002896312        4.7902783220850599E-002
   126.16050000000706        58.555683369848943        4.7839986242646036E-002
   126.16100000000706        58.565128341847746        4.7846834340834872E-002
   126.16150000000707        58.574571922310604        4.7809455492113316E-002
   126.16200000000707        58.584014110759632        4.7775983424337740E-002
   126.16250000000707        58.593454906256980        4.7813947524609123E-002
   126.16300000000707        58.602894314261846        4.7724050628739197E-002
   126.16350000000708        58.612332330976280        4.7692862281964489E-002
   126.16400000000708        58.621768956537082        4.7743108153615259E-002
   126.16450000000708        58.631204199530742        4.7544642160556039E-002
   126.16500000000708        58.640638047949039        4.7627126455040490E-002
   126.16550000000709        58.650070512472738        4.7572691182161342E-002
   126.16600000000709        58.659501590291917        4.7526996794284890E-002
   126.16650000000709        58.668931280171783        4.7570019481371698E-002
   126.16700000000709        58.678359587744332        4.7494455337619049E-002
   126.16750000000710        58.687786509278673        4.7484386846161797E-002
   126.16800000000710        58.697212047652890        4.7447776576297986E-002
   126.16850000000710        58.706636200656604        4.7505316913184610E-002
   126.16900000000710        58.716058974687591        4.7417357264329010E-002
   126.16950000000710        58.725480367195601        4.7318626151874169E-002
   126.17000000000711        58.734900376071451        4.7325766776121714E-002
   126.17050000000711        58.744319007310366        4.7215429745323334E-002
   126.17100000000711        58.753736253702129        4.7318676279300066E-002
   126.17150000000711        58.763152123264355        4.7326972712935240E-002
   126.17200000000712        58.772566617481445        4.7206047744374036E-002
   126.17250000000712        58.781979729819824        4.7258312988792059E-002
   126.17300000000712        58.791391468967156        4.7146987530769881E-002
   126.17350000000712        58.800801827042854        4.7231323232564959E-002
   126.17400000000713        58.810210813692528        4.7134041283143177E-002
   126.17450000000713        58.819618422358658        4.7158724336040625E-002
   126.17500000000713        58.829024658287636        4.7112850834260436E-002
   126.17550000000713        58.838429519467752        4.7109053389339496E-002
   126.17600000000714        58.847833009324823        4.7031201317237613E-002
   126.17650000000714        58.857235124210312        4.7060792316862207E-002
   126.17700000000714        58.866635870809816        4.6944284830222095E-002
   126.17750000000714        58.876035244296446        4.6912930770824986E-002
   126.17800000000715        58.885433245764915        4.6948690407329803E-002
   126.17850000000715        58.894829878486654        4.6941719343459927E-002
   126.17900000000715        58.904225142982810        4.6897796337856290E-002
   126.17950000000715        58.913619040174495        4.6805956465128078E-002
   126.18000000000715        58.923011565113391        4.6903089896066223E-002
   126.18050000000716        58.932402726929489        4.6831680934418918E-002
   126.18100000000716        58.941792519658158        4.6871337586120818E-002
   126.18150000000716        58.951180952236555        4.6672384387094985E-002
   126.18200000000716        58.960568011538733        4.6817514876801261E-002
   126.18250000000717        58.969953711338825        4.6752409272248156E-002
   126.18300000000717        58.979338048990684        4.6616429385545173E-002
   126.18350000000717        58.988721019420829        4.6652175178137835E-002
   126.18400000000717        58.998102630007871        4.6575279716229816E-002
   126.18450000000718        59.007482876192228        4.6606624569455739E-002
   126.18500000000718        59.016861762249832        4.6592920095812528E-002
   126.18550000000718        59.026239288926163        4.6530288698087945E-002
   126.18600000000718        59.035615451905983        4.6629389207942060E-002
   126.18650000000719        59.044990264801605        4.6340682060708807E-002
   126.18700000000719        59.054363707752742        4.6534760049830294E-002
   126.18750000000719        59.063735800798753        4.6388715776320963E-002
   126.18800000000719        59.073106531848573        4.6443534864980207E-002
   126.18850000000720        59.082475908611272        4.6399650214304866E-002
   126.18900000000720        59.091843929242216        4.6363135353489252E-002
   126.18950000000720        59.101210595738891        4.6276588585078215E-002
   126.19000000000720        59.110575905959855        4.6258914083841668E-002
   126.19050000000721        59.119939860164074        4.6326871587827140E-002
   126.19100000000721        59.129302463442258        4.6291600758336708E-002
   126.19150000000721        59.138663715121552        4.6209115163151314E-002
   126.19200000000721        59.148023612159463        4.6236713891218202E-002
   126.19250000000721        59.157382160333093        4.6155929526020031E-002
   126.19300000000722        59.166739357499495        4.6085613904590671E-002
   126.19350000000722        59.176095204007026        4.6038565583782380E-002
   126.19400000000722        59.185449701442572        4.5974589644199780E-002
   126.19450000000722        59.194802847234669        4.6031526238131525E-002
   126.19500000000723        59.204154645969616        4.6040845103424044E-002
   126.19550000000723        59.213505099585930        4.5947281612470484E-002
   126.19600000000723        59.222854201082825        4.6077658634810587E-002
   126.19650000000723        59.232201963140504        4.5917604634404266E-002
   126.19700000000724        59.241548377447536        4.5849514693019226E-002
   126.19750000000724        59.250893444475693        4.5881386453265741E-002
   126.19800000000724        59.260237166744062        4.5932694533189593E-002
   126.19850000000724        59.269579548242227        4.5860312739017674E-002
   126.19900000000725        59.278920585710381        4.5831069051603709E-002
   126.19950000000725        59.288260281171162        4.5785899759207792E-002
   126.20000000000725        59.297598635287287        4.5723871648172869E-002
   126.20050000000725        59.306935646792120        4.5726760052116219E-002
   126.20100000000726        59.316271318220615        4.5713480668720642E-002
   126.20150000000726        59.325605650724555        4.5661860938411875E-002
   126.20200000000726        59.334938642749691        4.5666160482784039E-002
   126.20250000000726        59.344270296365039        4.5664960398689572E-002
   126.20300000000726        59.353600612837980        4.5631344592201355E-002
   126.20350000000727        59.362929593881759        4.5518664725804646E-002
   126.20400000000727        59.372257234277036        4.5579145281191669E-002
   126.20450000000727        59.381583542403298        4.5479520572525634E-002
   126.20500000000727        59.390908513062861        4.5470913943781888E-002
   126.20550000000728        59.400232150138834        4.5413510329447168E-002
   126.20600000000728        59.409554451356264        4.5432765777271435E-002
   126.20650000000728        59.418875419701358        4.5427378085732883E-002
   126.20700000000728        59.428195058509125        4.5280493822219013E-002
   126.20750000000729        59.437513360862567        4.5318322550098530E-002
   126.20800000000729        59.446830333526897        4.5275966739852180E-002
   126.20850000000729        59.456145974277952        4.5276944764242662E-002
   126.20900000000729        59.465460284832972        4.5274421077552550E-002
   126.20950000000730        59.474773268208004        4.5165098992918137E-002
   126.21000000000730        59.484084917671808        4.5267548042772415E-002
   126.21050000000730        59.493395243679736        4.5156931285747014E-002
   126.21100000000730        59.502704237570910        4.5234973563588979E-002
   126.21150000000731        59.512011907547290        4.5174298944493291E-002
   126.21200000000731        59.521318249481261        4.5180566802147416E-002
   126.21250000000731        59.530623267021745        4.5123147274115011E-002
   126.21300000000731        59.539926959532089        4.5056601364246461E-002
   126.21350000000731        59.549229325418516        4.5077413566981687E-002
   126.21400000000732        59.558530370522860        4.4959418983630026E-002
   126.21450000000732        59.567830090397088        4.4922738611171319E-002
   126.21500000000732        59.577128485857301        4.4959305376096520E-002
   126.21550000000732        59.586425561167104        4.4911220702038651E-002
   126.21600000000733        59.595721312928589        4.4953211254426445E-002
   126.21650000000733        59.605015746557719        4.4877129146984295E-002
   126.21700000000733        59.614308860274576        4.4787136503347549E-002
   126.21750000000733        59.623600652338183        4.4786494795912915E-002
   126.21800000000734        59.632891127817011        4.4681506896603621E-002
   126.21850000000734        59.642180279428565        4.4816770121698941E-002
   126.21900000000734        59.651468118162327        4.4740776365684819E-002
   126.21950000000734        59.660754637751332        4.4753276234656685E-002
   126.22000000000735        59.670039844604204        4.4602198011950971E-002
   126.22050000000735        59.679323731966178        4.4609188238214775E-002
   126.22100000000735        59.688606304148564        4.4613371019128628E-002
   126.22150000000735        59.697887562372294        4.4588528884001666E-002
   126.22200000000736        59.707167505726879        4.4601395405013504E-002
   126.22250000000736        59.716446141117451        4.4377028634967584E-002
   126.22300000000736        59.725723455326474        4.4520992349339497E-002
   126.22350000000736        59.734999462145765        4.4456730375942673E-002
   126.22400000000736        59.744274154203616        4.4533868253118447E-002
   126.22450000000737        59.753547542177166        4.4312079087233593E-002
   126.22500000000737        59.762819612202001        4.4425629266165972E-002
   126.22550000000737        59.772090376423755        4.4369388530050562E-002
   126.22600000000737        59.781359831003897        4.4338514315088208E-002
   126.22650000000738        59.790627976488963        4.4336110510677595E-002
   126.22700000000738        59.799894815756339        4.4262915543388640E-002
   126.22750000000738        59.809160344152417        4.4350182927161218E-002
   126.22800000000738        59.818424571850180        4.4178324425621203E-002
   126.22850000000739        59.827687489405037        4.4188857074532323E-002
   126.22900000000739        59.836949102192122        4.4172747823852179E-002
   126.22950000000739        59.846209410561173        4.4141475637117934E-002
   126.23000000000739        59.855468415663033        4.4071443666510147E-002
   126.23050000000740        59.864726116818240        4.4019357237055967E-002
   126.23100000000740        59.873982511692390        4.4115205029206656E-002
   126.23150000000740        59.883237609949980        4.3959935722271810E-002
   126.23200000000740        59.892491402417036        4.3984864899810426E-002
   126.23250000000741        59.901743895831856        4.3919672705047472E-002
   126.23300000000741        59.910995087253838        4.3921134509692109E-002
   126.23350000000741        59.920244979533791        4.3890305040145738E-002
   126.23400000000741        59.929493572600279        4.3857153241577719E-002
   126.23450000000742        59.938740868042835        4.3778228354236733E-002
   126.23500000000742        59.947986864243539        4.3752066582593563E-002
   126.23550000000742        59.957231561142322        4.3808232528950747E-002
   126.23600000000742        59.966474963019422        4.3784252370674265E-002
   126.23650000000742        59.975717069622711        4.3718014100908871E-002
   126.23700000000743        59.984957879008149        4.3722418596364276E-002
   126.23750000000743        59.994197394606147        4.3672324028056778E-002
   126.23800000000743        60.003435614947144        4.3659705329643965E-002
   126.23850000000743        60.012672542713915        4.3592404223848538E-002
   126.23900000000744        60.021908174325795        4.3656183840351484E-002
   126.23950000000744        60.031142516280688        4.3589434146772708E-002
   126.24000000000744        60.040375564663293        4.3592607518341410E-002
   126.24050000000744        60.049607326286463        4.3389742101498804E-002
   126.24100000000745        60.058837788446091        4.3572620369369403E-002
   126.24150000000745        60.068066967843826        4.3425338820370363E-002
   126.24200000000745        60.077294854900387        4.3400418516284602E-002
   126.24250000000745        60.086521453585888        4.3348099167601954E-002
   126.24300000000746        60.095746761057349        4.3421843231356158E-002
   126.24350000000746        60.104970785629064        4.3277993165745779E-002
   126.24400000000746        60.114193519507694        4.3290418917215606E-002
   126.24450000000746        60.123414966825003        4.3301813114283480E-002
   126.24500000000747        60.132635130284918        4.3218126424313962E-002
   126.24550000000747        60.141854006373180        4.3222940752564318E-002
   126.24600000000747        60.151071599318044        4.3154132019486882E-002
   126.24650000000747        60.160287905279425        4.3210153439142758E-002
   126.24700000000747        60.169502931679233        4.3085623419663946E-002
   126.24750000000748        60.178716671708997        4.3111997214994931E-002
   126.24800000000748        60.187929130285418        4.3095777850493636E-002
   126.24850000000748        60.197140306564066        4.3101576510881381E-002
   126.24900000000748        60.206350201870663        4.3096620652899431E-002
   126.24950000000749        60.215558817717593        4.3039756661131016E-002
   126.25000000000749        60.224766154363628        4.2945948899032228E-002
   126.25050000000749        60.233972211469492        4.2856938609300163E-002
   126.25100000000749        60.243176983695037        4.3039159565270151E-002
   126.25150000000750        60.252380484839705        4.2900292702855530E-002
   126.25200000000750        60.261582707643477        4.2791960966956817E-002
   126.25250000000750        60.270783650941674        4.2793600033887748E-002
   126.25300000000750        60.279983318195697        4.2776313898946747E-002
   126.25350000000751        60.289181709478477        4.2763306940023872E-002
   126.25400000000751        60.298378827083532        4.2677925353888396E-002
   126.25450000000751        60.307574667416425        4.2708666074663726E-002
   126.25500000000751        60.316769234801562        4.2687302377462925E-002
   126.25550000000752        60.325962529156428        4.2644155227758850E-002
   126.25600000000752        60.335154551238169        4.2571422613710316E-002
   126.25650000000752        60.344345298153122        4.2626437408565504E-002
   126.25700000000752        60.353534776643379        4.2531432008962589E-002
   126.25750000000752        60.362722982942763        4.2482743599699273E-002
   126.25800000000753        60.371909918338382        4.2448951550361755E-002
   126.25850000000753        60.381095582854691        4.2455565549567496E-002
   126.25900000000753        60.390279981767421        4.2289975788622758E-002
   126.25950000000753        60.399463105849229        4.2397261045991438E-002
   126.26000000000754        60.408644964690602        4.2368997462561883E-002
   126.26050000000754        60.417825558486385        4.2222700925016912E-002
   126.26100000000754        60.427004881545038        4.2243348486355969E-002
   126.26150000000754        60.436182937829273        4.2277707243301960E-002
   126.26200000000755        60.445359730500904        4.2208474613715241E-002
   126.26250000000755        60.454535256258382        4.2212272695470759E-002
   126.26300000000755        60.463709517254408        4.2217772533990033E-002
   126.26350000000755        60.472882515374152        4.2165655064462557E-002
   126.26400000000756        60.482054250320509        4.2095948122922479E-002
   126.26450000000756        60.491224721860618        4.2045534424938774E-002
   126.26500000000756        60.500393929162499        4.2079010324880102E-002
   126.26550000000756        60.509561878180399        4.1951336368556379E-002
   126.26600000000757        60.518728563520398        4.1935042515945910E-002
   126.26650000000757        60.527893988608817        4.1900205853094424E-002
   126.26700000000757        60.537058152026390        4.1938282084216745E-002
   126.26750000000757        60.546221058769078        4.1847193882248501E-002
   126.26800000000758        60.555382704798340        4.1838282112952999E-002
   126.26850000000758        60.564543091609202        4.1869461705051111E-002
   126.26900000000758        60.573702222878453        4.1799012245366987E-002
   126.26950000000758        60.582860096624280        4.1743902229344425E-002
   126.27000000000758        60.592016710230880        4.1850564036142728E-002
   126.27050000000759        60.601172074074881        4.1670026432618697E-002
   126.27100000000759        60.610326177705986        4.1707393793539348E-002
   126.27150000000759        60.619479027935057        4.1676971446820539E-002
   126.27200000000759        60.628630624262875        4.1628033134131819E-002
   126.27250000000760        60.637780967013114        4.1571881223249570E-002
   126.27300000000760        60.646930054238929        4.1624622588636646E-002
   126.27350000000760        60.656077893076414        4.1484579326688593E-002
   126.27400000000760        60.665224475034307        4.1568523482296421E-002
   126.27450000000761        60.674369811199156        4.1392674827071228E-002
   126.27500000000761        60.683513891030138        4.1468942865673861E-002
   126.27550000000761        60.692656724913313        4.1344793445387003E-002
   126.27600000000761        60.701798304522335        4.1430888037674675E-002
   126.27650000000762        60.710938637307486        4.1409801637852864E-002
   126.27700000000762        60.720077724424982        4.1254319023346135E-002
   126.27750000000762        60.729215558459778        4.1333420247827178E-002
   126.27800000000762        60.738352148462425        4.1255243888789171E-002
   126.27850000000763        60.747487489351201        4.1280932893769613E-002
   126.27900000000763        60.756621588078538        4.1115205302374738E-002
   126.27950000000763        60.765754435707819        4.1198215834617573E-002
   126.28000000000763        60.774886041099286        4.1145881028024481E-002
   126.28050000000763        60.784016400337521        4.1165887315922724E-002
   126.28100000000764        60.793145515425337        4.1191830233828747E-002
   126.28150000000764        60.802273392689251        4.0956509228227911E-002
   126.28200000000764        60.811400019637965        4.1065769749942686E-002
   126.28250000000764        60.820525410066018        4.0905432257240484E-002
   126.28300000000765        60.829649555624066        4.0889698885863107E-002
   126.28350000000765        60.838772460333502        4.0857978903736554E-002
   126.28400000000765        60.847894123383760        4.0874382050964032E-002
   126.28450000000765        60.857014547086145        4.0857721756512456E-002
   126.28500000000766        60.866133731375442        4.0837058854210725E-002
   126.28550000000766        60.875251677597028        4.0776040841949211E-002
   126.28600000000766        60.884368382262252        4.0863661373119135E-002
   126.28650000000766        60.893483854002845        4.0723650177482897E-002
   126.28700000000767        60.902598085571334        4.0720174605752620E-002
   126.28750000000767        60.911711081462826        4.0669723612184787E-002
   126.28800000000767        60.920822841746727        4.0595249799106468E-002
   126.28850000000767        60.929933362149171        4.0723003399121681E-002
   126.28900000000768        60.939042654348945        4.0533006154747482E-002
   126.28950000000768        60.948150708780176        4.0498723055375968E-002
   126.29000000000768        60.957257530291976        4.0419473054573260E-002
   126.29050000000768        60.966363116639300        4.0426921951456862E-002
   126.29100000000768        60.975467468648993        4.0508656617127395E-002
   126.29150000000769        60.984570590419956        4.0498488060802001E-002
   126.29200000000769        60.993672483824398        4.0334592176788711E-002
   126.29250000000769        61.002773140436048        4.0438942336596902E-002
   126.29300000000769        61.011872572327064        4.0270572546228754E-002
   126.29350000000770        61.020970770202915        4.0292549855162292E-002
   126.29400000000770        61.030067741864855        4.0163893735186390E-002
   126.29450000000770        61.039163477218814        4.0386640078433587E-002
   126.29500000000770        61.048257994030280        4.0150014373111012E-002
   126.29550000000771        61.057351276988477        4.0201259483927117E-002
   126.29600000000771        61.066443335911956        4.0103810209632072E-002
   126.29650000000771        61.075534165331746        4.0142150497441742E-002
   126.29700000000771        61.084623771491806        4.0047339057889458E-002
   126.29750000000772        61.093712147921892        4.0151430033347320E-002
   126.29800000000772        61.102799305271809        3.9977239280679248E-002
   126.29850000000772        61.111885233286920        4.0035782292956811E-002
   126.29900000000772        61.120969940278655        3.9959900146059081E-002
   126.29950000000773        61.130053422651265        3.9946066842710126E-002
   126.30000000000773        61.139135681999136        3.9944924780174314E-002
   126.30050000000773        61.148216720713698        3.9869228858067110E-002
   126.30100000000773        61.157296537247902        3.9818384195995413E-002
   126.30150000000774        61.166375131097922        3.9842721324502194E-002
   126.30200000000774        61.175452507681392        3.9710753382385056E-002
   126.30250000000774        61.184528661705599        3.9700398784832280E-002
   126.30300000000774        61.193603596756368        3.9667159552493315E-002
   126.30350000000774        61.202677313249914        3.9617369443306946E-002
   126.30400000000775        61.211749809747012        3.9645976353702719E-002
   126.30450000000775        61.220821089763504        3.9611408631234635E-002
   126.30500000000775        61.229891151569682        3.9622260995827760E-002
   126.30550000000775        61.238960000772877        3.9436807849228664E-002
   126.30600000000776        61.248027628823209        3.9489984880105730E-002
   126.30650000000776        61.257094044278297        3.9398560127069923E-002
   126.30700000000776        61.266159240930321        3.9485994600045135E-002
   126.30750000000776        61.275223225935356        3.9435740706360550E-002
   126.30800000000777        61.284285997405583        3.9364261996681076E-002
   126.30850000000777        61.293347557437329        3.9196698816268888E-002
   126.30900000000777        61.302407899870275        3.9255630375582176E-002
   126.30950000000777        61.311467030250398        3.9300659713873788E-002
   126.31000000000778        61.320524952017635        3.9192673478132149E-002
   126.31050000000778        61.329581660727364        3.9171304269409561E-002
   126.31100000000778        61.338637159726765        3.9101636548429491E-002
   126.31150000000778        61.347691446190119        3.9146220374524462E-002
   126.31200000000779        61.356744525818570        3.9056244364157708E-002
   126.31250000000779        61.365796394802068        3.9041569064132330E-002
   126.31300000000779        61.374847054318202        3.9071662394522901E-002
   126.31350000000779        61.383896508041055        3.8995222926435320E-002
   126.31400000000779        61.392944754383365        3.8914974855651784E-002
   126.31450000000780        61.401991790745711        3.8982739453059231E-002
   126.31500000000780        61.411037622760453        3.8952472074346600E-002
   126.31550000000780        61.420082249458069        3.8897054081091245E-002
   126.31600000000780        61.429125668784138        3.8941868393727458E-002
   126.31650000000781        61.438167888554503        3.8734647920459900E-002
   126.31700000000781        61.447208896315196        3.8904919771544970E-002
   126.31750000000781        61.456248704825974        3.8860568379713835E-002
   126.31800000000781        61.465287314512516        3.8606144574078363E-002
   126.31850000000782        61.474324712830999        3.8777394242060233E-002
   126.31900000000782        61.483360915685743        3.8627722082856808E-002
   126.31950000000782        61.492395914392937        3.8604941763350102E-002
   126.32000000000782        61.501429712625814        3.8556838949037490E-002
   126.32050000000783        61.510462309521159        3.8551499294483253E-002
   126.32100000000783        61.519493706525573        3.8544551012421407E-002
   126.32150000000783        61.528523905647596        3.8464132212672225E-002
   126.32200000000783        61.537552905072438        3.8424680375208263E-002
   126.32250000000784        61.546580704932055        3.8446206057523184E-002
   126.32300000000784        61.555607307671472        3.8435326029921689E-002
   126.32350000000784        61.564632711989169        3.8481551992943501E-002
   126.32400000000784        61.573656923152519        3.8353751322306694E-002
   126.32450000000784        61.582679936452628        3.8307730878525639E-002
   126.32500000000785        61.591701755257134        3.8204872060562001E-002
   126.32550000000785        61.600722377364420        3.8179314064353410E-002
   126.32600000000785        61.609741803806649        3.8206668684042253E-002
   126.32650000000785        61.618760037560335        3.8166819940641042E-002
   126.32700000000786        61.627777077582607        3.8137011181049042E-002
   126.32750000000786        61.636792927497723        3.7964806284436090E-002
   126.32800000000786        61.645807580011883        3.8035872608248637E-002
   126.32850000000786        61.654821041766844        3.8048978059945275E-002
   126.32900000000787        61.663833315646286        3.7887838257482272E-002
   126.32950000000787        61.672844394341212        3.7939399166265188E-002
   126.33000000000787        61.681854285689859        3.7842643636028198E-002
   126.33050000000787        61.690862984589799        3.7875950306018633E-002
   126.33100000000788        61.699870496121164        3.7814062476387682E-002
   126.33150000000788        61.708876818325244        3.7780077270199483E-002
   126.33200000000788        61.717881952076844        3.7756784376744561E-002
   126.33250000000788        61.726885894454441        3.7915012073445831E-002
   126.33300000000789        61.735888656658368        3.7726424063965536E-002
   126.33350000000789        61.744890230452015        3.7624184891267218E-002
   126.33400000000789        61.753890617765393        3.7539004816180672E-002
   126.33450000000789        61.762889818629851        3.7495832845000909E-002
   126.33500000000789        61.771887831303097        3.7607618194945305E-002
   126.33550000000790        61.780884662537780        3.7564347656966514E-002
   126.33600000000790        61.789880308897445        3.7563016186512040E-002
   126.33650000000790        61.798874773496777        3.7474702535772834E-002
   126.33700000000790        61.807868053202291        3.7481504386118226E-002
   126.33750000000791        61.816860152013930        3.7410193262667438E-002
   126.33800000000791        61.825851066798606        3.7443162905362808E-002
   126.33850000000791        61.834840802189639        3.7375169209204702E-002
   126.33900000000791        61.843829356669161        3.7308030624656069E-002
   126.33950000000792        61.852816729944458        3.7282515113674766E-002
   126.34000000000792        61.861802923952681        3.7227734005543391E-002
   126.34050000000792        61.870787938386009        3.7185166472560961E-002
   126.34100000000792        61.879771772811488        3.7202831513757445E-002
   126.34150000000793        61.888754431293229        3.7102757902335623E-002
   126.34200000000793        61.897735910247810        3.7090982409109199E-002
   126.34250000000793        61.906716212366007        3.7058498146263129E-002
   126.34300000000793        61.915695337878901        3.7019700869876770E-002
   126.34350000000794        61.924673287383619        3.6970571865621832E-002
   126.34400000000794        61.933650061032104        3.6929679744661943E-002
   126.34450000000794        61.942625658427119        3.6943325328332235E-002
   126.34500000000794        61.951600082933950        3.6867615326041860E-002
   126.34550000000795        61.960573333077711        3.6802973892918665E-002
   126.34600000000795        61.969545407390861        3.6850097213765538E-002
   126.34650000000795        61.978516310265341        3.6812940590622026E-002
   126.34700000000795        61.987486039352433        3.6836354678320964E-002
   126.34750000000795        61.996454599017966        3.6725501792882934E-002
   126.34800000000796        62.005421986688873        3.6636370413004098E-002
   126.34850000000796        62.014388199030165        3.6764803483459618E-002
   126.34900000000796        62.023353245425959        3.6660819758963591E-002
   126.34950000000796        62.032317121456515        3.6574362104574556E-002
   126.35000000000797        62.041279826649514        3.6555880656523092E-002
   126.35050000000797        62.050241361551599        3.6603735147590084E-002
   126.35100000000797        62.059201729490248        3.6574878140940431E-002
   126.35150000000797        62.068160932532642        3.6389743473300595E-002
   126.35200000000798        62.077118964890950        3.6369360541038377E-002
   126.35250000000798        62.086075829974376        3.6366306337407478E-002
   126.35300000000798        62.095031529318710        3.6328201059933479E-002
   126.35350000000798        62.103986064107083        3.6220670863589981E-002
   126.35400000000799        62.112939430663452        3.6258015433071111E-002
   126.35450000000799        62.121891632914007        3.6265528204547127E-002
   126.35500000000799        62.130842671768747        3.6222618530119689E-002
   126.35550000000799        62.139792548373833        3.6096317638064257E-002
   126.35600000000800        62.148741260692525        3.6017366785967717E-002
   126.35650000000800        62.157688806279509        3.6138149943363590E-002
   126.35700000000800        62.166635193294461        3.6065040078617390E-002
   126.35750000000800        62.175580418200106        3.6006070900868131E-002
   126.35800000000800        62.184524479382716        3.6070576759148675E-002
   126.35850000000801        62.193467383415857        3.5946152435239367E-002
   126.35900000000801        62.202409125779809        3.5891546568925591E-002
   126.35950000000801        62.211349706377135        3.5938412959874204E-002
   126.36000000000801        62.220289131143019        3.5806309169959527E-002
   126.36050000000802        62.229227393694259        3.5851235229443189E-002
   126.36100000000802        62.238164499116131        3.5836562290996903E-002
   126.36150000000802        62.247100450806691        3.5611893379098217E-002
   126.36200000000802        62.256035239826772        3.5667259909533178E-002
   126.36250000000803        62.264968873002466        3.5674764927369949E-002
   126.36300000000803        62.273901351634827        3.5593024608974365E-002
   126.36350000000803        62.282832673392946        3.5569206921728602E-002
   126.36400000000803        62.291762838025839        3.5642769195167415E-002
   126.36450000000804        62.300691850830717        3.5564431813758610E-002
   126.36500000000804        62.309619709316685        3.5489662831873776E-002
   126.36550000000804        62.318546412455277        3.5498422915186692E-002
   126.36600000000804        62.327471962485326        3.5500301990606581E-002
   126.36650000000805        62.336396363835647        3.5289977385076485E-002
   126.36700000000805        62.345319607025985        3.5389321339513856E-002
   126.36750000000805        62.354241704200724        3.5189054916028147E-002
   126.36800000000805        62.363162644719232        3.5272976114127129E-002
   126.36850000000805        62.372082437776129        3.5185245636500932E-002
   126.36900000000806        62.381001077109275        3.5280680082523823E-002
   126.36950000000806        62.389918571646419        3.5117062112554671E-002
   126.37000000000806        62.398834915270292        3.5041297046750061E-002
   126.37050000000806        62.407750107786107        3.5090588803786051E-002
   126.37100000000807        62.416664154002554        3.5038039446756604E-002
   126.37150000000807        62.425577052303282        3.4994914151551870E-002
   126.37200000000807        62.434488803582425        3.4940280585657360E-002
   126.37250000000807        62.443399406176844        3.4988369631844631E-002
   126.37300000000808        62.452308865469760        3.4881204651347024E-002
   126.37350000000808        62.461217175768304        3.4945748951799444E-002
   126.37400000000808        62.470124344001377        3.4842117965890297E-002
   126.37450000000808        62.479030366529223        3.4788911784463666E-002
   126.37500000000809        62.487935244816654        3.4734808431708321E-002
   126.37550000000809        62.496838980117090        3.4639534908585165E-002
   126.37600000000809        62.505741569044439        3.4709653508437695E-002
   126.37650000000809        62.514643017709659        3.4646687137506772E-002
   126.37700000000810        62.523543325669372        3.4499909907704747E-002
   126.37750000000810        62.532442487531355        3.4583507662416572E-002
   126.37800000000810        62.541340510278864        3.4551483552025974E-002
   126.37850000000810        62.550237394012647        3.4424493492405665E-002
   126.37900000000811        62.559133133896651        3.4487362155004975E-002
   126.37950000000811        62.568027738082428        3.4330622739221675E-002
   126.38000000000811        62.576921200083035        3.4327811480768404E-002
   126.38050000000811        62.585813521914737        3.4397451207356385E-002
   126.38100000000811        62.594704709019894        3.4274259928471863E-002
   126.38150000000812        62.603594754034731        3.4379248803535059E-002
   126.38200000000812        62.612483664455183        3.4337073520646973E-002
   126.38250000000812        62.621371438116199        3.4289981646494196E-002
   126.38300000000812        62.630258076554036        3.4181725066623279E-002
   126.38350000000813        62.639143577100981        3.4181984756108015E-002
   126.38400000000813        62.648027943851773        3.4097082932431431E-002
   126.38450000000813        62.656911176645387        3.3961477852543498E-002
   126.38500000000813        62.665793272119970        3.3983613353722630E-002
   126.38550000000814        62.674674236115372        3.3874073970818680E-002
   126.38600000000814        62.683554063412217        3.3942062452257414E-002
   126.38650000000814        62.692432756683651        3.4069022196887289E-002
   126.38700000000814        62.701310324307691        3.3828284536342304E-002
   126.38750000000815        62.710186757017908        3.3747104805787069E-002
   126.38800000000815        62.719062058223528        3.3667574968058916E-002
   126.38850000000815        62.727936227802267        3.3623155453263158E-002
   126.38900000000815        62.736809264641622        3.3701053046860149E-002
   126.38950000000816        62.745681173313898        3.3678611713606928E-002
   126.39000000000816        62.754551953988354        3.3572863480152926E-002
   126.39050000000816        62.763421602583414        3.3633175315877117E-002
   126.39100000000816        62.772290127518943        3.3425982605878334E-002
   126.39150000000816        62.781157519391385        3.3492110028693407E-002
   126.39200000000817        62.790023784936913        3.3489555577147487E-002
   126.39250000000817        62.798888924603965        3.3420210271395447E-002
   126.39300000000817        62.807752938995321        3.3277092615785937E-002
   126.39350000000817        62.816615823514056        3.3339728690140485E-002
   126.39400000000818        62.825477581962041        3.3425592532315591E-002
   126.39450000000818        62.834338219028375        3.3303902446905488E-002
   126.39500000000818        62.843197733126630        3.3087012416065945E-002
   126.39550000000818        62.852056118046811        3.3145062697892420E-002
   126.39600000000819        62.860913381393175        3.3084723578824193E-002
   126.39650000000819        62.869769519575527        3.3131099252007266E-002
   126.39700000000819        62.878624535380460        3.3156804423950546E-002
   126.39750000000819        62.887478433614156        3.2922159480028815E-002
   126.39800000000820        62.896331205167250        3.2958455434722769E-002
   126.39850000000820        62.905182853797072        3.3084250309862451E-002
   126.39900000000820        62.914033388761844        3.2812322037077998E-002
   126.39950000000820        62.922882796435722        3.2926036561196033E-002
   126.40000000000821        62.931731087973901        3.2832029220392640E-002
   126.40050000000821        62.940578258659883        3.2819249496359747E-002
   126.40100000000821        62.949424310625574        3.2795795235935635E-002
   126.40150000000821        62.958269246753751        3.2627154550612825E-002
   126.40200000000821        62.967113061824065        3.2631742740425525E-002
   126.40250000000822        62.975955760173349        3.2593968633818408E-002
   126.40300000000822        62.984797340593339        3.2608345951325862E-002
   126.40350000000822        62.993637806186506        3.2527508648569722E-002
   126.40400000000822        63.002477153902674        3.2549375133312929E-002
   126.40450000000823        63.011315387422151        3.2494223651881947E-002
   126.40500000000823        63.020152505416561        3.2463244965546569E-002
   126.40550000000823        63.028988510837841        3.2316915689743736E-002
   126.40600000000823        63.037823399470248        3.2319720861445418E-002
   126.40650000000824        63.046657173497742        3.2375473457259968E-002
   126.40700000000824        63.055489836013081        3.2336494129637176E-002
   126.40750000000824        63.064321386726682        3.2245787391501197E-002
   126.40800000000824        63.073151823724821        3.2238174734149944E-002
   126.40850000000825        63.081981149770847        3.2184278679384212E-002
   126.40900000000825        63.090809364318609        3.2141894864533720E-002
   126.40950000000825        63.099636469303114        3.2027731170083729E-002
   126.41000000000825        63.108462461543802        3.2049666665896245E-002
   126.41050000000826        63.117287346276939        3.1936766254690711E-002
   126.41100000000826        63.126111117763678        3.2042707706954346E-002
   126.41150000000826        63.134933785341495        3.1862397237852523E-002
   126.41200000000826        63.143755342530497        3.1791669160358645E-002
   126.41250000000827        63.152575790297519        3.1802909413787078E-002
   126.41300000000827        63.161395131957299        3.1733363485808637E-002
   126.41350000000827        63.170213366597068        3.1661993739115969E-002
   126.41400000000827        63.179030493738779        3.1643476015584190E-002
   126.41450000000827        63.187846514055380        3.1666407448959620E-002
   126.41500000000828        63.196661432656938        3.1463181819097505E-002
   126.41550000000828        63.205475238281906        3.1710064247389279E-002
   126.41600000000828        63.214287945769840        3.1579268534603161E-002
   126.41650000000828        63.223099549715862        3.1408085170429707E-002
   126.41700000000829        63.231910044999609        3.1519983190554227E-002
   126.41750000000829        63.240719440936637        3.1403876112306543E-002
   126.41800000000829        63.249527732801873        3.1359684944759422E-002
   126.41850000000829        63.258334923622385        3.1239060632967698E-002
   126.41900000000830        63.267141011142513        3.1200286038529004E-002
   126.41950000000830        63.275945995619715        3.1255708485993398E-002
   126.42000000000830        63.284749881812047        3.1155619740508275E-002
   126.42050000000830        63.293552663535081        3.1287190725712649E-002
   126.42100000000831        63.302354347728404        3.1273686198029019E-002
   126.42150000000831        63.311154934108139        3.1158603253100204E-002
   126.42200000000831        63.319954424154375        3.0881194620132491E-002
   126.42250000000831        63.328752809604055        3.0953128723650268E-002
   126.42300000000832        63.337550097154917        3.1009538218251909E-002
   126.42350000000832        63.346346291309743        3.0813347448122558E-002
   126.42400000000832        63.355141383604831        3.0888711118688267E-002
   126.42450000000832        63.363935383121891        3.0729061249189137E-002
   126.42500000000832        63.372728284159976        3.0697084826457430E-002
   126.42550000000833        63.381520088455311        3.0718122538527955E-002
   126.42600000000833        63.390310797165768        3.0751093569717725E-002
   126.42650000000833        63.399100412166263        3.0712835796258744E-002
   126.42700000000833        63.407888932717540        3.0673973834005344E-002
   126.42750000000834        63.416676362409113        3.0448928867413669E-002
   126.42800000000834        63.425462694258464        3.0479304632084238E-002
   126.42850000000834        63.434247931250013        3.0615604320828011E-002
   126.42900000000834        63.443032082340068        3.0353461046472335E-002
   126.42950000000835        63.451815136898915        3.0351439284598634E-002
   126.43000000000835        63.460597102400790        3.0191825834108562E-002
   126.43050000000835        63.469377974844456        3.0141208072332788E-002
   126.43100000000835        63.478157752819300        3.0312222969249267E-002
   126.43150000000836        63.486936445375285        3.0190414075956917E-002
   126.43200000000836        63.495714048460130        3.0045051144398260E-002
   126.43250000000836        63.504490558251661        3.0133988993999793E-002
   126.43300000000836        63.513265978452658        3.0262102804655831E-002
   126.43350000000837        63.522040313654927        3.0181891997734724E-002
   126.43400000000837        63.530813561455290        3.0064263958491665E-002
   126.43450000000837        63.539585721043643        2.9985392854193438E-002
   126.43500000000837        63.548356794180805        2.9866761450132274E-002
   126.43550000000837        63.557126777287699        2.9952418962442065E-002
   126.43600000000838        63.565895676321759        2.9910175995485788E-002
   126.43650000000838        63.574663490096562        2.9839159911487542E-002
   126.43700000000838        63.583430219286257        2.9725706265771593E-002
   126.43750000000838        63.592195861202477        2.9760997288418748E-002
   126.43800000000839        63.600960420857042        2.9668245337806112E-002
   126.43850000000839        63.609723897243263        2.9535831536433809E-002
   126.43900000000839        63.618486287824581        2.9546498250948589E-002
   126.43950000000839        63.627247596778297        2.9473092674426774E-002
   126.44000000000840        63.636007820714227        2.9550580868196050E-002
   126.44050000000840        63.644766966042617        2.9414848382679503E-002
   126.44100000000840        63.653525029379722        2.9299817334878568E-002
   126.44150000000840        63.662282008901499        2.9346288791816770E-002
   126.44200000000841        63.671037910926543        2.9193248365650164E-002
   126.44250000000841        63.679792729538768        2.9233054842728885E-002
   126.44300000000841        63.688546470644631        2.9129415482535375E-002
   126.44350000000841        63.697299128658322        2.9255149353881866E-002
   126.44400000000842        63.706050710592500        2.9205194211896348E-002
   126.44450000000842        63.714801214033066        2.9156273479077850E-002
   126.44500000000842        63.723550642397676        2.8924184286806012E-002
   126.44550000000842        63.732298986999609        2.9076079998356780E-002
   126.44600000000842        63.741046258146511        2.9000476713067280E-002
   126.44650000000843        63.749792450624064        2.9048664946012170E-002
   126.44700000000843        63.758537572419314        2.8751906493391231E-002
   126.44750000000843        63.767281611288553        2.8901007497463022E-002
   126.44800000000843        63.776024579012898        2.8789404766113420E-002
   126.44850000000844        63.784766470569075        2.8758355257493828E-002
   126.44900000000844        63.793507289289764        2.8627499263702165E-002
   126.44950000000844        63.802247031932424        2.8628248516794755E-002
   126.45000000000844        63.810985702129244        2.8560849109115636E-002
   126.45050000000845        63.819723299193342        2.8496493799350764E-002
   126.45100000000845        63.828459823566341        2.8435618799632054E-002
   126.45150000000845        63.837195274389771        2.8460850675321128E-002
   126.45200000000845        63.845929654304300        2.8433582475245720E-002
   126.45250000000846        63.854662963834059        2.8348813842428808E-002
   126.45300000000846        63.863395201943788        2.8300133763383809E-002
   126.45350000000846        63.872126369235602        2.8278004247810126E-002
   126.45400000000846        63.880856466229780        2.8277553967546731E-002
   126.45450000000847        63.889585495044741        2.8192490655816398E-002
   126.45500000000847        63.898313456715712        2.7984243700344046E-002
   126.45550000000847        63.907040344586811        2.8107165768508718E-002
   126.45600000000847        63.915766167022056        2.8055013064357367E-002
   126.45650000000848        63.924490922305047        2.7965633853746730E-002
   126.45700000000848        63.933214608742581        2.7976112258336652E-002
   126.45750000000848        63.941937230847969        2.7825157567381766E-002
   126.45800000000848        63.950658782492852        2.7935416940256089E-002
   126.45850000000848        63.959379273671225        2.7691818906907372E-002
   126.45900000000849        63.968098694856621        2.7737174031393416E-002
   126.45950000000849        63.976817051868828        2.7724578337737660E-002
   126.46000000000849        63.985534347787556        2.7482093652512907E-002
   126.46050000000849        63.994250572393483        2.7702495960030285E-002
   126.46100000000850        64.002965738124061        2.7607006543674938E-002
   126.46150000000850        64.011679842174019        2.7405031007713198E-002
   126.46200000000850        64.020392880571109        2.7384616231044916E-002
   126.46250000000850        64.029104855605667        2.7425807311097686E-002
   126.46300000000851        64.037815773241476        2.7166361153598110E-002
   126.46350000000851        64.046525622902394        2.7329177038467815E-002
   126.46400000000851        64.055234414848826        2.7269657902122251E-002
   126.46450000000851        64.063942147491204        2.7120548290915408E-002
   126.46500000000852        64.072648816908398        2.7169020036470058E-002
   126.46550000000852        64.081354426650876        2.7210302177678242E-002
   126.46600000000852        64.090058980572834        2.7019155775596295E-002
   126.46650000000852        64.098762471880306        2.7072692833700070E-002
   126.46700000000853        64.107464906473211        2.7010308187999019E-002
   126.46750000000853        64.116166287030097        2.6681228578526065E-002
   126.46800000000853        64.124866600430124        2.6989200712479608E-002
   126.46850000000853        64.133565862312864        2.6922058864376344E-002
   126.46900000000853        64.142264069445702        2.6723333972547367E-002
   126.46950000000854        64.150961215321999        2.6856050159923119E-002
   126.47000000000854        64.159657309773038        2.6694049464723132E-002
   126.47050000000854        64.168352348705255        2.6538197184647987E-002
   126.47100000000854        64.177046330430542        2.6532185068666340E-002
   126.47150000000855        64.185739257903649        2.6506885034026397E-002
   126.47200000000855        64.194431131831792        2.6443984417058333E-002
   126.47250000000855        64.203121951974254        2.6388882391960022E-002
   126.47300000000855        64.211811716208359        2.6514306837982737E-002
   126.47350000000856        64.220500433534070        2.6241528465295080E-002
   126.47400000000856        64.229188095253718        2.6187649174886449E-002
   126.47450000000856        64.237874701599893        2.6367683648810276E-002
   126.47500000000856        64.246560262116859        2.6162824693934453E-002
   126.47550000000857        64.255244768303527        2.6179764576180611E-002
   126.47600000000857        64.263928226173405        2.6038711101977592E-002
   126.47650000000857        64.272610634520873        2.5850155217179819E-002
   126.47700000000857        64.281291988445204        2.5981876472411358E-002
   126.47750000000858        64.289972296193312        2.5896365645979653E-002
   126.47800000000858        64.298651553514077        2.5915631515501997E-002
   126.47850000000858        64.307329764648813        2.5777557024562657E-002
   126.47900000000858        64.316006925035879        2.5826127623658823E-002
   126.47950000000858        64.324683042002235        2.5584779551198068E-002
   126.48000000000859        64.333358106742125        2.5693302644727155E-002
   126.48050000000859        64.342032127272645        2.5625748978658131E-002
   126.48100000000859        64.350705102572050        2.5482209142791215E-002
   126.48150000000859        64.359377030953809        2.5410050402742641E-002
   126.48200000000860        64.368047910511706        2.5573127871494686E-002
   126.48250000000860        64.376717750189428        2.5376709233273693E-002
   126.48300000000860        64.385386542113991        2.5400534630880187E-002
   126.48350000000860        64.394054289752077        2.5432520583510202E-002
   126.48400000000861        64.402720996431839        2.5269165123831504E-002
   126.48450000000861        64.411386658575339        2.5191334777302676E-002
   126.48500000000861        64.420051276741788        2.5190117627580999E-002
   126.48550000000861        64.428714853334981        2.5126540738089766E-002
   126.48600000000862        64.437377388133015        2.5045849760609664E-002
   126.48650000000862        64.446038882705736        2.4866560513140654E-002
   126.48700000000862        64.454699331970417        2.4981484574242752E-002
   126.48750000000862        64.463358744227307        2.4829571760746072E-002
   126.48800000000863        64.472017112750478        2.4920764122169019E-002
   126.48850000000863        64.480674444186292        2.4811275472755839E-002
   126.48900000000863        64.489330735463199        2.4750496680370732E-002
   126.48950000000863        64.497985988333198        2.4643400796258968E-002
   126.49000000000864        64.506640200179547        2.4708896404474916E-002
   126.49050000000864        64.515293376461031        2.4584949383548268E-002
   126.49100000000864        64.523945511304333        2.4724798989911732E-002
   126.49150000000864        64.532596616194382        2.4330261172744977E-002
   126.49200000000864        64.541246678063914        2.4376835454975116E-002
   126.49250000000865        64.549895703493050        2.4418966277688831E-002
   126.49300000000865        64.558543696729942        2.4177610253418285E-002
   126.49350000000865        64.567190648695373        2.4346342340440918E-002
   126.49400000000865        64.575836568323098        2.4303766492960312E-002
   126.49450000000866        64.584481452793327        2.4286650544799480E-002
   126.49500000000866        64.593125306896056        2.3974052459634711E-002
   126.49550000000866        64.601768123010118        2.3956617122406546E-002
   126.49600000000866        64.610409905300031        2.3959994790290595E-002
   126.49650000000867        64.619050652688443        2.4094603931258875E-002
   126.49700000000867        64.627690372103018        2.3880540518801500E-002
   126.49750000000867        64.636329058402779        2.3726900591857832E-002
   126.49800000000867        64.644966710652511        2.3736232089103654E-002
   126.49850000000868        64.653603333726409        2.3576209265545201E-002
   126.49900000000868        64.662238922092300        2.3692359661406870E-002
   126.49950000000868        64.670873484285465        2.3476655484053466E-002
   126.50000000000868        64.679507011022281        2.3657159342635861E-002
   126.50050000000869        64.688139514423312        2.3354653374452465E-002
   126.50100000000869        64.696770981763365        2.3558081075809215E-002
   126.50150000000869        64.705401426041618        2.3319703354539568E-002
   126.50200000000869        64.714030839461614        2.3258492967183440E-002
   126.50250000000869        64.722659223363806        2.3306042718878262E-002
   126.50300000000870        64.731286582489616        2.3133696814807279E-002
   126.50350000000870        64.739912914073244        2.2982561715388601E-002
   126.50400000000870        64.748538214537035        2.3159875667271474E-002
   126.50450000000870        64.757162494375322        2.2893320778670959E-002
   126.50500000000871        64.765785745182086        2.2859300190833501E-002
   126.50550000000871        64.774407970802173        2.2794586815151664E-002
   126.50600000000871        64.783029169443694        2.2870257669375175E-002
   126.50650000000871        64.791649346029175        2.2737401852135720E-002
   126.50700000000872        64.800268498418362        2.2593272943377055E-002
   126.50750000000872        64.808886625424435        2.2562836969412230E-002
   126.50800000000872        64.817503728940267        2.2531550652874620E-002
   126.50850000000872        64.826119806381982        2.2733307409659360E-002
   126.50900000000873        64.834734867918030        2.2406794633648811E-002
   126.50950000000873        64.843348903257166        2.2387826143338008E-002
   126.51000000000873        64.851961916578247        2.2382628201263514E-002
   126.51050000000873        64.860573910810075        2.2192135028903652E-002
   126.51100000000874        64.869184882540139        2.2118618729520628E-002
   126.51150000000874        64.877794830110489        2.2327520532230860E-002
   126.51200000000874        64.886403762247127        2.2159566894045881E-002
   126.51250000000874        64.895011673062939        2.2113595724354597E-002
   126.51300000000874        64.903618565464569        2.1991512366988170E-002
   126.51350000000875        64.912224439796120        2.1797423850390848E-002
   126.51400000000875        64.920829292307971        2.1867445882457787E-002
   126.51450000000875        64.929433128483481        2.1792965175344951E-002
   126.51500000000875        64.938035948625313        2.1581350316874866E-002
   126.51550000000876        64.946637747845500        2.1663435706199795E-002
   126.51600000000876        64.955238531226598        2.1659680426645244E-002
   126.51650000000876        64.963838299494952        2.1544335557328844E-002
   126.51700000000876        64.972437049738005        2.1588015239191634E-002
   126.51750000000877        64.981034785436719        2.1540451424741723E-002
   126.51800000000877        64.989631507677473        2.1345283675516392E-002
   126.51850000000877        64.998227211612473        2.1434420385500721E-002
   126.51900000000877        65.006821903651158        2.1314798392767113E-002
   126.51950000000878        65.015415583364344        2.1053097518687724E-002
   126.52000000000878        65.024008243260212        2.1305990925537272E-002
   126.52050000000878        65.032599895481326        2.1100119919291015E-002
   126.52100000000878        65.041190533364926        2.1021141176728132E-002
   126.52150000000879        65.049780156718541        2.1120620457890076E-002
   126.52200000000879        65.058368772741233        2.0830919981539669E-002
   126.52250000000879        65.066956373478305        2.0852018770997936E-002
   126.52300000000879        65.075542963083876        2.0870068242320586E-002
   126.52350000000880        65.084128547885172        2.0381101776823757E-002
   126.52400000000880        65.092713113951589        2.0606783484825197E-002
   126.52450000000880        65.101296673777867        2.0515387986503528E-002
   126.52500000000880        65.109879223571014        2.0465782926221046E-002
   126.52550000000880        65.118460764064395        2.0430171685699217E-002
   126.52600000000881        65.127041296327164        2.0351478912608360E-002
   126.52650000000881        65.135620819406057        2.0346852858639297E-002
   126.52700000000881        65.144199333318269        2.0449425397746947E-002
   126.52750000000881        65.152776844085153        2.0175440856715441E-002
   126.52800000000882        65.161353345254611        2.0115623193400451E-002
   126.52850000000882        65.169928839549797        2.0070437221670425E-002
   126.52900000000882        65.178503330609374        1.9754992372681485E-002
   126.52950000000882        65.187076810730090        1.9883873021025494E-002
   126.53000000000883        65.195649287811662        1.9795906792110546E-002
   126.53050000000883        65.204220759212049        1.9760184122259418E-002
   126.53100000000883        65.212791224985523        1.9807777257817096E-002
   126.53150000000883        65.221360690748966        1.9474655350541041E-002
   126.53200000000884        65.229929145442256        1.9782618390944733E-002
   126.53250000000884        65.238496604502288        1.9390025524246995E-002
   126.53300000000884        65.247063058095875        1.9208291321990031E-002
   126.53350000000884        65.255628505174201        1.9374883088020635E-002
   126.53400000000885        65.264192951889939        1.9368379222598198E-002
   126.53450000000885        65.272756398000269        1.9247098054536352E-002
   126.53500000000885        65.281318841852524        1.9196977244392368E-002
   126.53550000000885        65.289880284908307        1.9121807687073299E-002
   126.53600000000885        65.298440728369869        1.8947362082261124E-002
   126.53650000000886        65.307000171368912        1.8789349370876035E-002
   126.53700000000886        65.315558611340592        1.8924162952227999E-002
   126.53750000000886        65.324116053145374        1.8938245819512339E-002
   126.53800000000886        65.332672496798281        1.8867677779471664E-002
   126.53850000000887        65.341227943286157        1.8656382947237191E-002
   126.53900000000887        65.349782388545549        1.8720742554192767E-002
   126.53950000000887        65.358335839813904        1.8420423807249075E-002
   126.54000000000887        65.366888290214149        1.8439601055142207E-002
   126.54050000000888        65.375439745765036        1.8246948738397488E-002
   126.54100000000888        65.383990202577849        1.8250411945963829E-002
   126.54150000000888        65.392539662401902        1.8321738002094284E-002
   126.54200000000888        65.401088131454998        1.7901244779177334E-002
   126.54250000000889        65.409635597618220        1.8195361396063363E-002
   126.54300000000889        65.418182074351506        1.7942956462697196E-002
   126.54350000000889        65.426727556020609        1.7723585984606788E-002
   126.54400000000889        65.435272039577029        1.7878080035626780E-002
   126.54450000000890        65.443815530661823        1.7892987879215019E-002
   126.54500000000890        65.452358031026506        1.7634929987926967E-002
   126.54550000000890        65.460899536323609        1.7568660214527018E-002
   126.54600000000890        65.469440048064953        1.7586230190899010E-002
   126.54650000000890        65.477979570219972        1.7331602544073597E-002
   126.54700000000891        65.486518094407728        1.7679669547904186E-002
   126.54750000000891        65.495055633136431        1.7424822256520561E-002
   126.54800000000891        65.503592182387848        1.6997497409943742E-002
   126.54850000000891        65.512127733074692        1.7363039535056496E-002
   126.54900000000892        65.520662298265250        1.7238257755353863E-002
   126.54950000000892        65.529195872650902        1.7199791027483979E-002
   126.55000000000892        65.537728459704780        1.6933817987101297E-002
   126.55050000000892        65.546260054677717        1.6966045243602301E-002
   126.55100000000893        65.554790663649086        1.6712490428229122E-002
   126.55150000000893        65.563320279765904        1.6922006529658352E-002
   126.55200000000893        65.571848914724612        1.6421076767673692E-002
   126.55250000000893        65.580376557312022        1.6418842573496198E-002
   126.55300000000894        65.588903214869376        1.6185119907524140E-002
   126.55350000000894        65.597428881449105        1.6396533587985679E-002
   126.55400000000894        65.605953568539945        1.5863313889006098E-002
   126.55450000000894        65.614477260811370        1.6279568190793740E-002
   126.55500000000895        65.622999972035558        1.6201008059482262E-002
   126.55550000000895        65.631521699028411        1.6012544270237135E-002
   126.55600000000895        65.640042442961146        1.5623792959320988E-002
   126.55650000000895        65.648562197505484        1.5777154396344164E-002
   126.55700000000895        65.657080968345838        1.5889156080076464E-002
   126.55750000000896        65.665598758409232        1.5682137409529423E-002
   126.55800000000896        65.674115565702508        1.5413514546120442E-002
   126.55850000000896        65.682631387539075        1.5430218915298707E-002
   126.55900000000896        65.691146225468586        1.5603023026772722E-002
   126.55950000000897        65.699660082975257        1.5585445092126379E-002
   126.56000000000897        65.708172965061109        1.4847179106163911E-002
   126.56050000000897        65.716684855895693        1.5242552702051512E-002
   126.56100000000897        65.725195772146819        1.4903570636501462E-002
   126.56150000000898        65.733705704244059        1.4977328316031055E-002
   126.56200000000898        65.742214656950182        1.4959195126760886E-002
   126.56250000000898        65.750722630919725        1.4817407724541449E-002
   126.56300000000898        65.759229624925808        1.4739817466276183E-002
   126.56350000000899        65.767735640121899        1.4636400363371941E-002
   126.56400000000899        65.776240675700024        1.4649106050176018E-002
   126.56450000000899        65.784744736033886        1.4302134902856324E-002
   126.56500000000899        65.793247817764666        1.4037964654481497E-002
   126.56550000000900        65.801749918109749        1.4251982627054998E-002
   126.56600000000900        65.810251045586043        1.3948009546382034E-002
   126.56650000000900        65.818751194651000        1.3852142261742402E-002
   126.56700000000900        65.827250366530549        1.3864162318250177E-002
   126.56750000000901        65.835748561921534        1.3944853216109259E-002
   126.56800000000901        65.844245785583922        1.3545089193271926E-002
   126.56850000000901        65.852742029261535        1.3753393579761321E-002
   126.56900000000901        65.861237302632546        1.3392246558293724E-002
   126.56950000000901        65.869731599339218        1.3318742221834927E-002
   126.57000000000902        65.878224921254315        1.3345902520578132E-002
   126.57050000000902        65.886717269436730        1.3386221133765792E-002
   126.57100000000902        65.895208646008626        1.3213784255633803E-002
   126.57150000000902        65.903699047497483        1.3330032624526846E-002
   126.57200000000903        65.912188478695327        1.3160724363451816E-002
   126.57250000000903        65.920676941595758        1.2472563254236393E-002
   126.57300000000903        65.929164426512713        1.2632520756260330E-002
   126.57350000000903        65.937650940896901        1.2681801419595146E-002
   126.57400000000904        65.946136484283713        1.2737089660167280E-002
   126.57450000000904        65.954621060935750        1.2262928062190192E-002
   126.57500000000904        65.963104661812523        1.2562575954769879E-002
   126.57550000000904        65.971587295722216        1.2467733289442291E-002
   126.57600000000905        65.980068961661630        1.2166833256281219E-002
   126.57650000000905        65.988549657702237        1.1981599153038919E-002
   126.57700000000905        65.997029385641525        1.1709969926896987E-002
   126.57750000000905        66.005508144227363        1.1591929165423518E-002
   126.57800000000906        66.013985932189101        1.1874384844525810E-002
   126.57850000000906        66.022462756252850        1.1623497121388528E-002
   126.57900000000906        66.030938612403716        1.1482570808146849E-002
   126.57950000000906        66.039413502244798        1.1269810173559628E-002
   126.58000000000906        66.047887425151899        1.1137587324352282E-002
   126.58050000000907        66.056360383174805        1.0825782862313048E-002
   126.58100000000907        66.064832373292418        1.0871128256558322E-002
   126.58150000000907        66.073303398184933        1.0911873348978595E-002
   126.58200000000907        66.081773461303982        1.0452709049575657E-002
   126.58250000000908        66.090242556692502        1.0516122017216618E-002
   126.58300000000908        66.098710689145804        1.0384323465305224E-002
   126.58350000000908        66.107177857664766        1.0283090861614276E-002
   126.58400000000908        66.115644064618550        9.8710331811167513E-003
   126.58450000000909        66.124109305815750        9.9329706584252737E-003
   126.58500000000909        66.132573586684245        9.5930117974875398E-003
   126.58550000000909        66.141036903303345        9.6081463921947816E-003
   126.58600000000909        66.149499259578533        9.3484011331181130E-003
   126.58650000000910        66.157960650296786        9.8225039820897843E-003
   126.58700000000910        66.166421086607272        9.0836809311050353E-003
   126.58750000000910        66.174880557461009        9.2088577645094340E-003
   126.58800000000910        66.183339068998293        9.1381867225553970E-003
   126.58850000000911        66.191796622220394        8.7451816255079331E-003
   126.58900000000911        66.200253216165166        8.2644216729937884E-003
   126.58950000000911        66.208708848622607        8.2386899200573901E-003
   126.59000000000911        66.217163521945253        8.2705733462980508E-003
   126.59050000000911        66.225617236055612        8.4514908476932497E-003
   126.59100000000912        66.234069997574508        7.4487021710443755E-003
   126.59150000000912        66.242521795169637        7.7967596931856412E-003
   126.59200000000912        66.250972638150117        7.5269864176428104E-003
   126.59250000000912        66.259422524388313        7.1876225836811601E-003
   126.59300000000913        66.267871453938042        6.8493439139165361E-003
   126.59350000000913        66.276319424222379        7.2480713678900596E-003
   126.59400000000913        66.284766443859155        6.3413212415428513E-003
   126.59450000000913        66.293212504193349        6.3986404257805008E-003
   126.59500000000914        66.301657610857362        6.0552620807395154E-003
   126.59550000000914        66.310101759592470        6.5781752812101666E-003
   126.59600000000914        66.318544957502780        6.1372302629521423E-003
   126.59650000000914        66.326987200899808        5.8115532548498787E-003
   126.59700000000915        66.335428489701115        5.7570695303908511E-003
   126.59750000000915        66.343868824777658        5.8371375226075640E-003
   126.59800000000915        66.352308210423274        4.8059190648745620E-003
   126.59850000000915        66.360746641046134        4.5457172152805758E-003
   126.59900000000916        66.369184118500172        4.6564095571001284E-003
   126.59950000000916        66.377620645271108        4.3478044508620493E-003
   126.60000000000916        66.386056220382613        4.1164666681277528E-003
   126.60050000000916        66.394490844349534        3.9113986833384379E-003
   126.60100000000917        66.402924519638546        2.6060385731488554E-003
   126.60150000000917        66.411357243338557        1.6253207003746517E-003
   126.60200000000917        66.419789014917583        2.4391402218744015E-003
   126.60250000000917        66.428219838979629        1.4858723291211189E-003
   126.60300000000917        66.436649715181147                            NaN
   126.60350000000918        66.445078636114957        2.7399141117015443E-003
   126.60400000000918        66.453506618462725                            NaN
   126.60450000000918        66.461933643251527                            NaN
   126.60500000000918        66.470359726926162                            NaN
   126.60550000000919        66.478784861466124                            NaN
   126.60600000000919        66.487209047022347                            NaN
   126.60650000000919        66.495632288708379                            NaN
   126.60700000000919        66.504054581859918                            NaN
   126.60750000000920        66.512475930491320                            NaN
   126.60800000000920        66.520896332759094                            NaN
   126.60850000000920        66.529315790803125                            NaN
   126.60900000000920        66.537734304948941                            NaN
   126.60950000000921        66.546151872389913                            NaN
   126.61000000000921        66.554568496218735                            NaN
   126.61050000000921        66.562984175978485                            NaN
   126.61100000000921        66.571398913988929                            NaN
   126.61150000000922        66.579812708386214                            NaN
   126.61200000000922        66.588225562131441                            NaN
   126.61250000000922        66.596637469610798                            NaN
   126.61300000000922        66.605048435022383                            NaN
   126.61350000000922        66.613458463329138                            NaN
   126.61400000000923        66.621867545301768                            NaN
   126.61450000000923        66.630275691804925                            NaN
   126.61500000000923        66.638682894229717                            NaN
   126.61550000000923        66.647089157444341                            NaN
   126.61600000000924        66.655494479558683                            NaN
   126.61650000000924        66.663898864473722                            NaN
   126.61700000000924        66.672302312226947                            NaN
   126.61750000000924        66.680704817092376                            NaN
   126.61800000000925        66.689106385104338                            NaN
   126.61850000000925        66.697507015685360                            NaN
   126.61900000000925        66.705906710377974                            NaN
   126.61950000000925        66.714305461927012                            NaN
   126.62000000000926        66.722703283888421                            NaN
   126.62050000000926        66.731100165916047                            NaN
   126.62100000000926        66.739496113169082                            NaN
   126.62150000000926        66.747891124612494                            NaN
   126.62200000000927        66.756285200531025                            NaN
   126.62250000000927        66.764678341586020                            NaN
   126.62300000000927        66.773070545480422                            NaN
   126.62350000000927        66.781461819057370                            NaN
   126.62400000000927        66.789852155821933                            NaN
   126.62450000000928        66.798241559390618                            NaN
   126.62500000000928        66.806630027215121                            NaN
   126.62550000000928        66.815017566883128                            NaN
   126.62600000000928        66.823404172751836                            NaN
   126.62650000000929        66.831789848977351                            NaN
   126.62700000000929        66.840174585709875                            NaN
   126.62750000000929        66.848558394770009                            NaN
   126.62800000000929        66.856941276454293                            NaN
   126.62850000000930        66.865323222309684                            NaN
   126.62900000000930        66.873704238931523                            NaN
   126.62950000000930        66.882084329234374                            NaN
   126.63000000000930        66.890463487453161                            NaN
   126.63050000000931        66.898841715562114                            NaN
   126.63100000000931        66.907219015342534                            NaN
   126.63150000000931        66.915595388166693                            NaN
   126.63200000000931        66.923970829937858                            NaN
   126.63250000000932        66.932345344902444                            NaN
   126.63300000000932        66.940718933837616                            NaN
   126.63350000000932        66.949091593789731                            NaN
   126.63400000000932        66.957463329280586                            NaN
   126.63450000000933        66.965834135306849                            NaN
   126.63500000000933        66.974204017223201                            NaN
   126.63550000000933        66.982572971530658                            NaN
   126.63600000000933        66.990941002232589                            NaN
   126.63650000000933        66.999308109068224                            NaN
   126.63700000000934        67.007674288073289                            NaN
   126.63750000000934        67.016039543958627                            NaN
   126.63800000000934        67.024403875467669                            NaN
   126.63850000000934        67.032767284882993                            NaN
   126.63900000000935        67.041129769930080                            NaN
   126.63950000000935        67.049491329624729                            NaN
   126.64000000000935        67.057851970845590                            NaN
   126.64050000000935        67.066211690440653                            NaN
   126.64100000000936        67.074570484864694                            NaN
   126.64150000000936        67.082928358423473                            NaN
   126.64200000000936        67.091285306853081                            NaN
   126.64250000000936        67.099641343845150                            NaN
   126.64300000000937        67.107996453005370                            NaN
   126.64350000000937        67.116350645381431                            NaN
   126.64400000000937        67.124703917462540                            NaN
   126.64450000000937        67.133056270579033                            NaN
   126.64500000000938        67.141407701397071                            NaN
   126.64550000000938        67.149758218505966                            NaN
   126.64600000000938        67.158107811451188                            NaN
   126.64650000000938        67.166456493763491                            NaN
   126.64700000000938        67.174804254216681                            NaN
   126.64750000000939        67.183151097825487                            NaN
   126.64800000000939        67.191497022795090                            NaN
   126.64850000000939        67.199842031788179                            NaN
   126.64900000000939        67.208186126596402                            NaN
   126.64950000000940        67.216529302976426                            NaN
   126.65000000000940        67.224871566717795                            NaN
   126.65050000000940        67.233212909939198                            NaN
   126.65100000000940        67.241553347070905                            NaN
   126.65150000000941        67.249892860131709                            NaN
   126.65200000000941        67.258231462870924                            NaN
   126.65250000000941        67.266569152752368                            NaN
   126.65300000000941        67.274905929739077                            NaN
   126.65350000000942        67.283241789940405                            NaN
   126.65400000000942        67.291576742467797                            NaN
   126.65450000000942        67.299910778334990                            NaN
   126.65500000000942        67.308243903045721                            NaN
   126.65550000000943        67.316576118431797                            NaN
   126.65600000000943        67.324907423253393                            NaN
   126.65650000000943        67.333237810323183                            NaN
   126.65700000000943        67.341567289556664                            NaN
   126.65750000000943        67.349895861195137                            NaN
   126.65800000000944        67.358223519448771                            NaN
   126.65850000000944        67.366550272301680                            NaN
   126.65900000000944        67.374876113303429                            NaN
   126.65950000000944        67.383201043474259                            NaN
   126.66000000000945        67.391525068437446                            NaN
   126.66050000000945        67.399848183872663                            NaN
   126.66100000000945        67.408170387702839                            NaN
   126.66150000000945        67.416491688898105                            NaN
   126.66200000000946        67.424812081059400                            NaN
   126.66250000000946        67.433131566372026                            NaN
   126.66300000000946        67.441450143147989                            NaN
   126.66350000000946        67.449767818632338                            NaN
   126.66400000000947        67.458084584622611                            NaN
   126.66450000000947        67.466400444827599                            NaN
   126.66500000000947        67.474715403198900                            NaN
   126.66550000000947        67.483029449287088                            NaN
   126.66600000000948        67.491342596685456                            NaN
   126.66650000000948        67.499654838665506                            NaN
   126.66700000000948        67.507966177587946                            NaN
   126.66750000000948        67.516276612055989                            NaN
   126.66800000000949        67.524586140597222                            NaN
   126.66850000000949        67.532894771725836                            NaN
   126.66900000000949        67.541202496125379                            NaN
   126.66950000000949        67.549509321500992                            NaN
   126.67000000000949        67.557815244704628                            NaN
   126.67050000000950        67.566120266237746                            NaN
   126.67100000000950        67.574424384843738                            NaN
   126.67150000000950        67.582727601325089                            NaN
   126.67200000000950        67.591029920514941                            NaN
   126.67250000000951        67.599331336129197                            NaN
   126.67300000000951        67.607631855339960                            NaN
   126.67350000000951        67.615931475131973                            NaN
   126.67400000000951        67.624230194181052                            NaN
   126.67450000000952        67.632528015641256                            NaN
   126.67500000000952        67.640824937299612                            NaN
   126.67550000000952        67.649120959527380                            NaN
   126.67600000000952        67.657416088025201                            NaN
   126.67650000000953        67.665710318672780                            NaN
   126.67700000000953        67.674003652264176                            NaN
   126.67750000000953        67.682296086794622                            NaN
   126.67800000000953        67.690587623694043                            NaN
   126.67850000000954        67.698878268799831                            NaN
   126.67900000000954        67.707168011586873                            NaN
   126.67950000000954        67.715456866456464                            NaN
   126.68000000000954        67.723744820316327                            NaN
   126.68050000000954        67.732031881637056                            NaN
   126.68100000000955        67.740318049917860                            NaN
   126.68150000000955        67.748603326061769                            NaN
   126.68200000000955        67.756887704935266                            NaN
   126.68250000000955        67.765171189251376                            NaN
   126.68300000000956        67.773453781105857                            NaN
   126.68350000000956        67.781735485848159                            NaN
   126.68400000000956        67.790016292918025                            NaN
   126.68450000000956        67.798296206385274                            NaN
   126.68500000000957        67.806575233053834                            NaN
   126.68550000000957        67.814853363793418                            NaN
   126.68600000000957        67.823130606661408                            NaN
   126.68650000000957        67.831406957556624                            NaN
   126.68700000000958        67.839682417067010                            NaN
   126.68750000000958        67.847956992549555                            NaN
   126.68800000000958        67.856230668511060                            NaN
   126.68850000000958        67.864503459911433                            NaN
   126.68900000000959        67.872775362736419                            NaN
   126.68950000000959        67.881046378439933                            NaN
   126.69000000000959        67.889316503680234                            NaN
   126.69050000000959        67.897585741463132                            NaN
   126.69100000000959        67.905854088507411                            NaN
   126.69150000000960        67.914121548941893                            NaN
   126.69200000000960        67.922388125351361                            NaN
   126.69250000000960        67.930653813938505                            NaN
   126.69300000000960        67.938918615385077                            NaN
   126.69350000000961        67.947182532813400                            NaN
   126.69400000000961        67.955445560800840                            NaN
   126.69450000000961        67.963707705605103                            NaN
   126.69500000000961        67.971968966508953                            NaN
   126.69550000000962        67.980229341692123                            NaN
   126.69600000000962        67.988488831607782                            NaN
   126.69650000000962        67.996747436269175                            NaN
   126.69700000000962        68.005005159277786                            NaN
   126.69750000000963        68.013261998192476                            NaN
   126.69800000000963        68.021517954762629                            NaN
   126.69850000000963        68.029773026376105                            NaN
   126.69900000000963        68.038027217902737                            NaN
   126.69950000000964        68.046280523736812                            NaN
   126.70000000000964        68.054532953529090                            NaN
   126.70050000000964        68.062784496264101                            NaN
   126.70100000000964        68.071035159918111                            NaN
   126.70150000000964        68.079284943098600                            NaN
   126.70200000000965        68.087533848588677                            NaN
   126.70250000000965        68.095781866414981                            NaN
   126.70300000000965        68.104029011625329                            NaN
   126.70350000000965        68.112275275822057                            NaN
   126.70400000000966        68.120520659779189                            NaN
   126.70450000000966        68.128765162668557                            NaN
   126.70500000000966        68.137008789934256                            NaN
   126.70550000000966        68.145251540083308                            NaN
   126.70600000000967        68.153493407424222                            NaN
   126.70650000000967        68.161734403501299                            NaN
   126.70700000000967        68.169974517941483                            NaN
   126.70750000000967        68.178213754376358                            NaN
   126.70800000000968        68.186452116793760                            NaN
   126.70850000000968        68.194689601994654                            NaN
   126.70900000000968        68.202926212606229                            NaN
   126.70950000000968        68.211161947865705                            NaN
   126.71000000000969        68.219396806439534                            NaN
   126.71050000000969        68.227630789941372                            NaN
   126.71100000000969        68.235863899678407                            NaN
   126.71150000000969        68.244096133819681                            NaN
   126.71200000000970        68.252327498333983                            NaN
   126.71250000000970        68.260557981496447                            NaN
   126.71300000000970        68.268787596331450                            NaN
   126.71350000000970        68.277016336495933                            NaN
   126.71400000000970        68.285244205085760                            NaN
   126.71450000000971        68.293471202256342                            NaN
   126.71500000000971        68.301697324060754                            NaN
   126.71550000000971        68.309922576722599                            NaN
   126.71600000000971        68.318146956025899                            NaN
   126.71650000000972        68.326370467470284                            NaN
   126.71700000000972        68.334593106213561                            NaN
   126.71750000000972        68.342814874673238                            NaN
   126.71800000000972        68.351035769220672                            NaN
   126.71850000000973        68.359255798458477                            NaN
   126.71900000000973        68.367474961111000                            NaN
   126.71950000000973        68.375693248901641                            NaN
   126.72000000000973        68.383910671878965                            NaN
   126.72050000000974        68.392127220594219                            NaN
   126.72100000000974        68.400342905531829                            NaN
   126.72150000000974        68.408557722649164                            NaN
   126.72200000000974        68.416771668457628                            NaN
   126.72250000000975        68.424984751707811                            NaN
   126.72300000000975        68.433196967683187                            NaN
   126.72350000000975        68.441408310784482                            NaN
   126.72400000000975        68.449618794004266                            NaN
   126.72450000000975        68.457828409877791                            NaN
   126.72500000000976        68.466037158710051                            NaN
   126.72550000000976        68.474245044995072                            NaN
   126.72600000000976        68.482452062982148                            NaN
   126.72650000000976        68.490658218317961                            NaN
   126.72700000000977        68.498863508043328                            NaN
   126.72750000000977        68.507067931819506                            NaN
   126.72800000000977        68.515271498445912                            NaN
   126.72850000000977        68.523474196644372                            NaN
   126.72900000000978        68.531676030525233                            NaN
   126.72950000000978        68.539877004254478                            NaN
   126.73000000000978        68.548077113667532                            NaN
   126.73050000000978        68.556276366388431                            NaN
   126.73100000000979        68.564474748130607                            NaN
   126.73150000000979        68.572672276087431                            NaN
   126.73200000000979        68.580868937835291                            NaN
   126.73250000000979        68.589064743386530                            NaN
   126.73300000000980        68.597259684463964                            NaN
   126.73350000000980        68.605453764224947                            NaN
   126.73400000000980        68.613646988904378                            NaN
   126.73450000000980        68.621839353308332                            NaN
   126.73500000000980        68.630030855121817                            NaN
   126.73550000000981        68.638221496475765                            NaN
   126.73600000000981        68.646411282909412                            NaN
   126.73650000000981        68.654600211615033                            NaN
   126.73700000000981        68.662788279248332                            NaN
   126.73750000000982        68.670975491129582                            NaN
   126.73800000000982        68.679161842447641                            NaN
   126.73850000000982        68.687347343139663                            NaN
   126.73900000000982        68.695531978240311                            NaN
   126.73950000000983        68.703715766905518                            NaN
   126.74000000000983        68.711898688679966                            NaN
   126.74050000000983        68.720080761096099                            NaN
   126.74100000000983        68.728261977676567                            NaN
   126.74150000000984        68.736442338814939                            NaN
   126.74200000000984        68.744621844055175                            NaN
   126.74250000000984        68.752800493892622                            NaN
   126.74300000000984        68.760978290642669                            NaN
   126.74350000000985        68.769155232289521                            NaN
   126.74400000000985        68.777331319666999                            NaN
   126.74450000000985        68.785506553691022                            NaN
   126.74500000000985        68.793680937575616                            NaN
   126.74550000000986        68.801854468248948                            NaN
   126.74600000000986        68.810027144788762                            NaN
   126.74650000000986        68.818198968681955                            NaN
   126.74700000000986        68.826369943223199                            NaN
   126.74750000000986        68.834540063525736                            NaN
   126.74800000000987        68.842709334137126                            NaN
   126.74850000000987        68.850877754811478                            NaN
   126.74900000000987        68.859045324082217                            NaN
   126.74950000000987        68.867212041170404                            NaN
   126.75000000000988        68.875377911375068                            NaN
   126.75050000000988        68.883542927174872                            NaN
   126.75100000000988        68.891707095322857                            NaN
   126.75150000000988        68.899870415653993                            NaN
   126.75200000000989        68.908032890108359                            NaN
   126.75250000000989        68.916194516329654                            NaN
   126.75300000000989        68.924355288474956                            NaN
   126.75350000000989        68.932515214766923                            NaN
   126.75400000000990        68.940674294730329                            NaN
   126.75450000000990        68.948832530282573                            NaN
   126.75500000000990        68.956989910449295                            NaN
   126.75550000000990        68.965146452344982                            NaN
   126.75600000000991        68.973302143661485                            NaN
   126.75650000000991        68.981456992797533                            NaN
   126.75700000000991        68.989610994285286                            NaN
   126.75750000000991        68.997764150002737                            NaN
   126.75800000000991        69.005916460898732                            NaN
   126.75850000000992        69.014067925466605                            NaN
   126.75900000000992        69.022218549755522                            NaN
   126.75950000000992        69.030368324929384                            NaN
   126.76000000000992        69.038517259948151                            NaN
   126.76050000000993        69.046665350026814                            NaN
   126.76100000000993        69.054812595578085                            NaN
   126.76150000000993        69.062958998030510                            NaN
   126.76200000000993        69.071104560620881                            NaN
   126.76250000000994        69.079249281227334                            NaN
   126.76300000000994        69.087393153907215                            NaN
   126.76350000000994        69.095536193147765                            NaN
   126.76400000000994        69.103678388261216                            NaN
   126.76450000000995        69.111819741275312                            NaN
   126.76500000000995        69.119960253559313                            NaN
   126.76550000000995        69.128099924104049                            NaN
   126.76600000000995        69.136238755882047                            NaN
   126.76650000000996        69.144376746463550                            NaN
   126.76700000000996        69.152513897878976                            NaN
   126.76750000000996        69.160650210965997                            NaN
   126.76800000000996        69.168785684852409                            NaN
   126.76850000000996        69.176920318830994                            NaN
   126.76900000000997        69.185054117970068                            NaN
   126.76950000000997        69.193187075718257                            NaN
   126.77000000000997        69.201319197057686                            NaN
   126.77050000000997        69.209450480985765                            NaN
   126.77100000000998        69.217580927974126                            NaN
   126.77150000000998        69.225710539560296                            NaN
   126.77200000000998        69.233839310044630                            NaN
   126.77250000000998        69.241967244547581                            NaN
   126.77300000000999        69.250094346799216                            NaN
   126.77350000000999        69.258220611197331                            NaN
   126.77400000000999        69.266346044330263                            NaN
   126.77450000000999        69.274470637779686                            NaN
   126.77500000001000        69.282594396422226                            NaN
   126.77550000001000        69.290717323453990                            NaN
   126.77600000001000        69.298839416638302                            NaN
   126.77650000001000        69.306960670006688                            NaN
   126.77700000001001        69.315081097955513                            NaN
   126.77750000001001        69.323200688803325                            NaN
   126.77800000001001        69.331319445963615                            NaN
   126.77850000001001        69.339437371335009                            NaN
   126.77900000001002        69.347554464043213                            NaN
   126.77950000001002        69.355670726471715                            NaN
   126.78000000001002        69.363786157094864                            NaN
   126.78050000001002        69.371900752966511                            NaN
   126.78100000001002        69.380014518226531                            NaN
   126.78150000001003        69.388127455888153                            NaN
   126.78200000001003        69.396239561674591                            NaN
   126.78250000001003        69.404350838375336                            NaN
   126.78300000001003        69.412461280922642                            NaN
   126.78350000001004        69.420570896012634                            NaN
   126.78400000001004        69.428679680969196                            NaN
   126.78450000001004        69.436787640952204                            NaN
   126.78500000001004        69.444894768118985                            NaN
   126.78550000001005        69.453001065353561                            NaN
   126.78600000001005        69.461106541283769                            NaN
   126.78650000001005        69.469211185261869                            NaN
   126.78700000001005        69.477314998099615                            NaN
   126.78750000001006        69.485417989766631                            NaN
   126.78800000001006        69.493520148557323                            NaN
   126.78850000001006        69.501621488336568                            NaN
   126.78900000001006        69.509721993804860                            NaN
   126.78950000001007        69.517821676555926                            NaN
   126.79000000001007        69.525920535707598                            NaN
   126.79050000001007        69.534018562646480                            NaN
   126.79100000001007        69.542115772084074                            NaN
   126.79150000001007        69.550212155915403                            NaN
   126.79200000001008        69.558307709896155                            NaN
   126.79250000001008        69.566402445375488                            NaN
   126.79300000001008        69.574496353109026                            NaN
   126.79350000001008        69.582589437501312                            NaN
   126.79400000001009        69.590681698495644                            NaN
   126.79450000001009        69.598773138479018                            NaN
   126.79500000001009        69.606863752119210                            NaN
   126.79550000001009        69.614953546684291                            NaN
   126.79600000001010        69.623042514004823                            NaN
   126.79650000001010        69.631130661850875                            NaN
   126.79700000001010        69.639217990282532                            NaN
   126.79750000001010        69.647304493876106                            NaN
   126.79800000001011        69.655390176947364                            NaN
   126.79850000001011        69.663475043542206                            NaN
   126.79900000001011        69.671559085620274                            NaN
   126.79950000001011        69.679642307017659                            NaN
   126.80000000001012        69.687724714005469                            NaN
   126.80050000001012        69.695806296655320                            NaN
   126.80100000001012        69.703887062220218                            NaN
   126.80150000001012        69.711967004879796                            NaN
   126.80200000001012        69.720046132003887                            NaN
   126.80250000001013        69.728124436808088                            NaN
   126.80300000001013        69.736201931333014                            NaN
   126.80350000001013        69.744278602299133                            NaN
   126.80400000001013        69.752354455812423                            NaN
   126.80450000001014        69.760429491369152                            NaN
   126.80500000001014        69.768503711480463                            NaN
   126.80550000001014        69.776577115942274                            NaN
   126.80600000001014        69.784649702181071                            NaN
   126.80650000001015        69.792721474379974                            NaN
   126.80700000001015        69.800792425657349                            NaN
   126.80750000001015        69.808862568356787                            NaN
   126.80800000001015        69.816931891215418                            NaN
   126.80850000001016        69.825000400239460                            NaN
   126.80900000001016        69.833068096770830                            NaN
   126.80950000001016        69.841134973555015                            NaN
   126.81000000001016        69.849201040752902                            NaN
   126.81050000001017        69.857266292520549                            NaN
   126.81100000001017        69.865330731156035                            NaN
   126.81150000001017        69.873394352080169                            NaN
   126.81200000001017        69.881457167149122                            NaN
   126.81250000001017        69.889519167831466                            NaN
   126.81300000001018        69.897580352734323                            NaN
   126.81350000001018        69.905640730037803                            NaN
   126.81400000001018        69.913700293692585                            NaN
   126.81450000001018        69.921759042343922                            NaN
   126.81500000001019        69.929816986078507                            NaN
   126.81550000001019        69.937874113197580                            NaN
   126.81600000001019        69.945930433200360                            NaN
   126.81650000001019        69.953985941675654                            NaN
   126.81700000001020        69.962040640172475                            NaN
   126.81750000001020        69.970094528264269                            NaN
   126.81800000001020        69.978147611315620                            NaN
   126.81850000001020        69.986199880512785                            NaN
   126.81900000001021        69.994251340985429                            NaN
   126.81950000001021        70.002301992603293                            NaN
   126.82000000001021        70.010351837460192                            NaN
   126.82050000001021        70.018400875087522                            NaN
   126.82100000001022        70.026449102102646                            NaN
   126.82150000001022        70.034496523260216                            NaN
   126.82200000001022        70.042543139008885                            NaN
   126.82250000001022        70.050588941307254                            NaN
   126.82300000001023        70.058633940694961                            NaN
   126.82350000001023        70.066678138426212                            NaN
   126.82400000001023        70.074721524013654                            NaN
   126.82450000001023        70.082764106166920                            NaN
   126.82500000001023        70.090805883724556                            NaN
   126.82550000001024        70.098846853449572                            NaN
   126.82600000001024        70.106887019173783                            NaN
   126.82650000001024        70.114926380752067                            NaN
   126.82700000001024        70.122964938741873                            NaN
   126.82750000001025        70.131002689371172                            NaN
   126.82800000001025        70.139039637763474                            NaN
   126.82850000001025        70.147075785159231                            NaN
   126.82900000001025        70.155111129256170                            NaN
   126.82950000001026        70.163145663572308                            NaN
   126.83000000001026        70.171179402032166                            NaN
   126.83050000001026        70.179212337901134                            NaN
   126.83100000001026        70.187244470593953                            NaN
   126.83150000001027        70.195275799673908                            NaN
   126.83200000001027        70.203306330593179                            NaN
   126.83250000001027        70.211336054903882                            NaN
   126.83300000001027        70.219364980948399                            NaN
   126.83350000001028        70.227393109164353                            NaN
   126.83400000001028        70.235420435978241                            NaN
   126.83450000001028        70.243446960160597                            NaN
   126.83500000001028        70.251472685744801                            NaN
   126.83550000001028        70.259497609552284                            NaN
   126.83600000001029        70.267521739785280                            NaN
   126.83650000001029        70.275545067041762                            NaN
   126.83700000001029        70.283567594902806                            NaN
   126.83750000001029        70.291589325827786                            NaN
   126.83800000001030        70.299610255847469                            NaN
   126.83850000001030        70.307630392305200                            NaN
   126.83900000001030        70.315649728070397                            NaN
   126.83950000001030        70.323668264917202                            NaN
   126.84000000001031        70.331686007776895                            NaN
   126.84050000001031        70.339702956946113                            NaN
   126.84100000001031        70.347719104573372                            NaN
   126.84150000001031        70.355734459373821                            NaN
   126.84200000001032        70.363749014254935                            NaN
   126.84250000001032        70.371762775033432                            NaN
   126.84300000001032        70.379775743129059                            NaN
   126.84350000001032        70.387787912048836                            NaN
   126.84400000001033        70.395799288309377                            NaN
   126.84450000001033        70.403809866571578                            NaN
   126.84500000001033        70.411819659443509                            NaN
   126.84550000001033        70.419828649919808                            NaN
   126.84600000001033        70.427836848286717                            NaN
   126.84650000001034        70.435844253894601                            NaN
   126.84700000001034        70.443850868154740                            NaN
   126.84750000001034        70.451856685248103                            NaN
   126.84800000001034        70.459861716141262                            NaN
   126.84850000001035        70.467865954447532                            NaN
   126.84900000001035        70.475869394902361                            NaN
   126.84950000001035        70.483872046139780                            NaN
   126.85000000001035        70.491873906039629                            NaN
   126.85050000001036        70.499874975267559                            NaN
   126.85100000001036        70.507875251617122                            NaN
   126.85150000001036        70.515874736174680                            NaN
   126.85200000001036        70.523873434498171                            NaN
   126.85250000001037        70.531871341208685                            NaN
   126.85300000001037        70.539868457908355                            NaN
   126.85350000001037        70.547864782717042                            NaN
   126.85400000001037        70.555860323474860                            NaN
   126.85450000001038        70.563855071735844                            NaN
   126.85500000001038        70.571849028000031                            NaN
   126.85550000001038        70.579842205009115                            NaN
   126.85600000001038        70.587834584453063                            NaN
   126.85650000001039        70.595826179504769                            NaN
   126.85700000001039        70.603816989791014                            NaN
   126.85750000001039        70.611807009012225                            NaN
   126.85800000001039        70.619796246076078                            NaN
   126.85850000001039        70.627784686989415                            NaN
   126.85900000001040        70.635772349223458                            NaN
   126.85950000001040        70.643759221656040                            NaN
   126.86000000001040        70.651745312230148                            NaN
   126.86050000001040        70.659730612844925                            NaN
   126.86100000001041        70.667715126725938                            NaN
   126.86150000001041        70.675698859782401                            NaN
   126.86200000001041        70.683681805541184                            NaN
   126.86250000001041        70.691663968922654                            NaN
   126.86300000001042        70.699645347069932                            NaN
   126.86350000001042        70.707625940244611                            NaN
   126.86400000001042        70.715605747449359                            NaN
   126.86450000001042        70.723584772464463                            NaN
   126.86500000001043        70.731563016673206                            NaN
   126.86550000001043        70.739540478920688                            NaN
   126.86600000001043        70.747517155829300                            NaN
   126.86650000001043        70.755493051154787                            NaN
   126.86700000001044        70.763468160741468                            NaN
   126.86750000001044        70.771442489632832                            NaN
   126.86800000001044        70.779416038571782                            NaN
   126.86850000001044        70.787388804693279                            NaN
   126.86900000001044        70.795360792606090                            NaN
   126.86950000001045        70.803331999232128                            NaN
   126.87000000001045        70.811302422430671                            NaN
   126.87050000001045        70.819272070922551                            NaN
   126.87100000001045        70.827240933972703                            NaN
   126.87150000001046        70.835209019059008                            NaN
   126.87200000001046        70.843176323826327                            NaN
   126.87250000001046        70.851142851864736                            NaN
   126.87300000001046        70.859108599115174                            NaN
   126.87350000001047        70.867073566637430                            NaN
   126.87400000001047        70.875037755071048                            NaN
   126.87450000001047        70.883001169451745                            NaN
   126.87500000001047        70.890963802037348                            NaN
   126.87550000001048        70.898925658961673                            NaN
   126.87600000001048        70.906886741163461                            NaN
   126.87650000001048        70.914847045000684                            NaN
   126.87700000001048        70.922806564590587                            NaN
   126.87750000001049        70.930765316976874                            NaN
   126.87800000001049        70.938723289630531                            NaN
   126.87850000001049        70.946680485492280                            NaN
   126.87900000001049        70.954636907412095                            NaN
   126.87950000001049        70.962592553287834                            NaN
   126.88000000001050        70.970547423846540                            NaN
   126.88050000001050        70.978501519831099                            NaN
   126.88100000001050        70.986454841401851                            NaN
   126.88150000001050        70.994407385439885                            NaN
   126.88200000001051        71.002359158870604                            NaN
   126.88250000001051        71.010310159447556                            NaN
   126.88300000001051        71.018260383981158                            NaN
   126.88350000001051        71.026209834587021                            NaN
   126.88400000001052        71.034158513439976                            NaN
   126.88450000001052        71.042106421556866                            NaN
   126.88500000001052        71.050053549183076                            NaN
   126.88550000001052        71.057999914325649                            NaN
   126.88600000001053        71.065945499823570                            NaN
   126.88650000001053        71.073890321292538                            NaN
   126.88700000001053        71.081834366227383                            NaN
   126.88750000001053        71.089777644364275                            NaN
   126.88800000001054        71.097720146120608                            NaN
   126.88850000001054        71.105661879253447                            NaN
   126.88900000001054        71.113602840083331                            NaN
   126.88950000001054        71.121543036330465                            NaN
   126.89000000001055        71.129482456653847                            NaN
   126.89050000001055        71.137421108471983                            NaN
   126.89100000001055        71.145358992890365                            NaN
   126.89150000001055        71.153296110915363                            NaN
   126.89200000001055        71.161232453711591                            NaN
   126.89250000001056        71.169168030085942                            NaN
   126.89300000001056        71.177102843704716                            NaN
   126.89350000001056        71.185036885673696                            NaN
   126.89400000001056        71.192970156858749                            NaN
   126.89450000001057        71.200902661152398                            NaN
   126.89500000001057        71.208834402023186                            NaN
   126.89550000001057        71.216765374045650                            NaN
   126.89600000001057        71.224695581253386                            NaN
   126.89650000001058        71.232625019650214                            NaN
   126.89700000001058        71.240553693117107                            NaN
   126.89750000001058        71.248481595570908                            NaN
   126.89800000001058        71.256408740449757                            NaN
   126.89850000001059        71.264335118413740                            NaN
   126.89900000001059        71.272260724996997                            NaN
   126.89950000001059        71.280185570876498                            NaN
   126.90000000001059        71.288109654742414                            NaN
   126.90050000001060        71.296032970307763                            NaN
   126.90100000001060        71.303955521816647                            NaN
   126.90150000001060        71.311877312719702                            NaN
   126.90200000001060        71.319798336613772                            NaN
   126.90250000001060        71.327718602680122                            NaN
   126.90300000001061        71.335638097265132                            NaN
   126.90350000001061        71.343556839900430                            NaN
   126.90400000001061        71.351474810359704                            NaN
   126.90450000001061        71.359392020672843                            NaN
   126.90500000001062        71.367308472882897                            NaN
   126.90550000001062        71.375224159058902                            NaN
   126.90600000001062        71.383139087429953                            NaN
   126.90650000001062        71.391053252690270                            NaN
   126.90700000001063        71.398966656115093                            NaN
   126.90750000001063        71.406879298215841                            NaN
   126.90800000001063        71.414791185112264                            NaN
   126.90850000001063        71.422702308208926                            NaN
   126.90900000001064        71.430612669422871                            NaN
   126.90950000001064        71.438522269898570                            NaN
   126.91000000001064        71.446431116585444                            NaN
   126.91050000001064        71.454339203410456                            NaN
   126.91100000001065        71.462246528969118                            NaN
   126.91150000001065        71.470153098111297                            NaN
   126.91200000001065        71.478058906442570                            NaN
   126.91250000001065        71.485963957332217                            NaN
   126.91300000001065        71.493868252756911                            NaN
   126.91350000001066        71.501771785098356                            NaN
   126.91400000001066        71.509674565829215                            NaN
   126.91450000001066        71.517576587217704                            NaN
   126.91500000001066        71.525477855233390                            NaN
   126.91550000001067        71.533378359681180                            NaN
   126.91600000001067        71.541278114418247                            NaN
   126.91650000001067        71.549177110607175                            NaN
   126.91700000001067        71.557075351207615                            NaN
   126.91750000001068        71.564972835372927                            NaN
   126.91800000001068        71.572869562667137                            NaN
   126.91850000001068        71.580765538147190                            NaN
   126.91900000001068        71.588660757886657                            NaN
   126.91950000001069        71.596555223983927                            NaN
   126.92000000001069        71.604448934750380                            NaN
   126.92050000001069        71.612341891475580                            NaN
   126.92100000001069        71.620234095081699                            NaN
   126.92150000001070        71.628125545684568                            NaN
   126.92200000001070        71.636016241894154                            NaN
   126.92250000001070        71.643906183063478                            NaN
   126.92300000001070        71.651795374414561                            NaN
   126.92350000001070        71.659683810802747                            NaN
   126.92400000001071        71.667571502831123                            NaN
   126.92450000001071        71.675458435689393                            NaN
   126.92500000001071        71.683344621561261                            NaN
   126.92550000001071        71.691230051309745                            NaN
   126.92600000001072        71.699114734475330                            NaN
   126.92650000001072        71.706998661749182                            NaN
   126.92700000001072        71.714881838572538                            NaN
   126.92750000001072        71.722764266365445                            NaN
   126.92800000001073        71.730645947759058                            NaN
   126.92850000001073        71.738526872810610                            NaN
   126.92900000001073        71.746407053876638                            NaN
   126.92950000001073        71.754286480544096                            NaN
   126.93000000001074        71.762165164318276                            NaN
   126.93050000001074        71.770043092875937                            NaN
   126.93100000001074        71.777920275835143                            NaN
   126.93150000001074        71.785796712321144                            NaN
   126.93200000001075        71.793672395999081                            NaN
   126.93250000001075        71.801547335476940                            NaN
   126.93300000001075        71.809421526235951                            NaN
   126.93350000001075        71.817294971267643                            NaN
   126.93400000001076        71.825167664636595                            NaN
   126.93450000001076        71.833039616286200                            NaN
   126.93500000001076        71.840910817319468                            NaN
   126.93550000001076        71.848781277118263                            NaN
   126.93600000001076        71.856650986284066                            NaN
   126.93650000001077        71.864519954368376                            NaN
   126.93700000001077        71.872388166622372                            NaN
   126.93750000001077        71.880255644025311                            NaN
   126.93800000001077        71.888122371802922                            NaN
   126.93850000001078        71.895988356234071                            NaN
   126.93900000001078        71.903853596032718                            NaN
   126.93950000001078        71.911718089565710                            NaN
   126.94000000001078        71.919581841288888                            NaN
   126.94050000001079        71.927444849015359                            NaN
   126.94100000001079        71.935307112238291                            NaN
   126.94150000001079        71.943168630234112                            NaN
   126.94200000001079        71.951029409713740                            NaN
   126.94250000001080        71.958889442520118                            NaN
   126.94300000001080        71.966748735097397                            NaN
   126.94350000001080        71.974607283533587                            NaN
   126.94400000001080        71.982465091519600                            NaN
   126.94450000001081        71.990322160176490                            NaN
   126.94500000001081        71.998178481523667                            NaN
   126.94550000001081        72.006034064141176                            NaN
   126.94600000001081        72.013888907458011                            NaN
   126.94650000001081        72.021743006781335                            NaN
   126.94700000001082        72.029596367429534                            NaN
   126.94750000001082        72.037448988824778                            NaN
   126.94800000001082        72.045300867054891                            NaN
   126.94850000001082        72.053152005302380                            NaN
   126.94900000001083        72.061002406219359                            NaN
   126.94950000001083        72.068852066792061                            NaN
   126.95000000001083        72.076700992974310                            NaN
   126.95050000001083        72.084549174565907                            NaN
   126.95100000001084        72.092396615698206                            NaN
   126.95150000001084        72.100243324256539                            NaN
   126.95200000001084        72.108089292664374                            NaN
   126.95250000001084        72.115934524213174                            NaN
   126.95300000001085        72.123779014693412                            NaN
   126.95350000001085        72.131622769590606                            NaN
   126.95400000001085        72.139465790457493                            NaN
   126.95450000001085        72.147308070614045                            NaN
   126.95500000001086        72.155149612939169                            NaN
   126.95550000001086        72.162990426274945                            NaN
   126.95600000001086        72.170830495914615                            NaN
   126.95650000001086        72.178669828408900                            NaN
   126.95700000001086        72.186508436474739                            NaN
   126.95750000001087        72.194346297144321                            NaN
   126.95800000001087        72.202183428646734                            NaN
   126.95850000001087        72.210019823307562                            NaN
   126.95900000001087        72.217855487417083                            NaN
   126.95950000001088        72.225690410548722                            NaN
   126.96000000001088        72.233524601570579                            NaN
   126.96050000001088        72.241358065420897                            NaN
   126.96100000001088        72.249190786366285                            NaN
   126.96150000001089        72.257022780805542                            NaN
   126.96200000001089        72.264854033061766                            NaN
   126.96250000001089        72.272684561563636                            NaN
   126.96300000001089        72.280514356346316                            NaN
   126.96350000001090        72.288343415084512                            NaN
   126.96400000001090        72.296171742959842                            NaN
   126.96450000001090        72.303999338545850                            NaN
   126.96500000001090        72.311826203729325                            NaN
   126.96550000001091        72.319652336667104                            NaN
   126.96600000001091        72.327477735109412                            NaN
   126.96650000001091        72.335302406923233                            NaN
   126.96700000001091        72.343126350557810                            NaN
   126.96750000001092        72.350949559664386                            NaN
   126.96800000001092        72.358772034851242                            NaN
   126.96850000001092        72.366593787254260                            NaN
   126.96900000001092        72.374414809035116                            NaN
   126.96950000001092        72.382235096171982                            NaN
   126.97000000001093        72.390054659715560                            NaN
   126.97050000001093        72.397873491749991                            NaN
   126.97100000001093        72.405691593482871                            NaN
   126.97150000001093        72.413508969701383                            NaN
   126.97200000001094        72.421325612489696                            NaN
   126.97250000001094        72.429141535355910                            NaN
   126.97300000001094        72.436956722146732                            NaN
   126.97350000001094        72.444771188391726                            NaN
   126.97400000001095        72.452584923007677                            NaN
   126.97450000001095        72.460397931930430                            NaN
   126.97500000001095        72.468210211766362                            NaN
   126.97550000001095        72.476021767876318                            NaN
   126.97600000001096        72.483832595467533                            NaN
   126.97650000001096        72.491642700148077                            NaN
   126.97700000001096        72.499452078521799                            NaN
   126.97750000001096        72.507260726424633                            NaN
   126.97800000001097        72.515068654471932                            NaN
   126.97850000001097        72.522875855669795                            NaN
   126.97900000001097        72.530682332251715                            NaN
   126.97950000001097        72.538488079902123                            NaN
   126.98000000001097        72.546293110755997                            NaN
   126.98050000001098        72.554097410273428                            NaN
   126.98100000001098        72.561900989855957                            NaN
   126.98150000001098        72.569703847199577                            NaN
   126.98200000001098        72.577505976780870                            NaN
   126.98250000001099        72.585307384259778                            NaN
   126.98300000001099        72.593108072023057                            NaN
   126.98350000001099        72.600908032605986                            NaN
   126.98400000001099        72.608707273809543                            NaN
   126.98450000001100        72.616505793043046                            NaN
   126.98500000001100        72.624303587118320                            NaN
   126.98550000001100        72.632100665715370                            NaN
   126.98600000001100        72.639897013471341                            NaN
   126.98650000001101        72.647692649042568                            NaN
   126.98700000001101        72.655487557473975                            NaN
   126.98750000001101        72.663281747657408                            NaN
   126.98800000001101        72.671075215311191                            NaN
   126.98850000001102        72.678867965075654                            NaN
   126.98900000001102        72.686659997140353                            NaN
   126.98950000001102        72.694451304331835                            NaN
   126.99000000001102        72.702241891078856                            NaN
   126.99050000001102        72.710031761391377                            NaN
   126.99100000001103        72.717820911788905                            NaN
   126.99150000001103        72.725609344396048                            NaN
   126.99200000001103        72.733397057900035                            NaN
   126.99250000001103        72.741184051049132                            NaN
   126.99300000001104        72.748970327133847                            NaN
   126.99350000001104        72.756755885667630                            NaN
   126.99400000001104        72.764540729383441                            NaN
   126.99450000001104        72.772324850016602                            NaN
   126.99500000001105        72.780108256295790                            NaN
   126.99550000001105        72.787890944523312                            NaN
   126.99600000001105        72.795672915253107                            NaN
   126.99650000001105        72.803454176253723                            NaN
   126.99700000001106        72.811234713814187                            NaN
   126.99750000001106        72.819014534367724                            NaN
   126.99800000001106        72.826793646235757                            NaN
   126.99850000001106        72.834572040598871                            NaN
   126.99900000001107        72.842349710148710                            NaN
   126.99950000001107        72.850126675873767                            NaN
   127.00000000001107        72.857902921382603                            NaN
   127.00050000001107        72.865678453078203                            NaN
   127.00100000001108        72.873453271218096                            NaN
   127.00150000001108        72.881227376698931                            NaN
   127.00200000001108        72.889000764396769                            NaN
   127.00250000001108        72.896773437669324                            NaN
   127.00300000001108        72.904545402181370                            NaN
   127.00350000001109        72.912316651925138                            NaN
   127.00400000001109        72.920087190101114                            NaN
   127.00450000001109        72.927857012462781                            NaN
   127.00500000001109        72.935626125300146                            NaN
   127.00550000001110        72.943394519975911                            NaN
   127.00600000001110        72.951162213893184                            NaN
   127.00650000001110        72.958929182476524                            NaN
   127.00700000001110        72.966695446420729                            NaN
   127.00750000001111        72.974460996285501                            NaN
   127.00800000001111        72.982225837589993                            NaN
   127.00850000001111        72.989989967820819                            NaN
   127.00900000001111        72.997753386735397                            NaN
   127.00950000001112        73.005516095611213                            NaN
   127.01000000001112        73.013278097176212                            NaN
   127.01050000001112        73.021039382723444                            NaN
   127.01100000001112        73.028799963178017                            NaN
   127.01150000001113        73.036559831157064                            NaN
   127.01200000001113        73.044318990218017                            NaN
   127.01250000001113        73.052077441653481                            NaN
   127.01300000001113        73.059835183596022                            NaN
   127.01350000001113        73.067592215825613                            NaN
   127.01400000001114        73.075348542381917                            NaN
   127.01450000001114        73.083104160320318                            NaN
   127.01500000001114        73.090859069792700                            NaN
   127.01550000001114        73.098613273128251                            NaN
   127.01600000001115        73.106366768692340                            NaN
   127.01650000001115        73.114119554589450                            NaN
   127.01700000001115        73.121871634642119                            NaN
   127.01750000001115        73.129623011507320                            NaN
   127.01800000001116        73.137373679093344                            NaN
   127.01850000001116        73.145123635061353                            NaN
   127.01900000001116        73.152872892776870                            NaN
   127.01950000001116        73.160621443572794                            NaN
   127.02000000001117        73.168369287737150                            NaN
   127.02050000001117        73.176116424980336                            NaN
   127.02100000001117        73.183862856806385                            NaN
   127.02150000001117        73.191608586899633                            NaN
   127.02200000001118        73.199353610633452                            NaN
   127.02250000001118        73.207097931492484                            NaN
   127.02300000001118        73.214841541774064                            NaN
   127.02350000001118        73.222584455795555                            NaN
   127.02400000001118        73.230326663660861                            NaN
   127.02450000001119        73.238068169393955                            NaN
   127.02500000001119        73.245808966659467                            NaN
   127.02550000001119        73.253549067914079                            NaN
   127.02600000001119        73.261288461318614                            NaN
   127.02650000001120        73.269027156066713                            NaN
   127.02700000001120        73.276765146710318                            NaN
   127.02750000001120        73.284502430801041                            NaN
   127.02800000001120        73.292239021822652                            NaN
   127.02850000001121        73.299974905808796                            NaN
   127.02900000001121        73.307710086014254                            NaN
   127.02950000001121        73.315444571942393                            NaN
   127.03000000001121        73.323178350753778                            NaN
   127.03050000001122        73.330911435925444                            NaN
   127.03100000001122        73.338643814145613                            NaN
   127.03150000001122        73.346375490350681                            NaN
   127.03200000001122        73.354106470160403                            NaN
   127.03250000001123        73.361836753496902                            NaN
   127.03300000001123        73.369566333470047                            NaN
   127.03350000001123        73.377295215515360                            NaN
   127.03400000001123        73.385023396088400                            NaN
   127.03450000001123        73.392750880226970                            NaN
   127.03500000001124        73.400477663277329                            NaN
   127.03550000001124        73.408203753209122                            NaN
   127.03600000001124        73.415929140241076                            NaN
   127.03650000001124        73.423653829390375                            NaN
   127.03700000001125        73.431377821694142                            NaN
   127.03750000001125        73.439101115541732                            NaN
   127.03800000001125        73.446823713116046                            NaN
   127.03850000001125        73.454545613311552                            NaN
   127.03900000001126        73.462266817006707                            NaN
   127.03950000001126        73.469987319832413                            NaN
   127.04000000001126        73.477707132117217                            NaN
   127.04050000001126        73.485426246429171                            NaN
   127.04100000001127        73.493144664874379                            NaN
   127.04150000001127        73.500862388345695                            NaN
   127.04200000001127        73.508579419932687                            NaN
   127.04250000001127        73.516295747049583                            NaN
   127.04300000001128        73.524011387108587                            NaN
   127.04350000001128        73.531726326085092                            NaN
   127.04400000001128        73.539440573616915                            NaN
   127.04450000001128        73.547154123847491                            NaN
   127.04500000001129        73.554866987940358                            NaN
   127.04550000001129        73.562579148158065                            NaN
   127.04600000001129        73.570290621989187                            NaN
   127.04650000001129        73.578001401043736                            NaN
   127.04700000001129        73.585711485944131                            NaN
   127.04750000001130        73.593420877644220                            NaN
   127.04800000001130        73.601129577895975                            NaN
   127.04850000001130        73.608837582363776                            NaN
   127.04900000001130        73.616544897214425                            NaN
   127.04950000001131        73.624251518351841                            NaN
   127.05000000001131        73.631957451428704                            NaN
   127.05050000001131        73.639662685676655                            NaN
   127.05100000001131        73.647367231972311                            NaN
   127.05150000001132        73.655071087973639                            NaN
   127.05200000001132        73.662774256440954                            NaN
   127.05250000001132        73.670476727922036                            NaN
   127.05300000001132        73.678178513374121                            NaN
   127.05350000001133        73.685879607170477                            NaN
   127.05400000001133        73.693580011678065                            NaN
   127.05450000001133        73.701279722669440                            NaN
   127.05500000001133        73.708978744774157                            NaN
   127.05550000001134        73.716677081690563                            NaN
   127.05600000001134        73.724374725193996                            NaN
   127.05650000001134        73.732071683269027                            NaN
   127.05700000001134        73.739767946815263                            NaN
   127.05750000001134        73.747463527971590                            NaN
   127.05800000001135        73.755158416195201                            NaN
   127.05850000001135        73.762852619249671                            NaN
   127.05900000001135        73.770546136228191                            NaN
   127.05950000001135        73.778238960752290                            NaN
   127.06000000001136        73.785931101877964                            NaN
   127.06050000001136        73.793622555642571                            NaN
   127.06100000001136        73.801313320109415                            NaN
   127.06150000001136        73.809003393997457                            NaN
   127.06200000001137        73.816692791358420                            NaN
   127.06250000001137        73.824381495274451                            NaN
   127.06300000001137        73.832069515737231                            NaN
   127.06350000001137        73.839756848835876                            NaN
   127.06400000001138        73.847443491207201                            NaN
   127.06450000001138        73.855129459295256                            NaN
   127.06500000001138        73.862814736317475                            NaN
   127.06550000001138        73.870499324948810                            NaN
   127.06600000001139        73.878183235138408                            NaN
   127.06650000001139        73.885866460072691                            NaN
   127.06700000001139        73.893548998137788                            NaN
   127.06750000001139        73.901230855784178                            NaN
   127.06800000001139        73.908912025073860                            NaN
   127.06850000001140        73.916592510263342                            NaN
   127.06900000001140        73.924272314850086                            NaN
   127.06950000001140        73.931951436674495                            NaN
   127.07000000001140        73.939629874635330                            NaN
   127.07050000001141        73.947307626510565                            NaN
   127.07100000001141        73.954984702031197                            NaN
   127.07150000001141        73.962661090503843                            NaN
   127.07200000001141        73.970336797561245                            NaN
   127.07250000001142        73.978011826115875                            NaN
   127.07300000001142        73.985686167972347                            NaN
   127.07350000001142        73.993359831362653                            NaN
   127.07400000001142        74.001032810344284                            NaN
   127.07450000001143        74.008705112291835                            NaN
   127.07500000001143        74.016376732483238                            NaN
   127.07550000001143        74.024047670570326                            NaN
   127.07600000001143        74.031717929483861                            NaN
   127.07650000001144        74.039387507611721                            NaN
   127.07700000001144        74.047056409215557                            NaN
   127.07750000001144        74.054724624757199                            NaN
   127.07800000001144        74.062392164947937                            NaN
   127.07850000001145        74.070059023112620                            NaN
   127.07900000001145        74.077725205946365                            NaN
   127.07950000001145        74.085390709548705                            NaN
   127.08000000001145        74.093055529769089                            NaN
   127.08050000001145        74.100719673446804                            NaN
   127.08100000001146        74.108383143015260                            NaN
   127.08150000001146        74.116045931543070                            NaN
   127.08200000001146        74.123708043020102                            NaN
   127.08250000001146        74.131369475501117                            NaN
   127.08300000001147        74.139030231717058                            NaN
   127.08350000001147        74.146690310584958                            NaN
   127.08400000001147        74.154349713840290                            NaN
   127.08450000001147        74.162008440381740                            NaN
   127.08500000001148        74.169666491223651                            NaN
   127.08550000001148        74.177323863074122                            NaN
   127.08600000001148        74.184980557762671                            NaN
   127.08650000001148        74.192636581961196                            NaN
   127.08700000001149        74.200291925189731                            NaN
   127.08750000001149        74.207946595406639                            NaN
   127.08800000001149        74.215600590449469                            NaN
   127.08850000001149        74.223253910159613                            NaN
   127.08900000001150        74.230906554651455                            NaN
   127.08950000001150        74.238558528127811                            NaN
   127.09000000001150        74.246209826536401                            NaN
   127.09050000001150        74.253860446687398                            NaN
   127.09100000001150        74.261510394725022                            NaN
   127.09150000001151        74.269159669430934                            NaN
   127.09200000001151        74.276808267563624                            NaN
   127.09250000001151        74.284456198457903                            NaN
   127.09300000001151        74.292103452172370                            NaN
   127.09350000001152        74.299750035968529                            NaN
   127.09400000001152        74.307395948733785                            NaN
   127.09450000001152        74.315041184654049                            NaN
   127.09500000001152        74.322685749756914                            NaN
   127.09550000001153        74.330329643538860                            NaN
   127.09600000001153        74.337972863237141                            NaN
   127.09650000001153        74.345615417231386                            NaN
   127.09700000001153        74.353257294263386                            NaN
   127.09750000001154        74.360898498956587                            NaN
   127.09800000001154        74.368539040900359                            NaN
   127.09850000001154        74.376178904141540                            NaN
   127.09900000001154        74.383818097676695                            NaN
   127.09950000001155        74.391456627435474                            NaN
   127.10000000001155        74.399094478805196                            NaN
   127.10050000001155        74.406731669775652                            NaN
   127.10100000001155        74.414368182288712                            NaN
   127.10150000001155        74.422004032030472                            NaN
   127.10200000001156        74.429639207043849                            NaN
   127.10250000001156        74.437273720378386                            NaN
   127.10300000001156        74.444907555873485                            NaN
   127.10350000001156        74.452540729616871                            NaN
   127.10400000001157        74.460173232451339                            NaN
   127.10450000001157        74.467805069274931                            NaN
   127.10500000001157        74.475436235084516                            NaN
   127.10550000001157        74.483066734184959                            NaN
   127.10600000001158        74.490696565585779                            NaN
   127.10650000001158        74.498325730970009                            NaN
   127.10700000001158        74.505954227416652                            NaN
   127.10750000001158        74.513582059696219                            NaN
   127.10800000001159        74.521209226164814                            NaN
   127.10850000001159        74.528835725552582                            NaN
   127.10900000001159        74.536461554349899                            NaN
   127.10950000001159        74.544086718654071                            NaN
   127.11000000001160        74.551711219285806                            NaN
   127.11050000001160        74.559335054824388                            NaN
   127.11100000001160        74.566958221418346                            NaN
   127.11150000001160        74.574580729274345                            NaN
   127.11200000001161        74.582202566618065                            NaN
   127.11250000001161        74.589823739186301                            NaN
   127.11300000001161        74.597444253339887                            NaN
   127.11350000001161        74.605064098991932                            NaN
   127.11400000001161        74.612683282002450                            NaN
   127.11450000001162        74.620301796467075                            NaN
   127.11500000001162        74.627919652359907                            NaN
   127.11550000001162        74.635536839623910                            NaN
   127.11600000001162        74.643153369075932                            NaN
   127.11650000001163        74.650769234941095                            NaN
   127.11700000001163        74.658384432877355                            NaN
   127.11750000001163        74.665998976386476                            NaN
   127.11800000001163        74.673612854151244                            NaN
   127.11850000001164        74.681226065381722                            NaN
   127.11900000001164        74.688838618919192                            NaN
   127.11950000001164        74.696450506650663                            NaN
   127.12000000001164        74.704061736006338                            NaN
   127.12050000001165        74.711672305229257                            NaN
   127.12100000001165        74.719282210336175                            NaN
   127.12150000001165        74.726891459077677                            NaN
   127.12200000001165        74.734500044183449                            NaN
   127.12250000001166        74.742107964127555                            NaN
   127.12300000001166        74.749715226411169                            NaN
   127.12350000001166        74.757321835233682                            NaN
   127.12400000001166        74.764927779065033                            NaN
   127.12450000001166        74.772533059894613                            NaN
   127.12500000001167        74.780137691471793                            NaN
   127.12550000001167        74.787741654374457                            NaN
   127.12600000001167        74.795344959224735                            NaN
   127.12650000001167        74.802947606935405                            NaN
   127.12700000001168        74.810549598492457                            NaN
   127.12750000001168        74.818150926374159                            NaN
   127.12800000001168        74.825751600688690                            NaN
   127.12850000001168        74.833351617621872                            NaN
   127.12900000001169        74.840950972045022                            NaN
   127.12950000001169        74.848549669622486                            NaN
   127.13000000001169        74.856147712201746                            NaN
   127.13050000001169        74.863745100135091                            NaN
   127.13100000001170        74.871341822690098                            NaN
   127.13150000001170        74.878937896836860                            NaN
   127.13200000001170        74.886533309743683                            NaN
   127.13250000001170        74.894128065730683                            NaN
   127.13300000001171        74.901722169986627                            NaN
   127.13350000001171        74.909315613036611                            NaN
   127.13400000001171        74.916908403821083                            NaN
   127.13450000001171        74.924500539125489                            NaN
   127.13500000001171        74.932092014426757                            NaN
   127.13550000001172        74.939682844688534                            NaN
   127.13600000001172        74.947273007531578                            NaN
   127.13650000001172        74.954862527186975                            NaN
   127.13700000001172        74.962451384311137                            NaN
   127.13750000001173        74.970039592466065                            NaN
   127.13800000001173        74.977627143881179                            NaN
   127.13850000001173        74.985214041023966                            NaN
   127.13900000001173        74.992800284860635                            NaN
   127.13950000001174        75.000385873343788                            NaN
   127.14000000001174        75.007970808964728                            NaN
   127.14050000001174        75.015555092504300                            NaN
   127.14100000001174        75.023138726914596                            NaN
   127.14150000001175        75.030721703640992                            NaN
   127.14200000001175        75.038304029279089                            NaN
   127.14250000001175        75.045885704436898                            NaN
   127.14300000001175        75.053466726740524                            NaN
   127.14350000001176        75.061047095741529                            NaN
   127.14400000001176        75.068626814108868                            NaN
   127.14450000001176        75.076205883343718                            NaN
   127.14500000001176        75.083784299265659                            NaN
   127.14550000001176        75.091362061261080                            NaN
   127.14600000001177        75.098939175510992                            NaN
   127.14650000001177        75.106515640489079                            NaN
   127.14700000001177        75.114091452203354                            NaN
   127.14750000001177        75.121666614521700                            NaN
   127.14800000001178        75.129241126583196                            NaN
   127.14850000001178        75.136814993581424                            NaN
   127.14900000001178        75.144388202451651                            NaN
   127.14950000001178        75.151960770116744                            NaN
   127.15000000001179        75.159532683476598                            NaN
   127.15050000001179        75.167103950114978                            NaN
   127.15100000001179        75.174674567413078                            NaN
   127.15150000001179        75.182244529318723                            NaN
   127.15200000001180        75.189813853333490                            NaN
   127.15250000001180        75.197382524546953                            NaN
   127.15300000001180        75.204950547829043                            NaN
   127.15350000001180        75.212517923656293                            NaN
   127.15400000001181        75.220084655681475                            NaN
   127.15450000001181        75.227650736372652                            NaN
   127.15500000001181        75.235216169956502                            NaN
   127.15550000001181        75.242780957171760                            NaN
   127.15600000001182        75.250345095477996                            NaN
   127.15650000001182        75.257908590861845                            NaN
   127.15700000001182        75.265471439817077                            NaN
   127.15750000001182        75.273033637686510                            NaN
   127.15800000001182        75.280595196179561                            NaN
   127.15850000001183        75.288156101683555                            NaN
   127.15900000001183        75.295716367308373                            NaN
   127.15950000001183        75.303275982715064                            NaN
   127.16000000001183        75.310834958431215                            NaN
   127.16050000001184        75.318393289331397                            NaN
   127.16100000001184        75.325950974093843                            NaN
   127.16150000001184        75.333508011251340                            NaN
   127.16200000001184        75.341064407241433                            NaN
   127.16250000001185        75.348620156691595                            NaN
   127.16300000001185        75.356175263093704                            NaN
   127.16350000001185        75.363729727091453                            NaN
   127.16400000001185        75.371283545803081                            NaN
   127.16450000001186        75.378836721775968                            NaN
   127.16500000001186        75.386389255667808                            NaN
   127.16550000001186        75.393941145986417                            NaN
   127.16600000001186        75.401492394383098                            NaN
   127.16650000001187        75.409042997676664                            NaN
   127.16700000001187        75.416592961647083                            NaN
   127.16750000001187        75.424142280061432                            NaN
   127.16800000001187        75.431690962057075                            NaN
   127.16850000001187        75.439238999430529                            NaN
   127.16900000001188        75.446786389796316                            NaN
   127.16950000001188        75.454333145279605                            NaN
   127.17000000001188        75.461879261753793                            NaN
   127.17050000001188        75.469424730125596                            NaN
   127.17100000001189        75.476969559546646                            NaN
   127.17150000001189        75.484513751462572                            NaN
   127.17200000001189        75.492057302376395                            NaN
   127.17250000001189        75.499600213022646                            NaN
   127.17300000001190        75.507142483844490                            NaN
   127.17350000001190        75.514684113515258                            NaN
   127.17400000001190        75.522225104167347                            NaN
   127.17450000001190        75.529765453343600                            NaN
   127.17500000001191        75.537305169282732                            NaN
   127.17550000001191        75.544844238373614                            NaN
   127.17600000001191        75.552382676013053                            NaN
   127.17650000001191        75.559920470889168                            NaN
   127.17700000001192        75.567457631059767                            NaN
   127.17750000001192        75.574994149414167                            NaN
   127.17800000001192        75.582530028823868                            NaN
   127.17850000001192        75.590065273572478                            NaN
   127.17900000001192        75.597599882192426                            NaN
   127.17950000001193        75.605133850159746                            NaN
   127.18000000001193        75.612667182217777                            NaN
   127.18050000001193        75.620199875677145                            NaN
   127.18100000001193        75.627731931526640                            NaN
   127.18150000001194        75.635263356028943                            NaN
   127.18200000001194        75.642794143142609                            NaN
   127.18250000001194        75.650324292132268                            NaN
   127.18300000001194        75.657853802879558                            NaN
   127.18350000001195        75.665382681006022                            NaN
   127.18400000001195        75.672910920916962                            NaN
   127.18450000001195        75.680438527606583                            NaN
   127.18500000001195        75.687965500816048                            NaN
   127.18550000001196        75.695491836142807                            NaN
   127.18600000001196        75.703017536413171                            NaN
   127.18650000001196        75.710542603966303                            NaN
   127.18700000001196        75.718067037254770                            NaN
   127.18750000001197        75.725590832119096                            NaN
   127.18800000001197        75.733113999480111                            NaN
   127.18850000001197        75.740636526974811                            NaN
   127.18900000001197        75.748158421773525                            NaN
   127.18950000001198        75.755679683875698                            NaN
   127.19000000001198        75.763200318104253                            NaN
   127.19050000001198        75.770720313911113                            NaN
   127.19100000001198        75.778239676310776                            NaN
   127.19150000001198        75.785758410769304                            NaN
   127.19200000001199        75.793276508383556                            NaN
   127.19250000001199        75.800793972203849                            NaN
   127.19300000001199        75.808310808452418                            NaN
   127.19350000001199        75.815827008504172                            NaN
   127.19400000001200        75.823342584822058                            NaN
   127.19450000001200        75.830857519979290                            NaN
   127.19500000001200        75.838371830165073                            NaN
   127.19550000001200        75.845885507813676                            NaN
   127.19600000001201        75.853398552445157                            NaN
   127.19650000001201        75.860910967687587                            NaN
   127.19700000001201        75.868422753543868                            NaN
   127.19750000001201        75.875933906732882                            NaN
   127.19800000001202        75.883444433500799                            NaN
   127.19850000001202        75.890954323710659                            NaN
   127.19900000001202        75.898463590490607                            NaN
   127.19950000001202        75.905972228856712                            NaN
   127.20000000001203        75.913480233199095                            NaN
   127.20050000001203        75.920987610197670                            NaN
   127.20100000001203        75.928494356301201                            NaN
   127.20150000001203        75.936000476045649                            NaN
   127.20200000001203        75.943505968513406                            NaN
   127.20250000001204        75.951010829880730                            NaN
   127.20300000001204        75.958515062416424                            NaN
   127.20350000001204        75.966018669394117                            NaN
   127.20400000001204        75.973521650873991                            NaN
   127.20450000001205        75.981023998456237                            NaN
   127.20500000001205        75.988525719669639                            NaN
   127.20550000001205        75.996026815727376                            NaN
   127.20600000001205        76.003527286973068                            NaN
   127.20650000001206        76.011027129210461                            NaN
   127.20700000001206        76.018526343846460                            NaN
   127.20750000001206        76.026024935870339                            NaN
   127.20800000001206        76.033522894958793                            NaN
   127.20850000001207        76.041020233742756                            NaN
   127.20900000001207        76.048516942295691                            NaN
   127.20950000001207        76.056013027772437                            NaN
   127.21000000001207        76.063508487337828                            NaN
   127.21050000001208        76.071003322708464                            NaN
   127.21100000001208        76.078497533982357                            NaN
   127.21150000001208        76.085991118317708                            NaN
   127.21200000001208        76.093484079043364                            NaN
   127.21250000001208        76.100976408627957                            NaN
   127.21300000001209        76.108468120483465                            NaN
   127.21350000001209        76.115959206188478                            NaN
   127.21400000001209        76.123449672101515                            NaN
   127.21450000001209        76.130939513767800                            NaN
   127.21500000001210        76.138428726426909                            NaN
   127.21550000001210        76.145917320069373                            NaN
   127.21600000001210        76.153405288481096                            NaN
   127.21650000001210        76.160892634617454                            NaN
   127.21700000001211        76.168379357041644                            NaN
   127.21750000001211        76.175865453257828                            NaN
   127.21800000001211        76.183350933663107                            NaN
   127.21850000001211        76.190835789502543                            NaN
   127.21900000001212        76.198320025535921                            NaN
   127.21950000001212        76.205803635092380                            NaN
   127.22000000001212        76.213286624065745                            NaN
   127.22050000001212        76.220768994093888                            NaN
   127.22100000001213        76.228250739447091                            NaN
   127.22150000001213        76.235731864656216                            NaN
   127.22200000001213        76.243212374121001                            NaN
   127.22250000001213        76.250692258655306                            NaN
   127.22300000001214        76.258171524355717                            NaN
   127.22350000001214        76.265650167335281                            NaN
   127.22400000001214        76.273128190357767                            NaN
   127.22450000001214        76.280605592997134                            NaN
   127.22500000001214        76.288082375708555                            NaN
   127.22550000001215        76.295558539216373                            NaN
   127.22600000001215        76.303034084314007                            NaN
   127.22650000001215        76.310509013078416                            NaN
   127.22700000001215        76.317983318384975                            NaN
   127.22750000001216        76.325457007411543                            NaN
   127.22800000001216        76.332930078404090                            NaN
   127.22850000001216        76.340402527418163                            NaN
   127.22900000001216        76.347874359938317                            NaN
   127.22950000001217        76.355345574660504                            NaN
   127.23000000001217        76.362816173668946                            NaN
   127.23050000001217        76.370286151457634                            NaN
   127.23100000001217        76.377755510758718                            NaN
   127.23150000001218        76.385224257654045                            NaN
   127.23200000001218        76.392692381581284                            NaN
   127.23250000001218        76.400159891682449                            NaN
   127.23300000001218        76.407626784232320                            NaN
   127.23350000001219        76.415093062720587                            NaN
   127.23400000001219        76.422558723451161                            NaN
   127.23450000001219        76.430023766548246                            NaN
   127.23500000001219        76.437488194891287                            NaN
   127.23550000001219        76.444952012483995                            NaN
   127.23600000001220        76.452415204236601                            NaN
   127.23650000001220        76.459877785052527                            NaN
   127.23700000001220        76.467339755676235                            NaN
   127.23750000001220        76.474801105484886                            NaN
   127.23800000001221        76.482261841426478                            NaN
   127.23850000001221        76.489721964703790                            NaN
   127.23900000001221        76.497181467589598                            NaN
   127.23950000001221        76.504640363635886                            NaN
   127.24000000001222        76.512098639333701                            NaN
   127.24050000001222        76.519556302636289                            NaN
   127.24100000001222        76.527013356417669                            NaN
   127.24150000001222        76.534469793214072                            NaN
   127.24200000001223        76.541925616587505                            NaN
   127.24250000001223        76.549380827306521                            NaN
   127.24300000001223        76.556835424358894                            NaN
   127.24350000001223        76.564289410264351                            NaN
   127.24400000001224        76.571742783833642                            NaN
   127.24450000001224        76.579195543059797                            NaN
   127.24500000001224        76.586647689030031                            NaN
   127.24550000001224        76.594099226049579                            NaN
   127.24600000001224        76.601550150588238                            NaN
   127.24650000001225        76.609000462103580                            NaN
   127.24700000001225        76.616450161320188                            NaN
   127.24750000001225        76.623899251786014                            NaN
   127.24800000001225        76.631347726388128                            NaN
   127.24850000001226        76.638795597426494                            NaN
   127.24900000001226        76.646242850121553                            NaN
   127.24950000001226        76.653689497114229                            NaN
   127.25000000001226        76.661135530429164                            NaN
   127.25050000001227        76.668580952499326                            NaN
   127.25100000001227        76.676025769374164                            NaN
   127.25150000001227        76.683469974159436                            NaN
   127.25200000001227        76.690913570419156                            NaN
   127.25250000001228        76.698356555416353                            NaN
   127.25300000001228        76.705798932163418                            NaN
   127.25350000001228        76.713240698329273                            NaN
   127.25400000001228        76.720681861734704                            NaN
   127.25450000001229        76.728122409891014                            NaN
   127.25500000001229        76.735562348727839                            NaN
   127.25550000001229        76.743001683373876                            NaN
   127.25600000001229        76.750440405734565                            NaN
   127.25650000001230        76.757878521280674                            NaN
   127.25700000001230        76.765316031118942                            NaN
   127.25750000001230        76.772752932924490                            NaN
   127.25800000001230        76.780189226582010                            NaN
   127.25850000001230        76.787624910967111                            NaN
   127.25900000001231        76.795059990290369                            NaN
   127.25950000001231        76.802494462001761                            NaN
   127.26000000001231        76.809928330554428                            NaN
   127.26050000001231        76.817361588442097                            NaN
   127.26100000001232        76.824794239051116                            NaN
   127.26150000001232        76.832226285732233                            NaN
   127.26200000001232        76.839657725755885                            NaN
   127.26250000001232        76.847088562654776                            NaN
   127.26300000001233        76.854518790786670                            NaN
   127.26350000001233        76.861948414519190                            NaN
   127.26400000001233        76.869377433771277                            NaN
   127.26450000001233        76.876805844307256                            NaN
   127.26500000001234        76.884233655220129                            NaN
   127.26550000001234        76.891660856520218                            NaN
   127.26600000001234        76.899087456033314                            NaN
   127.26650000001234        76.906513451279224                            NaN
   127.26700000001235        76.913938843186941                            NaN
   127.26750000001235        76.921363628368553                            NaN
   127.26800000001235        76.928787810879342                            NaN
   127.26850000001235        76.936211391184017                            NaN
   127.26900000001235        76.943634367801835                            NaN
   127.26950000001236        76.951056738814600                            NaN
   127.27000000001236        76.958478506781702                            NaN
   127.27050000001236        76.965899671555846                            NaN
   127.27100000001236        76.973320238621071                            NaN
   127.27150000001237        76.980740197627881                            NaN
   127.27200000001237        76.988159554609666                            NaN
   127.27250000001237        76.995578313589860                            NaN
   127.27300000001237        77.002996468679626                            NaN
   127.27350000001238        77.010414021907934                            NaN
   127.27400000001238        77.017830969771666                            NaN
   127.27450000001238        77.025247318326905                            NaN
   127.27500000001238        77.032663070318691                            NaN
   127.27550000001239        77.040078214513159                            NaN
   127.27600000001239        77.047492765037077                            NaN
   127.27650000001239        77.054906711733551                            NaN
   127.27700000001239        77.062320056241461                            NaN
   127.27750000001240        77.069732799098801                            NaN
   127.27800000001240        77.077144940503970                            NaN
   127.27850000001240        77.084556486647713                            NaN
   127.27900000001240        77.091967431145775                            NaN
   127.27950000001240        77.099377779479823                            NaN
   127.28000000001241        77.106787521855324                            NaN
   127.28050000001241        77.114196671264253                            NaN
   127.28100000001241        77.121605213419556                            NaN
   127.28150000001241        77.129013167133522                            NaN
   127.28200000001242        77.136420516238061                            NaN
   127.28250000001242        77.143827263712510                            NaN
   127.28300000001242        77.151233416862070                            NaN
   127.28350000001242        77.158638971762400                            NaN
   127.28400000001243        77.166043928016606                            NaN
   127.28450000001243        77.173448286086824                            NaN
   127.28500000001243        77.180852047958439                            NaN
   127.28550000001243        77.188255212634715                            NaN
   127.28600000001244        77.195657772495181                            NaN
   127.28650000001244        77.203059746072867                            NaN
   127.28700000001244        77.210461117946792                            NaN
   127.28750000001244        77.217861890801359                            NaN
   127.28800000001245        77.225262071254775                            NaN
   127.28850000001245        77.232661655762683                            NaN
   127.28900000001245        77.240060639947771                            NaN
   127.28950000001245        77.247459026646794                            NaN
   127.29000000001245        77.254856822621647                            NaN
   127.29050000001246        77.262254023273897                            NaN
   127.29100000001246        77.269650622981672                            NaN
   127.29150000001246        77.277046629909833                            NaN
   127.29200000001246        77.284442042225990                            NaN
   127.29250000001247        77.291836859439243                            NaN
   127.29300000001247        77.299231080565420                            NaN
   127.29350000001247        77.306624711526496                            NaN
   127.29400000001247        77.314017741878885                            NaN
   127.29450000001248        77.321410180342752                            NaN
   127.29500000001248        77.328802025659826                            NaN
   127.29550000001248        77.336193276913619                            NaN
   127.29600000001248        77.343583936705571                            NaN
   127.29650000001249        77.350973993354103                            NaN
   127.29700000001249        77.358363468628909                            NaN
   127.29750000001249        77.365752345412758                            NaN
   127.29800000001249        77.373140628187599                            NaN
   127.29850000001250        77.380528320438373                            NaN
   127.29900000001250        77.387915417800940                            NaN
   127.29950000001250        77.395301921015729                            NaN
   127.30000000001250        77.402687838451541                            NaN
   127.30050000001251        77.410073157662936                            NaN
   127.30100000001251        77.417457886944462                            NaN
   127.30150000001251        77.424842024130427                            NaN
   127.30200000001251        77.432225569960309                            NaN
   127.30250000001251        77.439608529110160                            NaN
   127.30300000001252        77.446990887761686                            NaN
   127.30350000001252        77.454372658127838                            NaN
   127.30400000001252        77.461753842492570                            NaN
   127.30450000001252        77.469134432926666                            NaN
   127.30500000001253        77.476514431354218                            NaN
   127.30550000001253        77.483893842954870                            NaN
   127.30600000001253        77.491272655130146                            NaN
   127.30650000001253        77.498650889025200                            NaN
   127.30700000001254        77.506028530897794                            NaN
   127.30750000001254        77.513405577408321                            NaN
   127.30800000001254        77.520782039058759                            NaN
   127.30850000001254        77.528157908979509                            NaN
   127.30900000001255        77.535533190535460                            NaN
   127.30950000001255        77.542907881883764                            NaN
   127.31000000001255        77.550281986749354                            NaN
   127.31050000001255        77.557655504125890                            NaN
   127.31100000001256        77.565028426363909                            NaN
   127.31150000001256        77.572400766566858                            NaN
   127.31200000001256        77.579772517165907                            NaN
   127.31250000001256        77.587143675772808                            NaN
   127.31300000001256        77.594514252583750                            NaN
   127.31350000001257        77.601884237717726                            NaN
   127.31400000001257        77.609253641127935                            NaN
   127.31450000001257        77.616622449277102                            NaN
   127.31500000001257        77.623990677370244                            NaN
   127.31550000001258        77.631358314772001                            NaN
   127.31600000001258        77.638725363376494                            NaN
   127.31650000001258        77.646091830919815                            NaN
   127.31700000001258        77.653457712711997                            NaN
   127.31750000001259        77.660822999929252                            NaN
   127.31800000001259        77.668187710430217                            NaN
   127.31850000001259        77.675551828477694                            NaN
   127.31900000001259        77.682915362711356                            NaN
   127.31950000001260        77.690278310927610                            NaN
   127.32000000001260        77.697640678131762                            NaN
   127.32050000001260        77.705002455068339                            NaN
   127.32100000001260        77.712363652327383                            NaN
   127.32150000001261        77.719724255896637                            NaN
   127.32200000001261        77.727084281728679                            NaN
   127.32250000001261        77.734443723907617                            NaN
   127.32300000001261        77.741802577937889                            NaN
   127.32350000001261        77.749160848463944                            NaN
   127.32400000001262        77.756518534743407                            NaN
   127.32450000001262        77.763875637538959                            NaN
   127.32500000001262        77.771232159935238                            NaN
   127.32550000001262        77.778588095120185                            NaN
   127.32600000001263        77.785943448826202                            NaN
   127.32650000001263        77.793298220178926                            NaN
   127.32700000001263        77.800652406462689                            NaN
   127.32750000001263        77.808006012488505                            NaN
   127.32800000001264        77.815359035659839                            NaN
   127.32850000001264        77.822711474758833                            NaN
   127.32900000001264        77.830063329955408                            NaN
   127.32950000001264        77.837414603880731                            NaN
   127.33000000001265        77.844765300030858                            NaN
   127.33050000001265        77.852115411137717                            NaN
   127.33100000001265        77.859464942670712                            NaN
   127.33150000001265        77.866813888880287                            NaN
   127.33200000001266        77.874162257106804                            NaN
   127.33250000001266        77.881510046616611                            NaN
   127.33300000001266        77.888857251676910                            NaN
   127.33350000001266        77.896203874934940                            NaN
   127.33400000001267        77.903549921876973                            NaN
   127.33450000001267        77.910895387955350                            NaN
   127.33500000001267        77.918240269478318                            NaN
   127.33550000001267        77.925584570114182                            NaN
   127.33600000001267        77.932928300399738                            NaN
   127.33650000001268        77.940271443543580                            NaN
   127.33700000001268        77.947614008581212                            NaN
   127.33750000001268        77.954955993414671                            NaN
   127.33800000001268        77.962297401274398                            NaN
   127.33850000001269        77.969638230848659                            NaN
   127.33900000001269        77.976978475261831                            NaN
   127.33950000001269        77.984318149181277                            NaN
   127.34000000001269        77.991657237358169                            NaN
   127.34050000001270        77.998995751762962                            NaN
   127.34100000001270        78.006333687529562                            NaN
   127.34150000001270        78.013671046426253                            NaN
   127.34200000001270        78.021007828239874                            NaN
   127.34250000001271        78.028344026674219                            NaN
   127.34300000001271        78.035679652732000                            NaN
   127.34350000001271        78.043014702288090                            NaN
   127.34400000001271        78.050349172613380                            NaN
   127.34450000001272        78.057683069418999                            NaN
   127.34500000001272        78.065016388224350                            NaN
   127.34550000001272        78.072349129063923                            NaN
   127.34600000001272        78.079681297359670                            NaN
   127.34650000001272        78.087012887767315                            NaN
   127.34700000001273        78.094343901804379                            NaN
   127.34750000001273        78.101674338024850                            NaN
   127.34800000001273        78.109004203635791                            NaN
   127.34850000001273        78.116333489428428                            NaN
   127.34900000001274        78.123662202454696                            NaN
   127.34950000001274        78.130990338915339                            NaN
   127.35000000001274        78.138317902695917                            NaN
   127.35050000001274        78.145644886022268                            NaN
   127.35100000001275        78.152971299376617                            NaN
   127.35150000001275        78.160297132675979                            NaN
   127.35200000001275        78.167622399560798                            NaN
   127.35250000001275        78.174947088551747                            NaN
   127.35300000001276        78.182271199003821                            NaN
   127.35350000001276        78.189594740358515                            NaN
   127.35400000001276        78.196917708212993                            NaN
   127.35450000001276        78.204240103378524                            NaN
   127.35500000001277        78.211561922092443                            NaN
   127.35550000001277        78.218883171186846                            NaN
   127.35600000001277        78.226203843374122                            NaN
   127.35650000001277        78.233523944122425                            NaN
   127.35700000001277        78.240843472421247                            NaN
   127.35750000001278        78.248162430123202                            NaN
   127.35800000001278        78.255480810681874                            NaN
   127.35850000001278        78.262798621072150                            NaN
   127.35900000001278        78.270115858660333                            NaN
   127.35950000001279        78.277432528710534                            NaN
   127.36000000001279        78.284748621682894                            NaN
   127.36050000001279        78.292064150074623                            NaN
   127.36100000001279        78.299379097972917                            NaN
   127.36150000001280        78.306693479710233                            NaN
   127.36200000001280        78.314007291871448                            NaN
   127.36250000001280        78.321320529391301                            NaN
   127.36300000001280        78.328633197761349                            NaN
   127.36350000001281        78.335945297671330                            NaN
   127.36400000001281        78.343256823242285                            NaN
   127.36450000001281        78.350567783543653                            NaN
   127.36500000001281        78.357878168223905                            NaN
   127.36550000001282        78.365187988024388                            NaN
   127.36600000001282        78.372497236804378                            NaN
   127.36650000001282        78.379805913240858                            NaN
   127.36700000001282        78.387114020646308                            NaN
   127.36750000001283        78.394421565066196                            NaN
   127.36800000001283        78.401728534001123                            NaN
   127.36850000001283        78.409034936285323                            NaN
   127.36900000001283        78.416340765994036                            NaN
   127.36950000001283        78.423646033709446                            NaN
   127.37000000001284        78.430950729841371                            NaN
   127.37050000001284        78.438254855825406                            NaN
   127.37100000001284        78.445558418773757                            NaN
   127.37150000001284        78.452861411031193                            NaN
   127.37200000001285        78.460163834014253                            NaN
   127.37250000001285        78.467465689558281                            NaN
   127.37300000001285        78.474766979905937                            NaN
   127.37350000001285        78.482067704850266                            NaN
   127.37400000001286        78.489367858041774                            NaN
   127.37450000001286        78.496667447512252                            NaN
   127.37500000001286        78.503966468488514                            NaN
   127.37550000001286        78.511264922069387                            NaN
   127.37600000001287        78.518562813646739                            NaN
   127.37650000001287        78.525860133259329                            NaN
   127.37700000001287        78.533156891357862                            NaN
   127.37750000001287        78.540453081840298                            NaN
   127.37800000001288        78.547748705549807                            NaN
   127.37850000001288        78.555043767527181                            NaN
   127.37900000001288        78.562338258533885                            NaN
   127.37950000001288        78.569632186470642                            NaN
   127.38000000001288        78.576925547435096                            NaN
   127.38050000001289        78.584218351386752                            NaN
   127.38100000001289        78.591510582081980                            NaN
   127.38150000001289        78.598802251877217                            NaN
   127.38200000001289        78.606093358356503                            NaN
   127.38250000001290        78.613383900589540                            NaN
   127.38300000001290        78.620673876655474                            NaN
   127.38350000001290        78.627963288473765                            NaN
   127.38400000001290        78.635252139935659                            NaN
   127.38450000001291        78.642540421727901                            NaN
   127.38500000001291        78.649828143647454                            NaN
   127.38550000001291        78.657115305246933                            NaN
   127.38600000001291        78.664401897190984                            NaN
   127.38650000001292        78.671687929545911                            NaN
   127.38700000001292        78.678973402559848                            NaN
   127.38750000001292        78.686258304823838                            NaN
   127.38800000001292        78.693542653251782                            NaN
   127.38850000001293        78.700826438759051                            NaN
   127.38900000001293        78.708109651452062                            NaN
   127.38950000001293        78.715392313055801                            NaN
   127.39000000001293        78.722674410100936                            NaN
   127.39050000001293        78.729955945587506                            NaN
   127.39100000001294        78.737236916381860                            NaN
   127.39150000001294        78.744517327508348                            NaN
   127.39200000001294        78.751797177663789                            NaN
   127.39250000001294        78.759076464176104                            NaN
   127.39300000001295        78.766355198124955                            NaN
   127.39350000001295        78.773633367938828                            NaN
   127.39400000001295        78.780910975642655                            NaN
   127.39450000001295        78.788188025354586                            NaN
   127.39500000001296        78.795464511364159                            NaN
   127.39550000001296        78.802740438421196                            NaN
   127.39600000001296        78.810015805182857                            NaN
   127.39650000001296        78.817290614737942                            NaN
   127.39700000001297        78.824564860361917                            NaN
   127.39750000001297        78.831838551474689                            NaN
   127.39800000001297        78.839111682328308                            NaN
   127.39850000001297        78.846384252998121                            NaN
   127.39900000001298        78.853656265985748                            NaN
   127.39950000001298        78.860927716294597                            NaN
   127.40000000001298        78.868198611221388                            NaN
   127.40050000001298        78.875468952075167                            NaN
   127.40100000001298        78.882738728160163                            NaN
   127.40150000001299        78.890007948339914                            NaN
   127.40200000001299        78.897276611359814                            NaN
   127.40250000001299        78.904544713521474                            NaN
   127.40300000001299        78.911812257944760                            NaN
   127.40350000001300        78.919079248257503                            NaN
   127.40400000001300        78.926345682793993                            NaN
   127.40450000001300        78.933611559913587                            NaN
   127.40500000001300        78.940876875747321                            NaN
   127.40550000001301        78.948141638462147                            NaN
   127.40600000001301        78.955405840200797                            NaN
   127.40650000001301        78.962669490271523                            NaN
   127.40700000001301        78.969932583029646                            NaN
   127.40750000001302        78.977195119737871                            NaN
   127.40800000001302        78.984457095275673                            NaN
   127.40850000001302        78.991718519154034                            NaN
   127.40900000001302        78.998979390656189                            NaN
   127.40950000001303        79.006239704767168                            NaN
   127.41000000001303        79.013499462027909                            NaN
   127.41050000001303        79.020758664505067                            NaN
   127.41100000001303        79.028017310252935                            NaN
   127.41150000001304        79.035275401083240                            NaN
   127.41200000001304        79.042532942923415                            NaN
   127.41250000001304        79.049789921760137                            NaN
   127.41300000001304        79.057046353188909                            NaN
   127.41350000001304        79.064302232358884                            NaN
   127.41400000001305        79.071557547366524                            NaN
   127.41450000001305        79.078812318258869                            NaN
   127.41500000001305        79.086066526688242                            NaN
   127.41550000001305        79.093320188886750                            NaN
   127.41600000001306        79.100573294356565                            NaN
   127.41650000001306        79.107825850728574                            NaN
   127.41700000001306        79.115077848720404                            NaN
   127.41750000001306        79.122329294240132                            NaN
   127.41800000001307        79.129580185163448                            NaN
   127.41850000001307        79.136830528586955                            NaN
   127.41900000001307        79.144080316290868                            NaN
   127.41950000001307        79.151329555696108                            NaN
   127.42000000001308        79.158578239269033                            NaN
   127.42050000001308        79.165826370913706                            NaN
   127.42100000001308        79.173073953472453                            NaN
   127.42150000001308        79.180320984063087                            NaN
   127.42200000001309        79.187567460297785                            NaN
   127.42250000001309        79.194813383259714                            NaN
   127.42300000001309        79.202058759880927                            NaN
   127.42350000001309        79.209303584299676                            NaN
   127.42400000001309        79.216547855411150                            NaN
   127.42450000001310        79.223791581722338                            NaN
   127.42500000001310        79.231034755026016                            NaN
   127.42550000001310        79.238277373167890                            NaN
   127.42600000001310        79.245519442762742                            NaN
   127.42650000001311        79.252760965051110                            NaN
   127.42700000001311        79.260001938042606                            NaN
   127.42750000001311        79.267242354824972                            NaN
   127.42800000001311        79.274482231636100                            NaN
   127.42850000001312        79.281721552328918                            NaN
   127.42900000001312        79.288960327764173                            NaN
   127.42950000001312        79.296198549877872                            NaN
   127.43000000001312        79.303436226589753                            NaN
   127.43050000001313        79.310673351456799                            NaN
   127.43100000001313        79.317909926586694                            NaN
   127.43150000001313        79.325145958273524                            NaN
   127.43200000001313        79.332381438556354                            NaN
   127.43250000001314        79.339616369095097                            NaN
   127.43300000001314        79.346850757498217                            NaN
   127.43350000001314        79.354084593153445                            NaN
   127.43400000001314        79.361317881126340                            NaN
   127.43450000001314        79.368550627088482                            NaN
   127.43500000001315        79.375782815116992                            NaN
   127.43550000001315        79.383014463358435                            NaN
   127.43600000001315        79.390245559151694                            NaN
   127.43650000001315        79.397476122525006                            NaN
   127.43700000001316        79.404706121408594                            NaN
   127.43750000001316        79.411935580635131                            NaN
   127.43800000001316        79.419164490973216                            NaN
   127.43850000001316        79.426392859583615                            NaN
   127.43900000001317        79.433620679720548                            NaN
   127.43950000001317        79.440847956125126                            NaN
   127.44000000001317        79.448074680803046                            NaN
   127.44050000001317        79.455300864613875                            NaN
   127.44100000001318        79.462526503350233                            NaN
   127.44150000001318        79.469751595990644                            NaN
   127.44200000001318        79.476976140464444                            NaN
   127.44250000001318        79.484200145264580                            NaN
   127.44300000001319        79.491423595148390                            NaN
   127.44350000001319        79.498646513080530                            NaN
   127.44400000001319        79.505868877952423                            NaN
   127.44450000001319        79.513090697365499                            NaN
   127.44500000001320        79.520311979107447                            NaN
   127.44550000001320        79.527532715069896                            NaN
   127.44600000001320        79.534752909211775                            NaN
   127.44650000001320        79.541972551627836                            NaN
   127.44700000001320        79.549191657998207                            NaN
   127.44750000001321        79.556410213402145                            NaN
   127.44800000001321        79.563628230670602                            NaN
   127.44850000001321        79.570845702249272                            NaN
   127.44900000001321        79.578062630245853                            NaN
   127.44950000001322        79.585279023779051                            NaN
   127.45000000001322        79.592494863232218                            NaN
   127.45050000001322        79.599710166204758                            NaN
   127.45100000001322        79.606924927682485                            NaN
   127.45150000001323        79.614139138825195                            NaN
   127.45200000001323        79.621352814062263                            NaN
   127.45250000001323        79.628565954286074                            NaN
   127.45300000001323        79.635778543191179                            NaN
   127.45350000001324        79.642990589883027                            NaN
   127.45400000001324        79.650202102087562                            NaN
   127.45450000001324        79.657413064926629                            NaN
   127.45500000001324        79.664623494265030                            NaN
   127.45550000001325        79.671833376435785                            NaN
   127.45600000001325        79.679042722974771                            NaN
   127.45650000001325        79.686251519314325                            NaN
   127.45700000001325        79.693459783419655                            NaN
   127.45750000001325        79.700667505170301                            NaN
   127.45800000001326        79.707874688555037                            NaN
   127.45850000001326        79.715081331081578                            NaN
   127.45900000001326        79.722287429550335                            NaN
   127.45950000001326        79.729492995005657                            NaN
   127.46000000001327        79.736698014925508                            NaN
   127.46050000001327        79.743902499543125                            NaN
   127.46100000001327        79.751106441663964                            NaN
   127.46150000001327        79.758309846260900                            NaN
   127.46200000001328        79.765512708731109                            NaN
   127.46250000001328        79.772715038275152                            NaN
   127.46300000001328        79.779916824691881                            NaN
   127.46350000001328        79.787118070957689                            NaN
   127.46400000001329        79.794318786077696                            NaN
   127.46450000001329        79.801518954578839                            NaN
   127.46500000001329        79.808718588950313                            NaN
   127.46550000001329        79.815917686120102                            NaN
   127.46600000001330        79.823116246110516                            NaN
   127.46650000001330        79.830314261395174                            NaN
   127.46700000001330        79.837511748259715                            NaN
   127.46750000001330        79.844708694797120                            NaN
   127.46800000001330        79.851905103347349                            NaN
   127.46850000001331        79.859100972293120                            NaN
   127.46900000001331        79.866296306488906                            NaN
   127.46950000001331        79.873491106150709                            NaN
   127.47000000001331        79.880685366123998                            NaN
   127.47050000001332        79.887879092928230                            NaN
   127.47100000001332        79.895072282343875                            NaN
   127.47150000001332        79.902264928722957                            NaN
   127.47200000001332        79.909457046877577                            NaN
   127.47250000001333        79.916648630826629                            NaN
   127.47300000001333        79.923839672762384                            NaN
   127.47350000001333        79.931030184472974                            NaN
   127.47400000001333        79.938220157556643                            NaN
   127.47450000001334        79.945409597930293                            NaN
   127.47500000001334        79.952598502224092                            NaN
   127.47550000001334        79.959786867927292                            NaN
   127.47600000001334        79.966974703585436                            NaN
   127.47650000001335        79.974162001153516                            NaN
   127.47700000001335        79.981348768494911                            NaN
   127.47750000001335        79.988535000188264                            NaN
   127.47800000001335        79.995720694007773                            NaN
   127.47850000001336        80.002905858747880                            NaN
   127.47900000001336        80.010090488275495                            NaN
   127.47950000001336        80.017274583180992                            NaN
   127.48000000001336        80.024458138925510                            NaN
   127.48050000001336        80.031641173634569                            NaN
   127.48100000001337        80.038823666439214                            NaN
   127.48150000001337        80.046005630439353                            NaN
   127.48200000001337        80.053187053315426                            NaN
   127.48250000001337        80.060367951314518                            NaN
   127.48300000001338        80.067548314821934                            NaN
   127.48350000001338        80.074728144942966                            NaN
   127.48400000001338        80.081907441627308                            NaN
   127.48450000001338        80.089086211304462                            NaN
   127.48500000001339        80.096264443556322                            NaN
   127.48550000001339        80.103442147772540                            NaN
   127.48600000001339        80.110619313991606                            NaN
   127.48650000001339        80.117795954286407                            NaN
   127.48700000001340        80.124972062496454                            NaN
   127.48750000001340        80.132147637483357                            NaN
   127.48800000001340        80.139322683259977                            NaN
   127.48850000001340        80.146497194257421                            NaN
   127.48900000001341        80.153671181479652                            NaN
   127.48950000001341        80.160844633475165                            NaN
   127.49000000001341        80.168017550662086                            NaN
   127.49050000001341        80.175189940641232                            NaN
   127.49100000001341        80.182361804102428                            NaN
   127.49150000001342        80.189533133642271                            NaN
   127.49200000001342        80.196703934979311                            NaN
   127.49250000001342        80.203874213915697                            NaN
   127.49300000001342        80.211043949547758                            NaN
   127.49350000001343        80.218213161493821                            NaN
   127.49400000001343        80.225381844008041                            NaN
   127.49450000001343        80.232549991968042                            NaN
   127.49500000001343        80.239717622192799                            NaN
   127.49550000001344        80.246884715963120                            NaN
   127.49600000001344        80.254051284861234                            NaN
   127.49650000001344        80.261217322567035                            NaN
   127.49700000001344        80.268382829305835                            NaN
   127.49750000001345        80.275547813017241                            NaN
   127.49800000001345        80.282712265611167                            NaN
   127.49850000001345        80.289876196181439                            NaN
   127.49900000001345        80.297039585815114                            NaN
   127.49950000001346        80.304202457702516                            NaN
   127.50000000001346        80.311364797372505                            NaN
   127.50050000001346        80.318526613292846                            NaN
   127.50100000001346        80.325687902850177                            NaN
   127.50150000001346        80.332848662545857                            NaN
   127.50200000001347        80.340008894110611                            NaN
   127.50250000001347        80.347168602660915                            NaN
   127.50300000001347        80.354327779893836                            NaN
   127.50350000001347        80.361486434602043                            NaN
   127.50400000001348        80.368644560517382                            NaN
   127.50450000001348        80.375802156150257                            NaN
   127.50500000001348        80.382959232633056                            NaN
   127.50550000001348        80.390115781291215                            NaN
   127.50600000001349        80.397271806314833                            NaN
   127.50650000001349        80.404427303052188                            NaN
   127.50700000001349        80.411582273115201                            NaN
   127.50750000001349        80.418736721518755                            NaN
   127.50800000001350        80.425890638420370                            NaN
   127.50850000001350        80.433044037859602                            NaN
   127.50900000001350        80.440196907824983                            NaN
   127.50950000001350        80.447349252549628                            NaN
   127.51000000001351        80.454501074921211                            NaN
   127.51050000001351        80.461652375222371                            NaN
   127.51100000001351        80.468803145119239                            NaN
   127.51150000001351        80.475953390174382                            NaN
   127.51200000001351        80.483103116677839                            NaN
   127.51250000001352        80.490252315495738                            NaN
   127.51300000001352        80.497400991206433                            NaN
   127.51350000001352        80.504549148120560                            NaN
   127.51400000001352        80.511696775258443                            NaN
   127.51450000001353        80.518843883258228                            NaN
   127.51500000001353        80.525990465317506                            NaN
   127.51550000001353        80.533136527855888                            NaN
   127.51600000001353        80.540282064328252                            NaN
   127.51650000001354        80.547427079660096                            NaN
   127.51700000001354        80.554571569934041                            NaN
   127.51750000001354        80.561715541215520                            NaN
   127.51800000001354        80.568858987614604                            NaN
   127.51850000001355        80.576001914430407                            NaN
   127.51900000001355        80.583144313295278                            NaN
   127.51950000001355        80.590286199205181                            NaN
   127.52000000001355        80.597427557266187                            NaN
   127.52050000001356        80.604568395216646                            NaN
   127.52100000001356        80.611708712865351                            NaN
   127.52150000001356        80.618848506478656                            NaN
   127.52200000001356        80.625987784102193                            NaN
   127.52250000001357        80.633126538095439                            NaN
   127.52300000001357        80.640264768078580                            NaN
   127.52350000001357        80.647402481406132                            NaN
   127.52400000001357        80.654539674111732                            NaN
   127.52450000001357        80.661676346137199                            NaN
   127.52500000001358        80.668812494091114                            NaN
   127.52550000001358        80.675948126769555                            NaN
   127.52600000001358        80.683083235516179                            NaN
   127.52650000001358        80.690217828959177                            NaN
   127.52700000001359        80.697351901740390                            NaN
   127.52750000001359        80.704485450607862                            NaN
   127.52800000001359        80.711618482412831                            NaN
   127.52850000001359        80.718750995405799                            NaN
   127.52900000001360        80.725882992444937                            NaN
   127.52950000001360        80.733014464344677                            NaN
   127.53000000001360        80.740145424441081                            NaN
   127.53050000001360        80.747275861746274                            NaN
   127.53100000001361        80.754405777870190                            NaN
   127.53150000001361        80.761535181293368                            NaN
   127.53200000001361        80.768664066597253                            NaN
   127.53250000001361        80.775792426862495                            NaN
   127.53300000001362        80.782920275556336                            NaN
   127.53350000001362        80.790047603410287                            NaN
   127.53400000001362        80.797174415357901                            NaN
   127.53450000001362        80.804300712733749                            NaN
   127.53500000001362        80.811426486484734                            NaN
   127.53550000001363        80.818551746207149                            NaN
   127.53600000001363        80.825676489693848                            NaN
   127.53650000001363        80.832800715197763                            NaN
   127.53700000001363        80.839924425358845                            NaN
   127.53750000001364        80.847047615425893                            NaN
   127.53800000001364        80.854170294081854                            NaN
   127.53850000001364        80.861292451084310                            NaN
   127.53900000001364        80.868414092359586                            NaN
   127.53950000001365        80.875535217903035                            NaN
   127.54000000001365        80.882655833569075                            NaN
   127.54050000001365        80.889775926064132                            NaN
   127.54100000001365        80.896895508610271                            NaN
   127.54150000001366        80.904014572140312                            NaN
   127.54200000001366        80.911133116959633                            NaN
   127.54250000001366        80.918251153745658                            NaN
   127.54300000001366        80.925368670645724                            NaN
   127.54350000001367        80.932485677873345                            NaN
   127.54400000001367        80.939602165365343                            NaN
   127.54450000001367        80.946718139662508                            NaN
   127.54500000001367        80.953833598743316                            NaN
   127.54550000001367        80.960948545064483                            NaN
   127.54600000001368        80.968062976972206                            NaN
   127.54650000001368        80.975176894329465                            NaN
   127.54700000001368        80.982290296622352                            NaN
   127.54750000001368        80.989403190345712                            NaN
   127.54800000001369        80.996515564646003                            NaN
   127.54850000001369        81.003627425249064                            NaN
   127.54900000001369        81.010738775283372                            NaN
   127.54950000001369        81.017849612558265                            NaN
   127.55000000001370        81.024959935672285                            NaN
   127.55050000001370        81.032069745831350                            NaN
   127.55100000001370        81.039179045217097                            NaN
   127.55150000001370        81.046287829718267                            NaN
   127.55200000001371        81.053396102087234                            NaN
   127.55250000001371        81.060503861983364                            NaN
   127.55300000001371        81.067611111155102                            NaN
   127.55350000001371        81.074717841134728                            NaN
   127.55400000001372        81.081824066614118                            NaN
   127.55450000001372        81.088929778386984                            NaN
   127.55500000001372        81.096034982525268                            NaN
   127.55550000001372        81.103139668303143                            NaN
   127.55600000001373        81.110243849004178                            NaN
   127.55650000001373        81.117347514549195                            NaN
   127.55700000001373        81.124450669372692                            NaN
   127.55750000001373        81.131553314736976                            NaN
   127.55800000001373        81.138655447064352                            NaN
   127.55850000001374        81.145757067946974                            NaN
   127.55900000001374        81.152858181196393                            NaN
   127.55950000001374        81.159958786624543                            NaN
   127.56000000001374        81.167058876699897                            NaN
   127.56050000001375        81.174158458895548                            NaN
   127.56100000001375        81.181257533371465                            NaN
   127.56150000001375        81.188356095731706                            NaN
   127.56200000001375        81.195454144349469                            NaN
   127.56250000001376        81.202551691662279                            NaN
   127.56300000001376        81.209648722049181                            NaN
   127.56350000001376        81.216745246879370                            NaN
   127.56400000001376        81.223841263530716                            NaN
   127.56450000001377        81.230936772372033                            NaN
   127.56500000001377        81.238031767207758                            NaN
   127.56550000001377        81.245126256618988                            NaN
   127.56600000001377        81.252220238539167                            NaN
   127.56650000001378        81.259313709804189                            NaN
   127.56700000001378        81.266406671476830                            NaN
   127.56750000001378        81.273499127736230                            NaN
   127.56800000001378        81.280591078513240                            NaN
   127.56850000001378        81.287682518662322                            NaN
   127.56900000001379        81.294773448085465                            NaN
   127.56950000001379        81.301863872052479                            NaN
   127.57000000001379        81.308953791433311                            NaN
   127.57050000001379        81.316043205609787                            NaN
   127.57100000001380        81.323132104890320                            NaN
   127.57150000001380        81.330220502124888                            NaN
   127.57200000001380        81.337308392091245                            NaN
   127.57250000001380        81.344395773358499                            NaN
   127.57300000001381        81.351482648307268                            NaN
   127.57350000001381        81.358569017720043                            NaN
   127.57400000001381        81.365654879921195                            NaN
   127.57450000001381        81.372740237223198                            NaN
   127.57500000001382        81.379825090277635                            NaN
   127.57550000001382        81.386909434322192                            NaN
   127.57600000001382        81.393993270140570                            NaN
   127.57650000001382        81.401076607772666                            NaN
   127.57700000001383        81.408159433910271                            NaN
   127.57750000001383        81.415241759433712                            NaN
   127.57800000001383        81.422323572347196                            NaN
   127.57850000001383        81.429404892168790                            NaN
   127.57900000001383        81.436485698805527                            NaN
   127.57950000001384        81.443565999986632                            NaN
   127.58000000001384        81.450645797586049                            NaN
   127.58050000001384        81.457725094620869                            NaN
   127.58100000001384        81.464803884457396                            NaN
   127.58150000001385        81.471882170942891                            NaN
   127.58200000001385        81.478959954189605                            NaN
   127.58250000001385        81.486037231427261                            NaN
   127.58300000001385        81.493114003948804                            NaN
   127.58350000001386        81.500190278682609                            NaN
   127.58400000001386        81.507266040592370                            NaN
   127.58450000001386        81.514341308759825                            NaN
   127.58500000001386        81.521416066625349                            NaN
   127.58550000001387        81.528490315098281                            NaN
   127.58600000001387        81.535564078660073                            NaN
   127.58650000001387        81.542637332008809                            NaN
   127.58700000001387        81.549710073945903                            NaN
   127.58750000001388        81.556782324555826                            NaN
   127.58800000001388        81.563854064519546                            NaN
   127.58850000001388        81.570925311242348                            NaN
   127.58900000001388        81.577996042823045                            NaN
   127.58950000001389        81.585066285989242                            NaN
   127.59000000001389        81.592136021876996                            NaN
   127.59050000001389        81.599205258066647                            NaN
   127.59100000001389        81.606273982695043                            NaN
   127.59150000001389        81.613342219510912                            NaN
   127.59200000001390        81.620409949562614                            NaN
   127.59250000001390        81.627477179655216                            NaN
   127.59300000001390        81.634543903714331                            NaN
   127.59350000001390        81.641610132163393                            NaN
   127.59400000001391        81.648675854693892                            NaN
   127.59450000001391        81.655741081303773                            NaN
   127.59500000001391        81.662805804755905                            NaN
   127.59550000001391        81.669870035930501                            NaN
   127.59600000001392        81.676933755040295                            NaN
   127.59650000001392        81.683996978615923                            NaN
   127.59700000001392        81.691059705074764                            NaN
   127.59750000001392        81.698121926646223                            NaN
   127.59800000001393        81.705183652929861                            NaN
   127.59850000001393        81.712244879827722                            NaN
   127.59900000001393        81.719305602819176                            NaN
   127.59950000001393        81.726365830045509                            NaN
   127.60000000001394        81.733425558479141                            NaN
   127.60050000001394        81.740484789549086                            NaN
   127.60100000001394        81.747543519173163                            NaN
   127.60150000001394        81.754601750653407                            NaN
   127.60200000001394        81.761659475633650                            NaN
   127.60250000001395        81.768716718017501                            NaN
   127.60300000001395        81.775773448724507                            NaN
   127.60350000001395        81.782829689689734                            NaN
   127.60400000001395        81.789885429701854                            NaN
   127.60450000001396        81.796940674329164                            NaN
   127.60500000001396        81.803995413378800                            NaN
   127.60550000001396        81.811049660091527                            NaN
   127.60600000001396        81.818103407705067                            NaN
   127.60650000001397        81.825156660455036                            NaN
   127.60700000001397        81.832209417754157                            NaN
   127.60750000001397        81.839261675593576                            NaN
   127.60800000001397        81.846313432766550                            NaN
   127.60850000001398        81.853364701565297                            NaN
   127.60900000001398        81.860415465115310                            NaN
   127.60950000001398        81.867465736042462                            NaN
   127.61000000001398        81.874515508155582                            NaN
   127.61050000001399        81.881564790466058                            NaN
   127.61100000001399        81.888613568362274                            NaN
   127.61150000001399        81.895661861588266                            NaN
   127.61200000001399        81.902709643925448                            NaN
   127.61250000001399        81.909756940836189                            NaN
   127.61300000001400        81.916803741017901                            NaN
   127.61350000001400        81.923850043782593                            NaN
   127.61400000001400        81.930895849284610                            NaN
   127.61450000001400        81.937941166102021                            NaN
   127.61500000001401        81.944985981067475                            NaN
   127.61550000001401        81.952030304893171                            NaN
   127.61600000001401        81.959074131757873                            NaN
   127.61650000001401        81.966117466440153                            NaN
   127.61700000001402        81.973160305496066                            NaN
   127.61750000001402        81.980202647819155                            NaN
   127.61800000001402        81.987244499329094                            NaN
   127.61850000001402        81.994285855485458                            NaN
   127.61900000001403        82.001326720533811                            NaN
   127.61950000001403        82.008367091331237                            NaN
   127.62000000001403        82.015406963782993                            NaN
   127.62050000001403        82.022446347764173                            NaN
   127.62100000001404        82.029485227189028                            NaN
   127.62150000001404        82.036523627059083                            NaN
   127.62200000001404        82.043561529223865                            NaN
   127.62250000001404        82.050598942496507                            NaN
   127.62300000001404        82.057635858916370                            NaN
   127.62350000001405        82.064672275670659                            NaN
   127.62400000001405        82.071708209015469                            NaN
   127.62450000001405        82.078743645509448                            NaN
   127.62500000001405        82.085778590364399                            NaN
   127.62550000001406        82.092813043613617                            NaN
   127.62600000001406        82.099847006459996                            NaN
   127.62650000001406        82.106880468091660                            NaN
   127.62700000001406        82.113913453033575                            NaN
   127.62750000001407        82.120945937370919                            NaN
   127.62800000001407        82.127977932454442                            NaN
   127.62850000001407        82.135009436516910                            NaN
   127.62900000001407        82.142040448486682                            NaN
   127.62950000001408        82.149070968803542                            NaN
   127.63000000001408        82.156100999219362                            NaN
   127.63050000001408        82.163130535130904                            NaN
   127.63100000001408        82.170159585026866                            NaN
   127.63150000001409        82.177188139790346                            NaN
   127.63200000001409        82.184216208776277                            NaN
   127.63250000001409        82.191243787704096                            NaN
   127.63300000001409        82.198270871593948                            NaN
   127.63350000001410        82.205297468467890                            NaN
   127.63400000001410        82.212323571614832                            NaN
   127.63450000001410        82.219349191207073                            NaN
   127.63500000001410        82.226374318234647                            NaN
   127.63550000001410        82.233398956298402                            NaN
   127.63600000001411        82.240423100384646                            NaN
   127.63650000001411        82.247446763570849                            NaN
   127.63700000001411        82.254469932035619                            NaN
   127.63750000001411        82.261492615775893                            NaN
   127.63800000001412        82.268514802661684                            NaN
   127.63850000001412        82.275536506018724                            NaN
   127.63900000001412        82.282557719946567                            NaN
   127.63950000001412        82.289578448088164                            NaN
   127.64000000001413        82.296598689237413                            NaN
   127.64050000001413        82.303618433078086                            NaN
   127.64100000001413        82.310637693464500                            NaN
   127.64150000001413        82.317656463632702                            NaN
   127.64200000001414        82.324674755261981                            NaN
   127.64250000001414        82.331692548392581                            NaN
   127.64300000001414        82.338709861558030                            NaN
   127.64350000001414        82.345726682952275                            NaN
   127.64400000001415        82.352743027286962                            NaN
   127.64450000001415        82.359758874266689                            NaN
   127.64500000001415        82.366774227190234                            NaN
   127.64550000001415        82.373789104955506                            NaN
   127.64600000001415        82.380803490835333                            NaN
   127.64650000001416        82.387817395178686                            NaN
   127.64700000001416        82.394830808673404                            NaN
   127.64750000001416        82.401843740689060                            NaN
   127.64800000001416        82.408856173784912                            NaN
   127.64850000001417        82.415868133260787                            NaN
   127.64900000001417        82.422879603858533                            NaN
   127.64950000001417        82.429890585565587                            NaN
   127.65000000001417        82.436901084016625                            NaN
   127.65050000001418        82.443911096232981                            NaN
   127.65100000001418        82.450920620917756                            NaN
   127.65150000001418        82.457929665112118                            NaN
   127.65200000001418        82.464938223548458                            NaN
   127.65250000001419        82.471946293130472                            NaN
   127.65300000001419        82.478953881555299                            NaN
   127.65350000001419        82.485960988079540                            NaN
   127.65400000001419        82.492967598788653                            NaN
   127.65450000001420        82.499973736112636                            NaN
   127.65500000001420        82.506979385561351                            NaN
   127.65550000001420        82.513984549211600                            NaN
   127.65600000001420        82.520989226530233                            NaN
   127.65650000001420        82.527993427156545                            NaN
   127.65700000001421        82.534997133455363                            NaN
   127.65750000001421        82.542000359491524                            NaN
   127.65800000001421        82.549003109015047                            NaN
   127.65850000001421        82.556005370809274                            NaN
   127.65900000001422        82.563007146473154                            NaN
   127.65950000001422        82.570008445889684                            NaN
   127.66000000001422        82.577009257254844                            NaN
   127.66050000001422        82.584009578851848                            NaN
   127.66100000001423        82.591009432988201                            NaN
   127.66150000001423        82.598008794035366                            NaN
   127.66200000001423        82.605007678094722                            NaN
   127.66250000001423        82.612006070740577                            NaN
   127.66300000001424        82.619003985735432                            NaN
   127.66350000001424        82.626001417982721                            NaN
   127.66400000001424        82.632998364762869                            NaN
   127.66450000001424        82.639994838699849                            NaN
   127.66500000001425        82.646990833100148                            NaN
   127.66550000001425        82.653986333828172                            NaN
   127.66600000001425        82.660981359417491                            NaN
   127.66650000001425        82.667975908105575                            NaN
   127.66700000001426        82.674969963343727                            NaN
   127.66750000001426        82.681963546472232                            NaN
   127.66800000001426        82.688956643991503                            NaN
   127.66850000001426        82.695949263197932                            NaN
   127.66900000001426        82.702941404126094                            NaN
   127.66950000001427        82.709933058337683                            NaN
   127.67000000001427        82.716924236432206                            NaN
   127.67050000001427        82.723914936587391                            NaN
   127.67100000001427        82.730905148486727                            NaN
   127.67150000001428        82.737894887101973                            NaN
   127.67200000001428        82.744884145280466                            NaN
   127.67250000001428        82.751872920225594                            NaN
   127.67300000001428        82.758861211908510                            NaN
   127.67350000001429        82.765849030937432                            NaN
   127.67400000001429        82.772836372991577                            NaN
   127.67450000001429        82.779823231329743                            NaN
   127.67500000001429        82.786809609230289                            NaN
   127.67550000001430        82.793795514053627                            NaN
   127.67600000001430        82.800780927751134                            NaN
   127.67650000001430        82.807765872974628                            NaN
   127.67700000001430        82.814750335087112                            NaN
   127.67750000001431        82.821734318963180                            NaN
   127.67800000001431        82.828717826452305                            NaN
   127.67850000001431        82.835700858077715                            NaN
   127.67900000001431        82.842683405082809                            NaN
   127.67950000001431        82.849665482482564                            NaN
   127.68000000001432        82.856647074197156                            NaN
   127.68050000001432        82.863628188015340                            NaN
   127.68100000001432        82.870608829560268                            NaN
   127.68150000001432        82.877588982609481                            NaN
   127.68200000001433        82.884568671085319                            NaN
   127.68250000001433        82.891547876253640                            NaN
   127.68300000001433        82.898526607825701                            NaN
   127.68350000001433        82.905504856904500                            NaN
   127.68400000001434        82.912482633548663                            NaN
   127.68450000001434        82.919459934480088                            NaN
   127.68500000001434        82.926436755706547                            NaN
   127.68550000001434        82.933413101252768                            NaN
   127.68600000001435        82.940388968867836                            NaN
   127.68650000001435        82.947364359218483                            NaN
   127.68700000001435        82.954339281099280                            NaN
   127.68750000001435        82.961313717173581                            NaN
   127.68800000001436        82.968287684621743                            NaN
   127.68850000001436        82.975261172864052                            NaN
   127.68900000001436        82.982234186744677                            NaN
   127.68950000001436        82.989206726666652                            NaN
   127.69000000001436        82.996178787579311                            NaN
   127.69050000001437        83.003150371316394                            NaN
   127.69100000001437        83.010121483730359                            NaN
   127.69150000001437        83.017092123212024                            NaN
   127.69200000001437        83.024062286468649                            NaN
   127.69250000001438        83.031031968964058                            NaN
   127.69300000001438        83.038001189574018                            NaN
   127.69350000001438        83.044969920674347                            NaN
   127.69400000001438        83.051938189954953                            NaN
   127.69450000001439        83.058905974060366                            NaN
   127.69500000001439        83.065873292475729                            NaN
   127.69550000001439        83.072840132239619                            NaN
   127.69600000001439        83.079806503472113                            NaN
   127.69650000001440        83.086772401954832                            NaN
   127.69700000001440        83.093737814827506                            NaN
   127.69750000001440        83.100702763013359                            NaN
   127.69800000001440        83.107667236150604                            NaN
   127.69850000001441        83.114631233912462                            NaN
   127.69900000001441        83.121594767140181                            NaN
   127.69950000001441        83.128557818239173                            NaN
   127.70000000001441        83.135520402490101                            NaN
   127.70050000001442        83.142482508323326                            NaN
   127.70100000001442        83.149444144377227                            NaN
   127.70150000001442        83.156405304772463                            NaN
   127.70200000001442        83.163366000750827                            NaN
   127.70250000001442        83.170326220401449                            NaN
   127.70300000001443        83.177285964990631                            NaN
   127.70350000001443        83.184245241353935                            NaN
   127.70400000001443        83.191204048525634                            NaN
   127.70450000001443        83.198162375824666                            NaN
   127.70500000001444        83.205120236025124                            NaN
   127.70550000001444        83.212077627386620                            NaN
   127.70600000001444        83.219034539220559                            NaN
   127.70650000001444        83.225990990708738                            NaN
   127.70700000001445        83.232946966761716                            NaN
   127.70750000001445        83.239902467103263                            NaN
   127.70800000001445        83.246857501446826                            NaN
   127.70850000001445        83.253812060020906                            NaN
   127.70900000001446        83.260766157789789                            NaN
   127.70950000001446        83.267719783310497                            NaN
   127.71000000001446        83.274672931036534                            NaN
   127.71050000001446        83.281625608747419                            NaN
   127.71100000001447        83.288577819548109                            NaN
   127.71150000001447        83.295529559048347                            NaN
   127.71200000001447        83.302480835467620                            NaN
   127.71250000001447        83.309431632149838                            NaN
   127.71300000001447        83.316381964132034                            NaN
   127.71350000001448        83.323331830025396                            NaN
   127.71400000001448        83.330281221340925                            NaN
   127.71450000001448        83.337230145600117                            NaN
   127.71500000001448        83.344178600478628                            NaN
   127.71550000001449        83.351126584915136                            NaN
   127.71600000001449        83.358074100595871                            NaN
   127.71650000001449        83.365021151212090                            NaN
   127.71700000001449        83.371967730390480                            NaN
   127.71750000001450        83.378913844836774                            NaN
   127.71800000001450        83.385859484684431                            NaN
   127.71850000001450        83.392804659843151                            NaN
   127.71900000001450        83.399749368354577                            NaN
   127.71950000001451        83.406693599521944                            NaN
   127.72000000001451        83.413637377596515                            NaN
   127.72050000001451        83.420580681595780                            NaN
   127.72100000001451        83.427523520873606                            NaN
   127.72150000001452        83.434465882580682                            NaN
   127.72200000001452        83.441407787412089                            NaN
   127.72250000001452        83.448349221234793                            NaN
   127.72300000001452        83.455290182813329                            NaN
   127.72350000001452        83.462230684208379                            NaN
   127.72400000001453        83.469170719692357                            NaN
   127.72450000001453        83.476110279289500                            NaN
   127.72500000001453        83.483049382494244                            NaN
   127.72550000001453        83.489988012713127                            NaN
   127.72600000001454        83.496926182108510                            NaN
   127.72650000001454        83.503863880545467                            NaN
   127.72700000001454        83.510801120111850                            NaN
   127.72750000001454        83.517737884580697                            NaN
   127.72800000001455        83.524674184388587                            NaN
   127.72850000001455        83.531610019961107                            NaN
   127.72900000001455        83.538545398048115                            NaN
   127.72950000001455        83.545480295698198                            NaN
   127.73000000001456        83.552414740026748                            NaN
   127.73050000001456        83.559348719670425                            NaN
   127.73100000001456        83.566282224614724                            NaN
   127.73150000001456        83.573215270378157                            NaN
   127.73200000001457        83.580147849522660                            NaN
   127.73250000001457        83.587079965085337                            NaN
   127.73300000001457        83.594011613504648                            NaN
   127.73350000001457        83.600942800289445                            NaN
   127.73400000001457        83.607873520587887                            NaN
   127.73450000001458        83.614803784054132                            NaN
   127.73500000001458        83.621733575249777                            NaN
   127.73550000001458        83.628662903861283                            NaN
   127.73600000001458        83.635591769767089                            NaN
   127.73650000001459        83.642520169972855                            NaN
   127.73700000001459        83.649448112486553                            NaN
   127.73750000001459        83.656375584261568                            NaN
   127.73800000001459        83.663302599400424                            NaN
   127.73850000001460        83.670229142552486                            NaN
   127.73900000001460        83.677155227271754                            NaN
   127.73950000001460        83.684080853840030                            NaN
   127.74000000001460        83.691006008386140                            NaN
   127.74050000001461        83.697930705786789                            NaN
   127.74100000001461        83.704854938772456                            NaN
   127.74150000001461        83.711778710957461                            NaN
   127.74200000001461        83.718702020567861                            NaN
   127.74250000001462        83.725624866113321                            NaN
   127.74300000001462        83.732547251276259                            NaN
   127.74350000001462        83.739469170581074                            NaN
   127.74400000001462        83.746390633519809                            NaN
   127.74450000001463        83.753311628686234                            NaN
   127.74500000001463        83.760232165560097                            NaN
   127.74550000001463        83.767152242238637                            NaN
   127.74600000001463        83.774071856876660                            NaN
   127.74650000001463        83.780991009512150                            NaN
   127.74700000001464        83.787909700010516                            NaN
   127.74750000001464        83.794827927164320                            NaN
   127.74800000001464        83.801745699659179                            NaN
   127.74850000001464        83.808663004775269                            NaN
   127.74900000001465        83.815579852388183                            NaN
   127.74950000001465        83.822496239830215                            NaN
   127.75000000001465        83.829412171072150                            NaN
   127.75050000001465        83.836327633791711                            NaN
   127.75100000001466        83.843242641765286                            NaN
   127.75150000001466        83.850157181351989                            NaN
   127.75200000001466        83.857071273822228                            NaN
   127.75250000001466        83.863984897521533                            NaN
   127.75300000001467        83.870898065500597                            NaN
   127.75350000001467        83.877810768579167                            NaN
   127.75400000001467        83.884723016442095                            NaN
   127.75450000001467        83.891634804798258                            NaN
   127.75500000001468        83.898546135382674                            NaN
   127.75550000001468        83.905457007312364                            NaN
   127.75600000001468        83.912367410490575                            NaN
   127.75650000001468        83.919277367401506                            NaN
   127.75700000001468        83.926186855303072                            NaN
   127.75750000001469        83.933095895454386                            NaN
   127.75800000001469        83.940004465303659                            NaN
   127.75850000001469        83.946912582720842                            NaN
   127.75900000001469        83.953820242140253                            NaN
   127.75950000001470        83.960727447202345                            NaN
   127.76000000001470        83.967634189679842                            NaN
   127.76050000001470        83.974540468789414                            NaN
   127.76100000001470        83.981446303405903                            NaN
   127.76150000001471        83.988351668183952                            NaN
   127.76200000001471        83.995256576593221                            NaN
   127.76250000001471        84.002161038746550                            NaN
   127.76300000001471        84.009065031890586                            NaN
   127.76350000001472        84.015968567962332                            NaN
   127.76400000001472        84.022871652658935                            NaN
   127.76450000001472        84.029774277688134                            NaN
   127.76500000001472        84.036676449870697                            NaN
   127.76550000001473        84.043578161645598                            NaN
   127.76600000001473        84.050479413700785                            NaN
   127.76650000001473        84.057380216049310                            NaN
   127.76700000001473        84.064280559321759                            NaN
   127.76750000001473        84.071180443511977                            NaN
   127.76800000001474        84.078079869531237                            NaN
   127.76850000001474        84.084978848460040                            NaN
   127.76900000001474        84.091877369880706                            NaN
   127.76950000001474        84.098775429121446                            NaN
   127.77000000001475        84.105673037189362                            NaN
   127.77050000001475        84.112570183675274                            NaN
   127.77100000001475        84.119466881375985                            NaN
   127.77150000001475        84.126363128134741                            NaN
   127.77200000001476        84.133258912604006                            NaN
   127.77250000001476        84.140154238707666                            NaN
   127.77300000001476        84.147049115914058                            NaN
   127.77350000001476        84.153943539541842                            NaN
   127.77400000001477        84.160837499557189                            NaN
   127.77450000001477        84.167731020625823                            NaN
   127.77500000001477        84.174624072453383                            NaN
   127.77550000001477        84.181516678303808                            NaN
   127.77600000001478        84.188408823979984                            NaN
   127.77650000001478        84.195300516579195                            NaN
   127.77700000001478        84.202191756152899                            NaN
   127.77750000001478        84.209082546431404                            NaN
   127.77800000001479        84.215972881064445                            NaN
   127.77850000001479        84.222862762707663                            NaN
   127.77900000001479        84.229752181975044                            NaN
   127.77950000001479        84.236641152949545                            NaN
   127.78000000001479        84.243529681433856                            NaN
   127.78050000001480        84.250417741706443                            NaN
   127.78100000001480        84.257305355445482                            NaN
   127.78150000001480        84.264192515637831                            NaN
   127.78200000001480        84.271079224807792                            NaN
   127.78250000001481        84.277965475710175                            NaN
   127.78300000001481        84.284851280995724                            NaN
   127.78350000001481        84.291736626945209                            NaN
   127.78400000001481        84.298621526675404                            NaN
   127.78450000001482        84.305505971817496                            NaN
   127.78500000001482        84.312389963707673                            NaN
   127.78550000001482        84.319273508467091                            NaN
   127.78600000001482        84.326156591556455                            NaN
   127.78650000001483        84.333039236241873                            NaN
   127.78700000001483        84.339921419843137                            NaN
   127.78750000001483        84.346803153102769                            NaN
   127.78800000001483        84.353684436483960                            NaN
   127.78850000001484        84.360565265340981                            NaN
   127.78900000001484        84.367445648122413                            NaN
   127.78950000001484        84.374325580813334                            NaN
   127.79000000001484        84.381205058764152                            NaN
   127.79050000001484        84.388084085751245                            NaN
   127.79100000001485        84.394962666143783                            NaN
   127.79150000001485        84.401840789774781                            NaN
   127.79200000001485        84.408718461435299                            NaN
   127.79250000001485        84.415595694461985                            NaN
   127.79300000001486        84.422472462346349                            NaN
   127.79350000001486        84.429348789323200                            NaN
   127.79400000001486        84.436224662851743                            NaN
   127.79450000001486        84.443100093912676                            NaN
   127.79500000001487        84.449975070533810                            NaN
   127.79550000001487        84.456849596471230                            NaN
   127.79600000001487        84.463723675000210                            NaN
   127.79650000001487        84.470597297992555                            NaN
   127.79700000001488        84.477470481472537                            NaN
   127.79750000001488        84.484343211959711                            NaN
   127.79800000001488        84.491215489834246                            NaN
   127.79850000001488        84.498087320362302                            NaN
   127.79900000001489        84.504958709655781                            NaN
   127.79950000001489        84.511829632472725                            NaN
   127.80000000001489        84.518700124432357                            NaN
   127.80050000001489        84.525570161148693                            NaN
   127.80100000001489        84.532439749730543                            NaN
   127.80150000001490        84.539308892088343                            NaN
   127.80200000001490        84.546177580306107                            NaN
   127.80250000001490        84.553045823929267                            NaN
   127.80300000001490        84.559913625241194                            NaN
   127.80350000001491        84.566780972267338                            NaN
   127.80400000001491        84.573647868275600                            NaN
   127.80450000001491        84.580514328979916                            NaN
   127.80500000001491        84.587380337122212                            NaN
   127.80550000001492        84.594245892616300                            NaN
   127.80600000001492        84.601111004151633                            NaN
   127.80650000001492        84.607975668606969                            NaN
   127.80700000001492        84.614839889451446                            NaN
   127.80750000001493        84.621703655282886                            NaN
   127.80800000001493        84.628566982268367                            NaN
   127.80850000001493        84.635429862908339                            NaN
   127.80900000001493        84.642292294405820                            NaN
   127.80950000001494        84.649154274217494                            NaN
   127.81000000001494        84.656015812894395                            NaN
   127.81050000001494        84.662876905135420                            NaN
   127.81100000001494        84.669737555149027                            NaN
   127.81150000001495        84.676597753481019                            NaN
   127.81200000001495        84.683457508274529                            NaN
   127.81250000001495        84.690316823895415                            NaN
   127.81300000001495        84.697175683717887                            NaN
   127.81350000001495        84.704034102593027                            NaN
   127.81400000001496        84.710892071855397                            NaN
   127.81450000001496        84.717749604693552                            NaN
   127.81500000001496        84.724606688999529                            NaN
   127.81550000001496        84.731463321779344                            NaN
   127.81600000001497        84.738319520301559                            NaN
   127.81650000001497        84.745175263470827                            NaN
   127.81700000001497        84.752030573672400                            NaN
   127.81750000001497        84.758885425904708                            NaN
   127.81800000001498        84.765739847726238                            NaN
   127.81850000001498        84.772593815905068                            NaN
   127.81900000001498        84.779447338864898                            NaN
   127.81950000001498        84.786300425059636                            NaN
   127.82000000001499        84.793153060064085                            NaN
   127.82050000001499        84.800005261046039                            NaN
   127.82100000001499        84.806857011979716                            NaN
   127.82150000001499        84.813708312682778                            NaN
   127.82200000001500        84.820559181670944                            NaN
   127.82250000001500        84.827409602808359                            NaN
   127.82300000001500        84.834259581217154                            NaN
   127.82350000001500        84.841109115783453                            NaN
   127.82400000001500        84.847958200785428                            NaN
   127.82450000001501        84.854806852778538                            NaN
   127.82500000001501        84.861655060982429                            NaN
   127.82550000001501        84.868502819832514                            NaN
   127.82600000001501        84.875350145877675                            NaN
   127.82650000001502        84.882197022990525                            NaN
   127.82700000001502        84.889043454018235                            NaN
   127.82750000001502        84.895889452918681                            NaN
   127.82800000001502        84.902735004877982                            NaN
   127.82850000001503        84.909580111389161                            NaN
   127.82900000001503        84.916424783214055                            NaN
   127.82950000001503        84.923269003282527                            NaN
   127.83000000001503        84.930112790584204                            NaN
   127.83050000001504        84.936956135472116                            NaN
   127.83100000001504        84.943799031554832                            NaN
   127.83150000001504        84.950641498477125                            NaN
   127.83200000001504        84.957483510700513                            NaN
   127.83250000001505        84.964325091801797                            NaN
   127.83300000001505        84.971166230493438                            NaN
   127.83350000001505        84.978006925986222                            NaN
   127.83400000001505        84.984847184991793                            NaN
   127.83450000001505        84.991687000451762                            NaN
   127.83500000001506        84.998526368284828                            NaN
   127.83550000001506        85.005365305100653                            NaN
   127.83600000001506        85.012203800073095                            NaN
   127.83650000001506        85.019041855885305                            NaN
   127.83700000001507        85.025879465459298                            NaN
   127.83750000001507        85.032716635636973                            NaN
   127.83800000001507        85.039553371287056                            NaN
   127.83850000001507        85.046389669799353                            NaN
   127.83900000001508        85.053225526962436                            NaN
   127.83950000001508        85.060060939784989                            NaN
   127.84000000001508        85.066895911944016                            NaN
   127.84050000001508        85.073730448554997                            NaN
   127.84100000001509        85.080564550966514                            NaN
   127.84150000001509        85.087398201769403                            NaN
   127.84200000001509        85.094231425821363                            NaN
   127.84250000001509        85.101064210896681                            NaN
   127.84300000001510        85.107896548459706                            NaN
   127.84350000001510        85.114728454434257                            NaN
   127.84400000001510        85.121559921414288                            NaN
   127.84450000001510        85.128390945966004                            NaN
   127.84500000001511        85.135221534797765                            NaN
   127.84550000001511        85.142051688296704                            NaN
   127.84600000001511        85.148881396538187                            NaN
   127.84650000001511        85.155710673661801                            NaN
   127.84700000001511        85.162539509628786                            NaN
   127.84750000001512        85.169367908555088                            NaN
   127.84800000001512        85.176195865419572                            NaN
   127.84850000001512        85.183023396206991                            NaN
   127.84900000001512        85.189850490274495                            NaN
   127.84950000001513        85.196677136686660                            NaN
   127.85000000001513        85.203503345779964                            NaN
   127.85050000001513        85.210329126880595                            NaN
   127.85100000001513        85.217154458208810                            NaN
   127.85150000001514        85.223979362803604                            NaN
   127.85200000001514        85.230803828131016                            NaN
   127.85250000001514        85.237627860899309                            NaN
   127.85300000001514        85.244451447168458                            NaN
   127.85350000001515        85.251274612866808                            NaN
   127.85400000001515        85.258097327300746                            NaN
   127.85450000001515        85.264919612067828                            NaN
   127.85500000001515        85.271741462426505                            NaN
   127.85550000001516        85.278562868364617                            NaN
   127.85600000001516        85.285383847718265                            NaN
   127.85650000001516        85.292204391683100                            NaN
   127.85700000001516        85.299024496438875                            NaN
   127.85750000001516        85.305844168514582                            NaN
   127.85800000001517        85.312663401609754                            NaN
   127.85850000001517        85.319482199257479                            NaN
   127.85900000001517        85.326300560791680                            NaN
   127.85950000001517        85.333118490968914                            NaN
   127.86000000001518        85.339935985588880                            NaN
   127.86050000001518        85.346753048992369                            NaN
   127.86100000001518        85.353569675378722                            NaN
   127.86150000001518        85.360385864606386                            NaN
   127.86200000001519        85.367201628377160                            NaN
   127.86250000001519        85.374016944001511                            NaN
   127.86300000001519        85.380831832656938                            NaN
   127.86350000001519        85.387646285345227                            NaN
   127.86400000001520        85.394460302427447                            NaN
   127.86450000001520        85.401273888863287                            NaN
   127.86500000001520        85.408087047585326                            NaN
   127.86550000001520        85.414899764416049                            NaN
   127.86600000001521        85.421712044897603                            NaN
   127.86650000001521        85.428523899673849                            NaN
   127.86700000001521        85.435335325296990                            NaN
   127.86750000001521        85.442146305642154                            NaN
   127.86800000001521        85.448956859055656                            NaN
   127.86850000001522        85.455766980397485                            NaN
   127.86900000001522        85.462576660165112                            NaN
   127.86950000001522        85.469385914342340                            NaN
   127.87000000001522        85.476194739427612                            NaN
   127.87050000001523        85.483003127726363                            NaN
   127.87100000001523        85.489811085773098                            NaN
   127.87150000001523        85.496618608541311                            NaN
   127.87200000001523        85.503425695402143                            NaN
   127.87250000001524        85.510232362269434                            NaN
   127.87300000001524        85.517038590133012                            NaN
   127.87350000001524        85.523844384445468                            NaN
   127.87400000001524        85.530649753822232                            NaN
   127.87450000001525        85.537454683562970                            NaN
   127.87500000001525        85.544259182111290                            NaN
   127.87550000001525        85.551063249946523                            NaN
   127.87600000001525        85.557866898459807                            NaN
   127.87650000001526        85.564670098476228                            NaN
   127.87700000001526        85.571472868911414                            NaN
   127.87750000001526        85.578275221746196                            NaN
   127.87800000001526        85.585077136940669                            NaN
   127.87850000001526        85.591878620402483                            NaN
   127.87900000001527        85.598679676285613                            NaN
   127.87950000001527        85.605480294836369                            NaN
   127.88000000001527        85.612280489813813                            NaN
   127.88050000001527        85.619080253449994                            NaN
   127.88100000001528        85.625879584764533                            NaN
   127.88150000001528        85.632678487368366                            NaN
   127.88200000001528        85.639476949749493                            NaN
   127.88250000001528        85.646275002090164                            NaN
   127.88300000001529        85.653072608569403                            NaN
   127.88350000001529        85.659869792090873                            NaN
   127.88400000001529        85.666666542159049                            NaN
   127.88450000001529        85.673462869571992                            NaN
   127.88500000001530        85.680258759606133                            NaN
   127.88550000001530        85.687054230153080                            NaN
   127.88600000001530        85.693849268138209                            NaN
   127.88650000001530        85.700643866379238                            NaN
   127.88700000001531        85.707438049396245                            NaN
   127.88750000001531        85.714231803066951                            NaN
   127.88800000001531        85.721025122349502                            NaN
   127.88850000001531        85.727818015490101                            NaN
   127.88900000001532        85.734610471121016                            NaN
   127.88950000001532        85.741402515603866                            NaN
   127.89000000001532        85.748194120877031                            NaN
   127.89050000001532        85.754985299999547                            NaN
   127.89100000001532        85.761776046565572                            NaN
   127.89150000001533        85.768566374132433                            NaN
   127.89200000001533        85.775356269460730                            NaN
   127.89250000001533        85.782145739472014                            NaN
   127.89300000001533        85.788934779172450                            NaN
   127.89350000001534        85.795723393030556                            NaN
   127.89400000001534        85.802511572315780                            NaN
   127.89450000001534        85.809299336091811                            NaN
   127.89500000001534        85.816086666222503                            NaN
   127.89550000001535        85.822873564165263                            NaN
   127.89600000001535        85.829660048400612                            NaN
   127.89650000001535        85.836446098303995                            NaN
   127.89700000001535        85.843231723419507                            NaN
   127.89750000001536        85.850016918081863                            NaN
   127.89800000001536        85.856801691114015                            NaN
   127.89850000001536        85.863586037717241                            NaN
   127.89900000001536        85.870369944498975                            NaN
   127.89950000001537        85.877153441649980                            NaN
   127.90000000001537        85.883936506830452                            NaN
   127.90050000001537        85.890719152740900                            NaN
   127.90100000001537        85.897501362251973                            NaN
   127.90150000001537        85.904283154299904                            NaN
   127.90200000001538        85.911064514374729                            NaN
   127.90250000001538        85.917845451517067                            NaN
   127.90300000001538        85.924625963504070                            NaN
   127.90350000001538        85.931406050416669                            NaN
   127.90400000001539        85.938185715990201                            NaN
   127.90450000001539        85.944964949640919                            NaN
   127.90500000001539        85.951743761154518                            NaN
   127.90550000001539        85.958522147674373                            NaN
   127.90600000001540        85.965300114104323                            NaN
   127.90650000001540        85.972077645738366                            NaN
   127.90700000001540        85.978854757787829                            NaN
   127.90750000001540        85.985631444663284                            NaN
   127.90800000001541        85.992407713169982                            NaN
   127.90850000001541        85.999183555719000                            NaN
   127.90900000001541        86.005958967878001                            NaN
   127.90950000001541        86.012733965366323                            NaN
   127.91000000001542        86.019508530630674                            NaN
   127.91050000001542        86.026282675573782                            NaN
   127.91100000001542        86.033056390891247                            NaN
   127.91150000001542        86.039829692568972                            NaN
   127.91200000001542        86.046602567638942                            NaN
   127.91250000001543        86.053375019461868                            NaN
   127.91300000001543        86.060147039531557                            NaN
   127.91350000001543        86.066918646175566                            NaN
   127.91400000001543        86.073689828177663                            NaN
   127.91450000001544        86.080460584994995                            NaN
   127.91500000001544        86.087230922978762                            NaN
   127.91550000001544        86.094000830375435                            NaN
   127.91600000001544        86.100770327513303                            NaN
   127.91650000001545        86.107539391432283                            NaN
   127.91700000001545        86.114308035517908                            NaN
   127.91750000001545        86.121076257093250                            NaN
   127.91800000001545        86.127844062712569                            NaN
   127.91850000001546        86.134611436752522                            NaN
   127.91900000001546        86.141378393614374                            NaN
   127.91950000001546        86.148144927632728                            NaN
   127.92000000001546        86.154911045668328                            NaN
   127.92050000001547        86.161676741819775                            NaN
   127.92100000001547        86.168442008859529                            NaN
   127.92150000001547        86.175206854641118                            NaN
   127.92200000001547        86.181971286052047                            NaN
   127.92250000001548        86.188735289314465                            NaN
   127.92300000001548        86.195498876530152                            NaN
   127.92350000001548        86.202262041985037                            NaN
   127.92400000001548        86.209024785050332                            NaN
   127.92450000001548        86.215787106882047                            NaN
   127.92500000001549        86.222549008894433                            NaN
   127.92550000001549        86.229310491646544                            NaN
   127.92600000001549        86.236071547497772                            NaN
   127.92650000001549        86.242832190340820                            NaN
   127.92700000001550        86.249592410744242                            NaN
   127.92750000001550        86.256352211926242                            NaN
   127.92800000001550        86.263111586253444                            NaN
   127.92850000001550        86.269870551183573                            NaN
   127.92900000001551        86.276629092893558                            NaN
   127.92950000001551        86.283387214064049                            NaN
   127.93000000001551        86.290144916222516                            NaN
   127.93050000001551        86.296902195055011                            NaN
   127.93100000001552        86.303659061973477                            NaN
   127.93150000001552        86.310415497356828                            NaN
   127.93200000001552        86.317171526391832                            NaN
   127.93250000001552        86.323927128307105                            NaN
   127.93300000001553        86.330682320804584                            NaN
   127.93350000001553        86.337437084332080                            NaN
   127.93400000001553        86.344191426437604                            NaN
   127.93450000001553        86.350945368899218                            NaN
   127.93500000001553        86.357698870022361                            NaN
   127.93550000001554        86.364451966389169                            NaN
   127.93600000001554        86.371204646860392                            NaN
   127.93650000001554        86.377956899100255                            NaN
   127.93700000001554        86.384708730340265                            NaN
   127.93750000001555        86.391460158118150                            NaN
   127.93800000001555        86.398211155857012                            NaN
   127.93850000001555        86.404961743966410                            NaN
   127.93900000001555        86.411711909293331                            NaN
   127.93950000001556        86.418461660742736                            NaN
   127.94000000001556        86.425210991568974                            NaN
   127.94050000001556        86.431959903716077                            NaN
   127.94100000001556        86.438708397981884                            NaN
   127.94150000001557        86.445456476489070                            NaN
   127.94200000001557        86.452204138390385                            NaN
   127.94250000001557        86.458951391214498                            NaN
   127.94300000001557        86.465698215000558                            NaN
   127.94350000001558        86.472444626916669                            NaN
   127.94400000001558        86.479190629862941                            NaN
   127.94450000001558        86.485936202954051                            NaN
   127.94500000001558        86.492681373230369                            NaN
   127.94550000001558        86.499426115814288                            NaN
   127.94600000001559        86.506170438863734                            NaN
   127.94650000001559        86.512914357133411                            NaN
   127.94700000001559        86.519657856287409                            NaN
   127.94750000001559        86.526400937881931                            NaN
   127.94800000001560        86.533143603040315                            NaN
   127.94850000001560        86.539885854854191                            NaN
   127.94900000001560        86.546627694045895                            NaN
   127.94950000001560        86.553369109374572                            NaN
   127.95000000001561        86.560110110295867                            NaN
   127.95050000001561        86.566850704023011                            NaN
   127.95100000001561        86.573590870031538                            NaN
   127.95150000001561        86.580330638097109                            NaN
   127.95200000001562        86.587069984850288                            NaN
   127.95250000001562        86.593808904418722                            NaN
   127.95300000001562        86.600547422954335                            NaN
   127.95350000001562        86.607285523760666                            NaN
   127.95400000001563        86.614023205739983                            NaN
   127.95450000001563        86.620760479959799                            NaN
   127.95500000001563        86.627497333965280                            NaN
   127.95550000001563        86.634233778426875                            NaN
   127.95600000001564        86.640969802622038                            NaN
   127.95650000001564        86.647705419395095                            NaN
   127.95700000001564        86.654440619943600                            NaN
   127.95750000001564        86.661175410992115                            NaN
   127.95800000001564        86.667909772938614                            NaN
   127.95850000001565        86.674643736177131                            NaN
   127.95900000001565        86.681377278281829                            NaN
   127.95950000001565        86.688110414215075                            NaN
   127.96000000001565        86.694843129057105                            NaN
   127.96050000001566        86.701575441416253                            NaN
   127.96100000001566        86.708307328902848                            NaN
   127.96150000001566        86.715038814011251                            NaN
   127.96200000001566        86.721769880453110                            NaN
   127.96250000001567        86.728500531621819                            NaN
   127.96300000001567        86.735230769356065                            NaN
   127.96350000001567        86.741960601071128                            NaN
   127.96400000001567        86.748690017469144                            NaN
   127.96450000001568        86.755419015725991                            NaN
   127.96500000001568        86.762147611057571                            NaN
   127.96550000001568        86.768875786602436                            NaN
   127.96600000001568        86.775603555061991                            NaN
   127.96650000001569        86.782330914344413                            NaN
   127.96700000001569        86.789057855611560                            NaN
   127.96750000001569        86.795784390162723                            NaN
   127.96800000001569        86.802510510230604                            NaN
   127.96850000001569        86.809236220459070                            NaN
   127.96900000001570        86.815961510866899                            NaN
   127.96950000001570        86.822686400700874                            NaN
   127.97000000001570        86.829410874850694                            NaN
   127.97050000001570        86.836134936692716                            NaN
   127.97100000001571        86.842858589521811                            NaN
   127.97150000001571        86.849581833653019                            NaN
   127.97200000001571        86.856304657102555                            NaN
   127.97250000001571        86.863027082066679                            NaN
   127.97300000001572        86.869749091694672                            NaN
   127.97350000001572        86.876470696594311                            NaN
   127.97400000001572        86.883191884080361                            NaN
   127.97450000001572        86.889912660419640                            NaN
   127.97500000001573        86.896633031596693                            NaN
   127.97550000001573        86.903352978901424                            NaN
   127.97600000001573        86.910072534519216                            NaN
   127.97650000001573        86.916791674535617                            NaN
   127.97700000001574        86.923510398745933                            NaN
   127.97750000001574        86.930228716758606                            NaN
   127.97800000001574        86.936946629991468                            NaN
   127.97850000001574        86.943664131420149                            NaN
   127.97900000001574        86.950381217031733                            NaN
   127.97950000001575        86.957097898592878                            NaN
   127.98000000001575        86.963814174182090                            NaN
   127.98050000001575        86.970530041874881                            NaN
   127.98100000001575        86.977245488186099                            NaN
   127.98150000001576        86.983960530605302                            NaN
   127.98200000001576        86.990675168157537                            NaN
   127.98250000001576        86.997389402096132                            NaN
   127.98300000001576        87.004103215182496                            NaN
   127.98350000001577        87.010816629769039                            NaN
   127.98400000001577        87.017529631512559                            NaN
   127.98450000001577        87.024242221175953                            NaN
   127.98500000001577        87.030954413833769                            NaN
   127.98550000001578        87.037666188051290                            NaN
   127.98600000001578        87.044377561900859                            NaN
   127.98650000001578        87.051088523504902                            NaN
   127.98700000001578        87.057799073452500                            NaN
   127.98750000001579        87.064509227259805                            NaN
   127.98800000001579        87.071218958225842                            NaN
   127.98850000001579        87.077928290975379                            NaN
   127.98900000001579        87.084637213353545                            NaN
   127.98950000001579        87.091345734505182                            NaN
   127.99000000001580        87.098053847525549                            NaN
   127.99050000001580        87.104761548230641                            NaN
   127.99100000001580        87.111468844867218                            NaN
   127.99150000001580        87.118175731279862                            NaN
   127.99200000001581        87.124882215511363                            NaN
   127.99250000001581        87.131588298909932                            NaN
   127.99300000001581        87.138293959982889                            NaN
   127.99350000001581        87.144999224876045                            NaN
   127.99400000001582        87.151704085874826                            NaN
   127.99450000001582        87.158408535519030                            NaN
   127.99500000001582        87.165112581014895                            NaN
   127.99550000001582        87.171816215651560                            NaN
   127.99600000001583        87.178519450718085                            NaN
   127.99650000001583        87.185222277444069                            NaN
   127.99700000001583        87.191924699544643                            NaN
   127.99750000001583        87.198626718947565                            NaN
   127.99800000001584        87.205328331369699                            NaN
   127.99850000001584        87.212029536428659                            NaN
   127.99900000001584        87.218730330273388                            NaN
   127.99950000001584        87.225430721609143                            NaN
   128.00000000001583        87.232130711106052                            NaN
   128.00050000001582        87.238830298338243                            NaN
   128.00100000001581        87.245529473366744                            NaN
   128.00150000001580        87.252228246864675                            NaN
   128.00200000001578        87.258926618436206                            NaN
   128.00250000001577        87.265624586223723                            NaN
   128.00300000001576        87.272322134457212                            NaN
   128.00350000001575        87.279019304106328                            NaN
   128.00400000001574        87.285716057695197                            NaN
   128.00450000001572        87.292412400309402                            NaN
   128.00500000001571        87.299108342873808                            NaN
   128.00550000001570        87.305803885291454                            NaN
   128.00600000001569        87.312499018920661                            NaN
   128.00650000001568        87.319193754628586                            NaN
   128.00700000001567        87.325888082944346                            NaN
   128.00750000001565        87.332582004659088                            NaN
   128.00800000001564        87.339275522936944                            NaN
   128.00850000001563        87.345968650883492                            NaN
   128.00900000001562        87.352661358282930                            NaN
   128.00950000001561        87.359353675088713                            NaN
   128.01000000001559        87.366045580636822                            NaN
   128.01050000001558        87.372737086524580                            NaN
   128.01100000001557        87.379428190717405                            NaN
   128.01150000001556        87.386118886055570                            NaN
   128.01200000001555        87.392809185430096                            NaN
   128.01250000001554        87.399499078970422                            NaN
   128.01300000001552        87.406188576052841                            NaN
   128.01350000001551        87.412877657571855                            NaN
   128.01400000001550        87.419566347994987                            NaN
   128.01450000001549        87.426254636438102                            NaN
   128.01500000001548        87.432942517007206                            NaN
   128.01550000001546        87.439630001815075                            NaN
   128.01600000001545        87.446317077551882                            NaN
   128.01650000001544        87.453003749546781                            NaN
   128.01700000001543        87.459690037099634                            NaN
   128.01750000001542        87.466375906032212                            NaN
   128.01800000001541        87.473061380247700                            NaN
   128.01850000001539        87.479746452349119                            NaN
   128.01900000001538        87.486431123977937                            NaN
   128.01950000001537        87.493115389338229                            NaN
   128.02000000001536        87.499799261100861                            NaN
   128.02050000001535        87.506482722505169                            NaN
   128.02100000001533        87.513165787910140                            NaN
   128.02150000001532        87.519848455368091                            NaN
   128.02200000001531        87.526530718771710                            NaN
   128.02250000001530        87.533212587779218                            NaN
   128.02300000001529        87.539894048426788                            NaN
   128.02350000001528        87.546575116904421                            NaN
   128.02400000001526        87.553255775031545                            NaN
   128.02450000001525        87.559936033393996                            NaN
   128.02500000001524        87.566615898230069                            NaN
   128.02550000001523        87.573295366177803                            NaN
   128.02600000001522        87.579974426566110                            NaN
   128.02650000001520        87.586653088214561                            NaN
   128.02700000001519        87.593331347238873                            NaN
   128.02750000001518        87.600009214647969                            NaN
   128.02800000001517        87.606686679301021                            NaN
   128.02850000001516        87.613363741226607                            NaN
   128.02900000001515        87.620040421122539                            NaN
   128.02950000001513        87.626716677478356                            NaN
   128.03000000001512        87.633392544982385                            NaN
   128.03050000001511        87.640068013390632                            NaN
   128.03100000001510        87.646743079394000                            NaN
   128.03150000001509        87.653417750936271                            NaN
   128.03200000001507        87.660092024362896                            NaN
   128.03250000001506        87.666765899239053                            NaN
   128.03300000001505        87.673439373408982                            NaN
   128.03350000001504        87.680112445010238                            NaN
   128.03400000001503        87.686785123676074                            NaN
   128.03450000001502        87.693457400693859                            NaN
   128.03500000001500        87.700129285643698                            NaN
   128.03550000001499        87.706800771218198                            NaN
   128.03600000001498        87.713471859317693                            NaN
   128.03650000001497        87.720142542135804                            NaN
   128.03700000001496        87.726812835933003                            NaN
   128.03750000001494        87.733482732089612                            NaN
   128.03800000001493        87.740152226484071                            NaN
   128.03850000001492        87.746821317548267                            NaN
   128.03900000001491        87.753490021876217                            NaN
   128.03950000001490        87.760158326559420                            NaN
   128.04000000001489        87.766826227389345                            NaN
   128.04050000001487        87.773493740366831                            NaN
   128.04100000001486        87.780160849043185                            NaN
   128.04150000001485        87.786827565809162                            NaN
   128.04200000001484        87.793493886872639                            NaN
   128.04250000001483        87.800159805559758                            NaN
   128.04300000001481        87.806825336486114                            NaN
   128.04350000001480        87.813490453705683                            NaN
   128.04400000001479        87.820155190029965                            NaN
   128.04450000001478        87.826819529481909                            NaN
   128.04500000001477        87.833483468918274                            NaN
   128.04550000001475        87.840147020031495                            NaN
   128.04600000001474        87.846810154971763                            NaN
   128.04650000001473        87.853472917801739                            NaN
   128.04700000001472        87.860135268168946                            NaN
   128.04750000001471        87.866797235302869                            NaN
   128.04800000001470        87.873458796131601                            NaN
   128.04850000001468        87.880119971652704                            NaN
   128.04900000001467        87.886780737579301                            NaN
   128.04950000001466        87.893441130173869                            NaN
   128.05000000001465        87.900101103882534                            NaN
   128.05050000001464        87.906760695418811                            NaN
   128.05100000001462        87.913419888869228                            NaN
   128.05150000001461        87.920078687074891                            NaN
   128.05200000001460        87.926737097520402                            NaN
   128.05250000001459        87.933395108018615                            NaN
   128.05300000001458        87.940052722963713                            NaN
   128.05350000001457        87.946709937479255                            NaN
   128.05400000001455        87.953366771545291                            NaN
   128.05450000001454        87.960023200111806                            NaN
   128.05500000001453        87.966679230859086                            NaN
   128.05550000001452        87.973334885638792                            NaN
   128.05600000001451        87.979990128531938                            NaN
   128.05650000001449        87.986644982948917                            NaN
   128.05700000001448        87.993299452692369                            NaN
   128.05750000001447        87.999953514967899                            NaN
   128.05800000001446        88.006607193334773                            NaN
   128.05850000001445        88.013260462663979                            NaN
   128.05900000001444        88.019913362355197                            NaN
   128.05950000001442        88.026565851594341                            NaN
   128.06000000001441        88.033217957506849                            NaN
   128.06050000001440        88.039869664356672                            NaN
   128.06100000001439        88.046520976643336                            NaN
   128.06150000001438        88.053171903269543                            NaN
   128.06200000001436        88.059822431448183                            NaN
   128.06250000001435        88.066472564726709                            NaN
   128.06300000001434        88.073122313328099                            NaN
   128.06350000001433        88.079771655087953                            NaN
   128.06400000001432        88.086420619339123                            NaN
   128.06450000001431        88.093069189211960                            NaN
   128.06500000001429        88.099717356939806                            NaN
   128.06550000001428        88.106365138234267                            NaN
   128.06600000001427        88.113012535777301                            NaN
   128.06650000001426        88.119659531806903                            NaN
   128.06700000001425        88.126306143760289                            NaN
   128.06750000001423        88.132952355973131                            NaN
   128.06800000001422        88.139598176727318                            NaN
   128.06850000001421        88.146243608559018                            NaN
   128.06900000001420        88.152888651141168                            NaN
   128.06950000001419        88.159533302923279                            NaN
   128.07000000001418        88.166177557797397                            NaN
   128.07050000001416        88.172821421593085                            NaN
   128.07100000001415        88.179464899687773                            NaN
   128.07150000001414        88.186107978412508                            NaN
   128.07200000001413        88.192750668829035                            NaN
   128.07250000001412        88.199392974700146                            NaN
   128.07300000001410        88.206034889969075                            NaN
   128.07350000001409        88.212676404249990                            NaN
   128.07400000001408        88.219317538578750                            NaN
   128.07450000001407        88.225958282546671                            NaN
   128.07500000001406        88.232598623171768                            NaN
   128.07550000001405        88.239238585889069                            NaN
   128.07600000001403        88.245878158241908                            NaN
   128.07650000001402        88.252517330016275                            NaN
   128.07700000001401        88.259156124986262                            NaN
   128.07750000001400        88.265794525401745                            NaN
   128.07800000001399        88.272432532609884                            NaN
   128.07850000001397        88.279070148811797                            NaN
   128.07900000001396        88.285707383990029                            NaN
   128.07950000001395        88.292344224297466                            NaN
   128.08000000001394        88.298980679874035                            NaN
   128.08050000001393        88.305616738936308                            NaN
   128.08100000001392        88.312252411719555                            NaN
   128.08150000001390        88.318887700998218                            NaN
   128.08200000001389        88.325522592812234                            NaN
   128.08250000001388        88.332157098877147                            NaN
   128.08300000001387        88.338791213227609                            NaN
   128.08350000001386        88.345424944849483                            NaN
   128.08400000001384        88.352058285208955                            NaN
   128.08450000001383        88.358691233465294                            NaN
   128.08500000001382        88.365323797887157                            NaN
   128.08550000001381        88.371955978098057                            NaN
   128.08600000001380        88.378587759665066                            NaN
   128.08650000001379        88.385219158222881                            NaN
   128.08700000001377        88.391850167152214                            NaN
   128.08750000001376        88.398480788163923                            NaN
   128.08800000001375        88.405111022661075                            NaN
   128.08850000001374        88.411740872640465                            NaN
   128.08900000001373        88.418370340503188                            NaN
   128.08950000001371        88.424999404572716                            NaN
   128.09000000001370        88.431628088540009                            NaN
   128.09050000001369        88.438256384193920                            NaN
   128.09100000001368        88.444884296016312                            NaN
   128.09150000001367        88.451511824143239                            NaN
   128.09200000001366        88.458138951219638                            NaN
   128.09250000001364        88.464765698698812                            NaN
   128.09300000001363        88.471392060438461                            NaN
   128.09350000001362        88.478018037876780                            NaN
   128.09400000001361        88.484643621076259                            NaN
   128.09450000001360        88.491268822883512                            NaN
   128.09500000001358        88.497893641950483                            NaN
   128.09550000001357        88.504518072446729                            NaN
   128.09600000001356        88.511142113709866                            NaN
   128.09650000001355        88.517765762843922                            NaN
   128.09700000001354        88.524389038394347                            NaN
   128.09750000001353        88.531011922944572                            NaN
   128.09800000001351        88.537634419021032        3.5745077198761676E-003
   128.09850000001350        88.544256533249978        5.2478811218696769E-003
   128.09900000001349        88.550878252783164        7.9474253324369349E-003
   128.09950000001348        88.557499605623121        7.3866921592830913E-003
   128.10000000001347        88.564120552085924        9.7204818998375912E-003
   128.10050000001345        88.570741121543421        1.0709262370846661E-002
   128.10100000001344        88.577361307539064        1.1420618779989507E-002
   128.10150000001343        88.583981104813873        1.2417381614656680E-002
   128.10200000001342        88.590600510633990        1.3876762367013910E-002
   128.10250000001341        88.597219549421254        1.3742494417594170E-002
   128.10300000001340        88.603838188872828        1.4783388621743582E-002
   128.10350000001338        88.610456450036480        1.5258782386778325E-002
   128.10400000001337        88.617074324225143        1.5879436050939749E-002
   128.10450000001336        88.623691804306418        1.7127666172954331E-002
   128.10500000001335        88.630308913430397        1.7399435988484813E-002
   128.10550000001334        88.636925634085685        1.7924731925197345E-002
   128.10600000001332        88.643541966191734        1.8693138400300156E-002
   128.10650000001331        88.650157923136433        1.8873351098059904E-002
   128.10700000001330        88.656773485923281        1.9648054406667018E-002
   128.10750000001329        88.663388658643441        2.0728151612278735E-002
   128.10800000001328        88.670003467199621        2.0663232341606292E-002
   128.10850000001327        88.676617881969491        2.1145462572798739E-002
   128.10900000001325        88.683231908988802        2.1824813540219035E-002
   128.10950000001324        88.689845556216440        2.2276488355064832E-002
   128.11000000001323        88.696458819761759        2.2719046310753027E-002
   128.11050000001322        88.703071698200574        2.3229259388567351E-002
   128.11100000001321        88.709684198914658        2.3443890485171644E-002
   128.11150000001319        88.716296310195631        2.3951079778059475E-002
   128.11200000001318        88.722908036310102        2.4535951922115225E-002
   128.11250000001317        88.729519375650341        2.5271521500093565E-002
   128.11300000001316        88.736130344850125        2.5398908694345659E-002
   128.11350000001315        88.742740925451102        2.5777973636061012E-002
   128.11400000001314        88.749351124303004        2.6098743055769171E-002
   128.11450000001312        88.755960934960910        2.6650010766194422E-002
   128.11500000001311        88.762570364003878        2.7141644765253804E-002
   128.11550000001310        88.769179412746709        2.7525278477632146E-002
   128.11600000001309        88.775788086089989        2.7603820510053140E-002
   128.11650000001308        88.782396369059981        2.8011758139341484E-002
   128.11700000001306        88.789004269368561        2.8425538105322518E-002
   128.11750000001305        88.795611789579951        2.8745185446330108E-002
   128.11800000001304        88.802218919640083        2.9377725916521213E-002
   128.11850000001303        88.808825673084016        2.9784101913114459E-002
   128.11900000001302        88.815432047358712        3.0075829011119808E-002
   128.11950000001301        88.822038043669878        3.0213480747127153E-002
   128.12000000001299        88.828643647462300        3.0756985020098306E-002
   128.12050000001298        88.835248876346256        3.1037247157017587E-002
   128.12100000001297        88.841853726736147        3.1198505726479506E-002
   128.12150000001296        88.848458188198720        3.1631121010153175E-002
   128.12200000001295        88.855062264671616        3.2185902286054301E-002
   128.12250000001293        88.861665967303736        3.2464041062319642E-002
   128.12300000001292        88.868269286603166        3.2813130508194989E-002
   128.12350000001291        88.874872227577114        3.3059005497758698E-002
   128.12400000001290        88.881474780757031        3.3536207151248651E-002
   128.12450000001289        88.888076964706926        3.3603734252255067E-002
   128.12500000001288        88.894678749537107        3.4292995022554999E-002
   128.12550000001286        88.901280173526871        3.4300852064480553E-002
   128.12600000001285        88.907881206929787        3.4640896411576888E-002
   128.12650000001284        88.914481851027148        3.5264603627719326E-002
   128.12700000001283        88.921082133379912        3.5265901385998083E-002
   128.12750000001282        88.927682028176918        3.5500617209703364E-002
   128.12800000001280        88.934281540028437        3.5818351000434297E-002
   128.12850000001279        88.940880671207452        3.6147134912873830E-002
   128.12900000001278        88.947479420886154        3.6515885862660045E-002
   128.12950000001277        88.954077782948332        3.7117646967470483E-002
   128.13000000001276        88.960675776835004        3.7346091187083229E-002
   128.13050000001274        88.967273394671466        3.7455192105193991E-002
   128.13100000001273        88.973870627562491        3.7722826648215510E-002
   128.13150000001272        88.980467480665752        3.7991663057822721E-002
   128.13200000001271        88.987063958406893        3.8130320920074783E-002
   128.13250000001270        88.993660041090308        3.8736130709465570E-002
   128.13300000001269        89.000255749514309        3.9180805940533518E-002
   128.13350000001267        89.006851090434068        3.9273994450364884E-002
   128.13400000001266        89.013446048018139        3.9487544621889255E-002
   128.13450000001265        89.020040622811365        3.9806341290980367E-002
   128.13500000001264        89.026634818813520        4.0115431897602825E-002
   128.13550000001263        89.033228645074288        4.0157772709195898E-002
   128.13600000001261        89.039822077725006        4.0622270388096397E-002
   128.13650000001260        89.046415138118235        4.0897922851927823E-002
   128.13700000001259        89.053007819392079        4.1184303442070226E-002
   128.13750000001258        89.059600118470925        4.1569311833664239E-002
   128.13800000001257        89.066192048338152        4.1694360855989460E-002
   128.13850000001256        89.072783587114330        4.2168427265968735E-002
   128.13900000001254        89.079374762125994        4.2241220935039417E-002
   128.13950000001253        89.085965544404516        4.2708595203780668E-002
   128.14000000001252        89.092555965198869        4.2723233677650421E-002
   128.14050000001251        89.099145989352166        4.3238062720005438E-002
   128.14100000001250        89.105735648100307        4.3414643730271811E-002
   128.14150000001248        89.112324929440845        4.3578820067386115E-002
   128.14200000001247        89.118913825053127        4.3952365150369155E-002
   128.14250000001246        89.125502351791397        4.4093184565466098E-002
   128.14300000001245        89.132090494967116        4.4389640768031813E-002
   128.14350000001244        89.138678262416846        4.4638767538070404E-002
   128.14400000001243        89.145265648387493        4.4991593642077964E-002
   128.14450000001241        89.151852658895308        4.5294989267948595E-002
   128.14500000001240        89.158439298585037        4.5434321746679190E-002
   128.14550000001239        89.165025555978673        4.5704267306194486E-002
   128.14600000001238        89.171611433402845        4.6046538984455654E-002
   128.14650000001237        89.178196942406359        4.6174068276801532E-002
   128.14700000001235        89.184782065654673        4.6522851129731396E-002
   128.14750000001234        89.191366820747461        4.6657054656025224E-002
   128.14800000001233        89.197951198837259        4.6799345668206663E-002
   128.14850000001232        89.204535190139595        4.7191617560361547E-002
   128.14900000001231        89.211118811289225        4.7427257117729361E-002
   128.14950000001230        89.217702054940887        4.7688616386362327E-002
   128.15000000001228        89.224284923620402        4.7916799105952722E-002
   128.15050000001227        89.230867409694866        4.8296981651277257E-002
   128.15100000001226        89.237449533297792        4.8350135292898201E-002
   128.15150000001225        89.244031266265210        4.8749977995947005E-002
   128.15200000001224        89.250612637042678        4.8823376067014534E-002
   128.15250000001222        89.257193631944290        4.8897492785671126E-002
   128.15300000001221        89.263774230359843        4.9457063536452288E-002
   128.15350000001220        89.270354465665875        4.9720555776686499E-002
   128.15400000001219        89.276934332792734        4.9812150961642924E-002
   128.15450000001218        89.283513815528025        5.0108975519919191E-002
   128.15500000001217        89.290092926470891        5.0321915545912428E-002
   128.15550000001215        89.296671654864014        5.0699112561460986E-002
   128.15600000001214        89.303250017084480        5.0869560023933516E-002
   128.15650000001213        89.309828003824947        5.1047781943424686E-002
   128.15700000001212        89.316405616167316        5.1211365277248080E-002
   128.15750000001211        89.322982850216562        5.1449744221303759E-002
   128.15800000001209        89.329559708018095        5.1718370967542837E-002
   128.15850000001208        89.336136194373594        5.1912488788844469E-002
   128.15900000001207        89.342712298652287        5.2269486121553813E-002
   128.15950000001206        89.349288040969952        5.2347724433612845E-002
   128.16000000001205        89.355863399135941        5.2637700923645420E-002
   128.16050000001204        89.362438390582255        5.2759232832522006E-002
   128.16100000001202        89.369012996754876        5.3118737724704268E-002
   128.16150000001201        89.375587235381488        5.3332447137955950E-002
   128.16200000001200        89.382161093707523        5.3678009657887313E-002
   128.16250000001199        89.388734599158823        5.3569323347450244E-002
   128.16300000001198        89.395307700740304        5.4100331962100991E-002
   128.16350000001196        89.401880451073183        5.4148648808450481E-002
   128.16400000001195        89.408452815348710        5.4457250563491363E-002
   128.16450000001194        89.415024807754889        5.4726459843347314E-002
   128.16500000001193        89.421596432810517        5.4864213409921224E-002
   128.16550000001192        89.428167674191656        5.5214136957941834E-002
   128.16600000001191        89.434738554879530        5.5298650758959580E-002
   128.16650000001189        89.441309050504998        5.5626465676066758E-002
   128.16700000001188        89.447879187996918        5.5641911830117720E-002
   128.16750000001187        89.454448938822850        5.5936165026499791E-002
   128.16800000001186        89.461018315614112        5.6249389028376895E-002
   128.16850000001185        89.467587326963255        5.6408417974922548E-002
   128.16900000001183        89.474155958541800        5.6707273108963882E-002
   128.16950000001182        89.480724220306058        5.6945210481386913E-002
   128.17000000001181        89.487292113108339        5.7107631581559827E-002
   128.17050000001180        89.493859629016939        5.7355954282225771E-002
   128.17100000001179        89.500426774797674        5.7556117958875726E-002
   128.17150000001178        89.506993546719968        5.7784501308243599E-002
   128.17200000001176        89.513559950956321        5.7920400125982464E-002
   128.17250000001175        89.520125975693603        5.8199636403604121E-002
   128.17300000001174        89.526691626625890        5.8510351184896885E-002
   128.17350000001173        89.533256919335003        5.8549303343433994E-002
   128.17400000001172        89.539821829558463        5.8794038900974573E-002
   128.17450000001170        89.546386370363493        5.8990271055327427E-002
   128.17500000001169        89.552950532616720        5.9317034981268398E-002
   128.17550000001168        89.559514335462779        5.9405553116763765E-002
   128.17600000001167        89.566077761150510        5.9601012706720941E-002
   128.17650000001166        89.572640810240685        5.9893429690010387E-002
   128.17700000001165        89.579203501300995        5.9928920753128251E-002
   128.17750000001163        89.585765798936862        6.0385314242081260E-002
   128.17800000001162        89.592327745027106        6.0466272641985001E-002
   128.17850000001161        89.598889312631073        6.0685850048692161E-002
   128.17900000001160        89.605450513134812        6.0830144373100879E-002
   128.17950000001159        89.612011330453626        6.1203228330232791E-002
   128.18000000001157        89.618571798253171        6.1175407440739279E-002
   128.18050000001156        89.625131880461652        6.1424151605175628E-002
   128.18100000001155        89.631691586166369        6.1779615441183246E-002
   128.18150000001154        89.638250934735581        6.1884206893786049E-002
   128.18200000001153        89.644809903819251        6.2153974076068659E-002
   128.18250000001152        89.651368508142525        6.2318493853379786E-002
   128.18300000001150        89.657926741322157        6.2497220871648912E-002
   128.18350000001149        89.664484595278509        6.2839043172704029E-002
   128.18400000001148        89.671042095721319        6.2876679419208936E-002
   128.18450000001147        89.677599216574322        6.3087056950182518E-002
   128.18500000001146        89.684155964179837        6.3355703103431554E-002
   128.18550000001144        89.690712343588189        6.3592638659490747E-002
   128.18600000001143        89.697268361279910        6.3683481599310851E-002
   128.18650000001142        89.703823999160988        6.3954938602106007E-002
   128.18700000001141        89.710379270107552        6.4177225829210607E-002
   128.18750000001140        89.716934175260306        6.4332180492894062E-002
   128.18800000001139        89.723488710675838        6.4491800197530674E-002
   128.18850000001137        89.730042869464356        6.4779320001288943E-002
   128.18900000001136        89.736596673917504        6.4802563647153352E-002
   128.18950000001135        89.743150095155556        6.5072668895184024E-002
   128.19000000001134        89.749703146513085        6.5355375911369570E-002
   128.19050000001133        89.756255834355002        6.5541191732419138E-002
   128.19100000001131        89.762808150083544        6.5781967832800881E-002
   128.19150000001130        89.769360099975842        6.5970015288479206E-002
   128.19200000001129        89.775911684784688        6.6094294682049609E-002
   128.19250000001128        89.782462894293559        6.6332900598640832E-002
   128.19300000001127        89.789013732841340        6.6611765229653758E-002
   128.19350000001126        89.795564218177503        6.6628301587953132E-002
   128.19400000001124        89.802114324650560        6.6824041638460452E-002
   128.19450000001123        89.808664056257200        6.7131021887430004E-002
   128.19500000001122        89.815213420691663        6.7419036340518740E-002
   128.19550000001121        89.821762429720508        6.7491071445331258E-002
   128.19600000001120        89.828311076211392        6.7470056309100107E-002
   128.19650000001118        89.834859384143158        6.6949786081889437E-002
   128.19700000001117        89.841407339604046        6.6160314393064260E-002
   128.19750000001116        89.847954934955780        6.5227105076804348E-002
   128.19800000001115        89.854502166415386        6.4212697886281478E-002
   128.19850000001114        89.861049032520270        6.3141191102834587E-002
   128.19900000001113        89.867595532190066        6.2031116558644274E-002
   128.19950000001111        89.874141664744926        6.0894754093774761E-002
   128.20000000001110        89.880687430241395        5.9731196342410281E-002
   128.20050000001109        89.887232828428793        5.8545421497990587E-002
   128.20100000001108        89.893777859337618        5.7337195273700195E-002
   128.20150000001107        89.900322523550642        5.6095015503988307E-002
   128.20200000001105        89.906866820838772        5.4823186357679334E-002
   128.20250000001104        89.913410750928506        5.3527272274783468E-002
   128.20300000001103        89.919954314261233        5.2197771029795566E-002
   128.20350000001102        89.926497511240413        5.0824981265808852E-002
   128.20400000001101        89.933040341213641        4.9422373916097349E-002
   128.20450000001100        89.939582804538929        4.7980883404702385E-002
   128.20500000001098        89.946124901386213        4.6494922736023028E-002
   128.20550000001097        89.952666631980662        4.4956606870031723E-002
   128.20600000001096        89.959207996317389        4.3362791567410262E-002
   128.20650000001095        89.965748994316911        4.1711640796994721E-002
   128.20700000001094        89.972289626243963        3.9991086908831727E-002
   128.20750000001092        89.978829892188514        3.8191622733846436E-002
   128.20800000001091        89.985369792198412        3.6302855490538244E-002
   128.20850000001090        89.991723538564969       0.65133062688825549     
   128.20900000001089        89.998913659932100                            NaN
   128.20950000001088        90.005194863009322                            NaN
   128.21000000001087        90.011759558834157                            NaN
   128.21050000001085        90.018315612561935                            NaN
   128.21100000001084        90.024865644272950                            NaN
   128.21150000001083        90.031411407124480                            NaN
   128.21200000001082        90.037954093077772                            NaN
   128.21250000001081        90.044494521518757                            NaN
   128.21300000001079        90.051033259611842                            NaN
   128.21350000001078        90.057570702337671                            NaN
   128.21400000001077        90.064107126663657                            NaN
   128.21450000001076        90.070642726524071                            NaN
   128.21500000001075        90.077177637088880                            NaN
   128.21550000001073        90.083711954920005                            NaN
   128.21600000001072        90.090245747695477                            NaN
   128.21650000001071        90.096779062305245                            NaN
   128.21700000001070        90.103311932792792                            NaN
   128.21750000001069        90.109844382580661                            NaN
   128.21800000001068        90.116376428843722                            NaN
   128.21850000001066        90.122908083000297                            NaN
   128.21900000001065        90.129439353278073                            NaN
   128.21950000001064        90.135970245930494                            NaN
   128.22000000001063        90.142500764906330                            NaN
   128.22050000001062        90.149030913068017                            NaN
   128.22100000001060        90.155560692311553                            NaN
   128.22150000001059        90.162090105100944                            NaN
   128.22200000001058        90.168619152292209                            NaN
   128.22250000001057        90.175147834064916                            NaN
   128.22300000001056        90.181676151743801                            NaN
   128.22350000001055        90.188204105158334                            NaN
   128.22400000001053        90.194731695210592                            NaN
   128.22450000001052        90.201258921592427                            NaN
   128.22500000001051        90.207785784898675                            NaN
   128.22550000001050        90.214312285258401                            NaN
   128.22600000001049        90.220838422511960                            NaN
   128.22650000001047        90.227364197052736                            NaN
   128.22700000001046        90.233889609134636                            NaN
   128.22750000001045        90.240414658514183                            NaN
   128.22800000001044        90.246939345765142                            NaN
   128.22850000001043        90.253463670746129                            NaN
   128.22900000001042        90.259987633112019                            NaN
   128.22950000001040        90.266511233296512                            NaN
   128.23000000001039        90.273034471275579                            NaN
   128.23050000001038        90.279557347609938                            NaN
   128.23100000001037        90.286079862315361                            NaN
   128.23150000001036        90.292602015542826                            NaN
   128.23200000001034        90.299123807245422                            NaN
   128.23250000001033        90.305645237237712                            NaN
   128.23300000001032        90.312166305610532                            NaN
   128.23350000001031        90.318687012219613                            NaN
   128.23400000001030        90.325207357429136                            NaN
   128.23450000001029        90.331727342088641                            NaN
   128.23500000001027        90.338246965088160                            NaN
   128.23550000001026        90.344766227167341                            NaN
   128.23600000001025        90.351285128475254                            NaN
   128.23650000001024        90.357803668606181                            NaN
   128.23700000001023        90.364321847785249                            NaN
   128.23750000001021        90.370839666369292                            NaN
   128.23800000001020        90.377357124620517                            NaN
   128.23850000001019        90.383874222058679                            NaN
   128.23900000001018        90.390390959102646                            NaN
   128.23950000001017        90.396907335787631                            NaN
   128.24000000001016        90.403423352221552                            NaN
   128.24050000001014        90.409939008058515                            NaN
   128.24100000001013        90.416454304320908                            NaN
   128.24150000001012        90.422969240357276                            NaN
   128.24200000001011        90.429483816599557                            NaN
   128.24250000001010        90.435998032737643                            NaN
   128.24300000001008        90.442511889158112                            NaN
   128.24350000001007        90.449025385615712                            NaN
   128.24400000001006        90.455538522856699                            NaN
   128.24450000001005        90.462051300571957                            NaN
   128.24500000001004        90.468563718776238                            NaN
   128.24550000001003        90.475075777010204                            NaN
   128.24600000001001        90.481587477008276                            NaN
   128.24650000001000        90.488098817384369                            NaN
   128.24700000000999        90.494609798746026                            NaN
   128.24750000000998        90.501120421084309                            NaN
   128.24800000000997        90.507630684402997                            NaN
   128.24850000000995        90.514140588853820                            NaN
   128.24900000000994        90.520650134838846                            NaN
   128.24950000000993        90.527159321748059                            NaN
   128.25000000000992        90.533668150452229                            NaN
   128.25050000000991        90.540176620473616                            NaN
   128.25100000000990        90.546684732129592                            NaN
   128.25150000000988        90.553192485547896                            NaN
   128.25200000000987        90.559699880332914                            NaN
   128.25250000000986        90.566206917225799                            NaN
   128.25300000000985        90.572713596140289                            NaN
   128.25350000000984        90.579219916980264                            NaN
   128.25400000000982        90.585725879754619                            NaN
   128.25450000000981        90.592231485136253                            NaN
   128.25500000000980        90.598736732723765                            NaN
   128.25550000000979        90.605241622817871                            NaN
   128.25600000000978        90.611746155056807                            NaN
   128.25650000000977        90.618250329626278                            NaN
   128.25700000000975        90.624754147233133                            NaN
   128.25750000000974        90.631257607050500                            NaN
   128.25800000000973        90.637760710101844                            NaN
   128.25850000000972        90.644263455421168                            NaN
   128.25900000000971        90.650765844558862                            NaN
   128.25950000000969        90.657267876375812                            NaN
   128.26000000000968        90.663769551148803                            NaN
   128.26050000000967        90.670270869227821                            NaN
   128.26100000000966        90.676771830710507                            NaN
   128.26150000000965        90.683272435672038                            NaN
   128.26200000000964        90.689772683886844                            NaN
   128.26250000000962        90.696272575715156                            NaN
   128.26300000000961        90.702772111151134                            NaN
   128.26350000000960        90.709271290323272                            NaN
   128.26400000000959        90.715770113405583                            NaN
   128.26450000000958        90.722268580185315                            NaN
   128.26500000000956        90.728766690792455                            NaN
   128.26550000000955        90.735264445535336                            NaN
   128.26600000000954        90.741761844485836                            NaN
   128.26650000000953        90.748258887378654                            NaN
   128.26700000000952        90.754755575018962                            NaN
   128.26750000000951        90.761251907066978                            NaN
   128.26800000000949        90.767747883885690                            NaN
   128.26850000000948        90.774243504859470                            NaN
   128.26900000000947        90.780738770232631                            NaN
   128.26950000000946        90.787233680511463                            NaN
   128.27000000000945        90.793728235747466                            NaN
   128.27050000000943        90.800222435417936                            NaN
   128.27100000000942        90.806716280264368                            NaN
   128.27150000000941        90.813209770137007                            NaN
   128.27200000000940        90.819702905563929                            NaN
   128.27250000000939        90.826195686288870                            NaN
   128.27300000000938        90.832688111853756                            NaN
   128.27350000000936        90.839180183258975                            NaN
   128.27400000000935        90.845671900273388                            NaN
   128.27450000000934        90.852163262815679                            NaN
   128.27500000000933        90.858654270542516                            NaN
   128.27550000000932        90.865144924175425                            NaN
   128.27600000000930        90.871635223655375                            NaN
   128.27650000000929        90.878125169017295                            NaN
   128.27700000000928        90.884614760087075                            NaN
   128.27750000000927        90.891103997541919                            NaN
   128.27800000000926        90.897592881151084                            NaN
   128.27850000000925        90.904081411229882                            NaN
   128.27900000000923        90.910569587298355                            NaN
   128.27950000000922        90.917057409834982                            NaN
   128.28000000000921        90.923544878870160                            NaN
   128.28050000000920        90.930031994352390                            NaN
   128.28100000000919        90.936518756813655                            NaN
   128.28150000000917        90.943005165749213                            NaN
   128.28200000000916        90.949491221615091                            NaN
   128.28250000000915        90.955976924402293                            NaN
   128.28300000000914        90.962462274082398                            NaN
   128.28350000000913        90.968947270928197                            NaN
   128.28400000000912        90.975431914709787                            NaN
   128.28450000000910        90.981916206166801                            NaN
   128.28500000000909        90.988400144549985                            NaN
   128.28550000000908        90.994883730412880                            NaN
   128.28600000000907        91.001366964097812                            NaN
   128.28650000000906        91.007849845517185                            NaN
   128.28700000000904        91.014332374128472                            NaN
   128.28750000000903        91.020814550444086                            NaN
   128.28800000000902        91.027296374397551                            NaN
   128.28850000000901        91.033777846514752                            NaN
   128.28900000000900        91.040258966701430                            NaN
   128.28950000000899        91.046739735007236                            NaN
   128.29000000000897        91.053220151708757                            NaN
   128.29050000000896        91.059700216407549                            NaN
   128.29100000000895        91.066179929764161                            NaN
   128.29150000000894        91.072659290964395                            NaN
   128.29200000000893        91.079138301021445                            NaN
   128.29250000000891        91.085616959724007                            NaN
   128.29300000000890        91.092095266833951                            NaN
   128.29350000000889        91.098573222634428                            NaN
   128.29400000000888        91.105050827473022                            NaN
   128.29450000000887        91.111528081048064                            NaN
   128.29500000000886        91.118004984373357                            NaN
   128.29550000000884        91.124481535967234                            NaN
   128.29600000000883        91.130957736609275                            NaN
   128.29650000000882        91.137433586774350                            NaN
   128.29700000000881        91.143909086609000                            NaN
   128.29750000000880        91.150384235488886                            NaN
   128.29800000000878        91.156859033382872                            NaN
   128.29850000000877        91.163333481493254                            NaN
   128.29900000000876        91.169807578986735                            NaN
   128.29950000000875        91.176281326122620                            NaN
   128.30000000000874        91.182754722948530                            NaN
   128.30050000000873        91.189227769935712                            NaN
   128.30100000000871        91.195700466899837                            NaN
   128.30150000000870        91.202172814253146                            NaN
   128.30200000000869        91.208644811604742                            NaN
   128.30250000000868        91.215116458910742                            NaN
   128.30300000000867        91.221587756624686                            NaN
   128.30350000000865        91.228058704766099                            NaN
   128.30400000000864        91.234529303655947                            NaN
   128.30450000000863        91.240999552993017                            NaN
   128.30500000000862        91.247469453069755                            NaN
   128.30550000000861        91.253939003546151                            NaN
   128.30600000000859        91.260408204815064                            NaN
   128.30650000000858        91.266877056510467                            NaN
   128.30700000000857        91.273345559726863                            NaN
   128.30750000000856        91.279813713573873                            NaN
   128.30800000000855        91.286281519354148                            NaN
   128.30850000000854        91.292748975947873                            NaN
   128.30900000000852        91.299216084200026                            NaN
   128.30950000000851        91.305682843641250                            NaN
   128.31000000000850        91.312149254457196                            NaN
   128.31050000000849        91.318615316921296                            NaN
   128.31100000000848        91.325081030870507                            NaN
   128.31150000000846        91.331546396842825                            NaN
   128.31200000000845        91.338011414117602                            NaN
   128.31250000000844        91.344476083786162                            NaN
   128.31300000000843        91.350940405013901                            NaN
   128.31350000000842        91.357404378180931                            NaN
   128.31400000000841        91.363868003604011                            NaN
   128.31450000000839        91.370331280953707                            NaN
   128.31500000000838        91.376794210900741                            NaN
   128.31550000000837        91.383256793208474                            NaN
   128.31600000000836        91.389719027922936                            NaN
   128.31650000000835        91.396180915525377                            NaN
   128.31700000000833        91.402642455562287                            NaN
   128.31750000000832        91.409103648199789                            NaN
   128.31800000000831        91.415564494070580                            NaN
   128.31850000000830        91.422024992232608                            NaN
   128.31900000000829        91.428485143623575                            NaN
   128.31950000000828        91.434944947543656                            NaN
   128.32000000000826        91.441404404714689                            NaN
   128.32050000000825        91.447863515479000                            NaN
   128.32100000000824        91.454322279264105                            NaN
   128.32150000000823        91.460780696481862                            NaN
   128.32200000000822        91.467238767126474                            NaN
   128.32250000000820        91.473696491331367                            NaN
   128.32300000000819        91.480153869065191                            NaN
   128.32350000000818        91.486610900505070                            NaN
   128.32400000000817        91.493067585535869                            NaN
   128.32450000000816        91.499523924404102                            NaN
   128.32500000000815        91.505979917147343                            NaN
   128.32550000000813        91.512435564141541                            NaN
   128.32600000000812        91.518890864849425                            NaN
   128.32650000000811        91.525345820106338                            NaN
   128.32700000000810        91.531800429518910                            NaN
   128.32750000000809        91.538254693582203                            NaN
   128.32800000000807        91.544708611750835                            NaN
   128.32850000000806        91.551162184556119                            NaN
   128.32900000000805        91.557615411695835                            NaN
   128.32950000000804        91.564068293084318                            NaN
   128.33000000000803        91.570520829720152                            NaN
   128.33050000000802        91.576973020793375                            NaN
   128.33100000000800        91.583424867104412                            NaN
   128.33150000000799        91.589876368734465                            NaN
   128.33200000000798        91.596327524779483                            NaN
   128.33250000000797        91.602778336285567                            NaN
   128.33300000000796        91.609228802858951                            NaN
   128.33350000000794        91.615678924703801                            NaN
   128.33400000000793        91.622128701760587                            NaN
   128.33450000000792        91.628578134438499                            NaN
   128.33500000000791        91.635027222959138                            NaN
   128.33550000000790        91.641475967061226                            NaN
   128.33600000000789        91.647924366844833                            NaN
   128.33650000000787        91.654372421685025                            NaN
   128.33700000000786        91.660820133223510                            NaN
   128.33750000000785        91.667267500303254                            NaN
   128.33800000000784        91.673714523657495                            NaN
   128.33850000000783        91.680161202773917                            NaN
   128.33900000000781        91.686607537959986                            NaN
   128.33950000000780        91.693053530277794                            NaN
   128.34000000000779        91.699499178005652                            NaN
   128.34050000000778        91.705944482769539                            NaN
   128.34100000000777        91.712389443769894                            NaN
   128.34150000000776        91.718834062058392                            NaN
   128.34200000000774        91.725278336192844                            NaN
   128.34250000000773        91.731722266893016                            NaN
   128.34300000000772        91.738165855323871                            NaN
   128.34350000000771        91.744609100214888                            NaN
   128.34400000000770        91.751052002192495                            NaN
   128.34450000000768        91.757494560701005                            NaN
   128.34500000000767        91.763936776894113                            NaN
   128.34550000000766        91.770378649715354                            NaN
   128.34600000000765        91.776820180938628                            NaN
   128.34650000000764        91.783261368343162                            NaN
   128.34700000000763        91.789702214025141                            NaN
   128.34750000000761        91.796142716859478                            NaN
   128.34800000000760        91.802582877548815                            NaN
   128.34850000000759        91.809022695622360                            NaN
   128.34900000000758        91.815462171897749                            NaN
   128.34950000000757        91.821901306046811                            NaN
   128.35000000000755        91.828340098203000                            NaN
   128.35050000000754        91.834778548170775                            NaN
   128.35100000000753        91.841216656176911                            NaN
   128.35150000000752        91.847654422288400                            NaN
   128.35200000000751        91.854091847291627                            NaN
   128.35250000000750        91.860528930137193                            NaN
   128.35300000000748        91.866965671334015                            NaN
   128.35350000000747        91.873402071052155                            NaN
   128.35400000000746        91.879838129333990                            NaN
   128.35450000000745        91.886273846382579                            NaN
   128.35500000000744        91.892709222571128                            NaN
   128.35550000000742        91.899144257429356                            NaN
   128.35600000000741        91.905578951016565                            NaN
   128.35650000000740        91.912013303236108                            NaN
   128.35700000000739        91.918447315232484                            NaN
   128.35750000000738        91.924880985858067                            NaN
   128.35800000000737        91.931314315814589                            NaN
   128.35850000000735        91.937747305504288                            NaN
   128.35900000000734        91.944179954352236                            NaN
   128.35950000000733        91.950612262785626                            NaN
   128.36000000000732        91.957044230633244                            NaN
   128.36050000000731        91.963475858287424                            NaN
   128.36100000000729        91.969907145614513                            NaN
   128.36150000000728        91.976338092483445                            NaN
   128.36200000000727        91.982768698801976                            NaN
   128.36250000000726        91.989198965752180                            NaN
   128.36300000000725        91.995628892305888                            NaN
   128.36350000000724        92.002058479546960                            NaN
   128.36400000000722        92.008487726556552                            NaN
   128.36450000000721        92.014916634057329                            NaN
   128.36500000000720        92.021345201421141                            NaN
   128.36550000000719        92.027773429684245                            NaN
   128.36600000000718        92.034201318133839                            NaN
   128.36650000000716        92.040628867493055                            NaN
   128.36700000000715        92.047056077519201                            NaN
   128.36750000000714        92.053482948110556                            NaN
   128.36800000000713        92.059909479719579                            NaN
   128.36850000000712        92.066335671821676                            NaN
   128.36900000000711        92.072761525001425                            NaN
   128.36950000000709        92.079187039636224                            NaN
   128.37000000000708        92.085612215173683                            NaN
   128.37050000000707        92.092037051607193                            NaN
   128.37100000000706        92.098461549516500                            NaN
   128.37150000000705        92.104885708666885                            NaN
   128.37200000000703        92.111309529500403                            NaN
   128.37250000000702        92.117733011802130                            NaN
   128.37300000000701        92.124156155791226                            NaN
   128.37350000000700        92.130578961550114                            NaN
   128.37400000000699        92.137001428970763                            NaN
   128.37450000000698        92.143423558440148                            NaN
   128.37500000000696        92.149845349406050                            NaN
   128.37550000000695        92.156266802670402                            NaN
   128.37600000000694        92.162687918103259                            NaN
   128.37650000000693        92.169108695452834                            NaN
   128.37700000000692        92.175529134947979                            NaN
   128.37750000000690        92.181949236999387                            NaN
   128.37800000000689        92.188369001117891                            NaN
   128.37850000000688        92.194788428444269                            NaN
   128.37900000000687        92.201207517953975                            NaN
   128.37950000000686        92.207626269739990                            NaN
   128.38000000000685        92.214044684609632                            NaN
   128.38050000000683        92.220462762188347                            NaN
   128.38100000000682        92.226880502714906                            NaN
   128.38150000000681        92.233297906135732                            NaN
   128.38200000000680        92.239714972710260                            NaN
   128.38250000000679        92.246131702596429                            NaN
   128.38300000000677        92.252548094863783                            NaN
   128.38350000000676        92.258964150836007                            NaN
   128.38400000000675        92.265379870323343                            NaN
   128.38450000000674        92.271795253179036                            NaN
   128.38500000000673        92.278210299337772                            NaN
   128.38550000000672        92.284625009374821                            NaN
   128.38600000000670        92.291039382916736                            NaN
   128.38650000000669        92.297453419737266                            NaN
   128.38700000000668        92.303867120572860                            NaN
   128.38750000000667        92.310280485623736                            NaN
   128.38800000000666        92.316693514529476                            NaN
   128.38850000000664        92.323106207356432                            NaN
   128.38900000000663        92.329518564458624                            NaN
   128.38950000000662        92.335930585736520                            NaN
   128.39000000000661        92.342342271705732                            NaN
   128.39050000000660        92.348753621421608                            NaN
   128.39100000000658        92.355164635686478                            NaN
   128.39150000000657        92.361575314833289                            NaN
   128.39200000000656        92.367985657715138                            NaN
   128.39250000000655        92.374395665725430                            NaN
   128.39300000000654        92.380805338266256                            NaN
   128.39350000000653        92.387214676440976                            NaN
   128.39400000000651        92.393623679380354                            NaN
   128.39450000000650        92.400032346816161                            NaN
   128.39500000000649        92.406440679600721                            NaN
   128.39550000000648        92.412848677585401                            NaN
   128.39600000000647        92.419256340132932                            NaN
   128.39650000000645        92.425663668549490                            NaN
   128.39700000000644        92.432070662175121                            NaN
   128.39750000000643        92.438477321575292                            NaN
   128.39800000000642        92.444883646266987                            NaN
   128.39850000000641        92.451289636805598                            NaN
   128.39900000000640        92.457695292739785                            NaN
   128.39950000000638        92.464100614432667                            NaN
   128.40000000000637        92.470505601597210                            NaN
   128.40050000000636        92.476910254886448                            NaN
   128.40100000000635        92.483314574079785                            NaN
   128.40150000000634        92.489718559408814                            NaN
   128.40200000000632        92.496122211200685                            NaN
   128.40250000000631        92.502525528859508                            NaN
   128.40300000000630        92.508928513164136                            NaN
   128.40350000000629        92.515331163754041                            NaN
   128.40400000000628        92.521733480619787                            NaN
   128.40450000000627        92.528135464513610                            NaN
   128.40500000000625        92.534537114048462                            NaN
   128.40550000000624        92.540938430818017                            NaN
   128.40600000000623        92.547339414584087                            NaN
   128.40650000000622        92.553740065010999                            NaN
   128.40700000000621        92.560140382251134                            NaN
   128.40750000000619        92.566540366556197                            NaN
   128.40800000000618        92.572940018117777                            NaN
   128.40850000000617        92.579339336692641                            NaN
   128.40900000000616        92.585738322457246                            NaN
   128.40950000000615        92.592136975549124                            NaN
   128.41000000000614        92.598535295871301                            NaN
   128.41050000000612        92.604933283916225                            NaN
   128.41100000000611        92.611330939732895                            NaN
   128.41150000000610        92.617728262630010                            NaN
   128.41200000000609        92.624125253269639                            NaN
   128.41250000000608        92.630521912389625                            NaN
   128.41300000000606        92.636918238973635                            NaN
   128.41350000000605        92.643314232970781                            NaN
   128.41400000000604        92.649709895430490                            NaN
   128.41450000000603        92.656105225956168                            NaN
   128.41500000000602        92.662500224118062                            NaN
   128.41550000000601        92.668894890567032                            NaN
   128.41600000000599        92.675289226158327                            NaN
   128.41650000000598        92.681683229867502                            NaN
   128.41700000000597        92.688076902396944                            NaN
   128.41750000000596        92.694470242904202                            NaN
   128.41800000000595        92.700863252093086                            NaN
   128.41850000000593        92.707255929652447                            NaN
   128.41900000000592        92.713648276114355                            NaN
   128.41950000000591        92.720040291556586                            NaN
   128.42000000000590        92.726431976465008                            NaN
   128.42050000000589        92.732823329925637                            NaN
   128.42100000000588        92.739214352249974                            NaN
   128.42150000000586        92.745605043822252                            NaN
   128.42200000000585        92.751995404338771                            NaN
   128.42250000000584        92.758385434428007                            NaN
   128.42300000000583        92.764775134211106                            NaN
   128.42350000000582        92.771164502938234                            NaN
   128.42400000000580        92.777553541718845                            NaN
   128.42450000000579        92.783942249699948                            NaN
   128.42500000000578        92.790330627576509                            NaN
   128.42550000000577        92.796718674888425                            NaN
   128.42600000000576        92.803106392665555                            NaN
   128.42650000000575        92.809493779969941                            NaN
   128.42700000000573        92.815880837397557                            NaN
   128.42750000000572        92.822267564868184                            NaN
   128.42800000000571        92.828653962374517                            NaN
   128.42850000000570        92.835040030187898                            NaN
   128.42900000000569        92.841425768260905                            NaN
   128.42950000000567        92.847811177039929                            NaN
   128.43000000000566        92.854196256205256                            NaN
   128.43050000000565        92.860581005734460                            NaN
   128.43100000000564        92.866965425877453                            NaN
   128.43150000000563        92.873349516519312                            NaN
   128.43200000000562        92.879733278075406                            NaN
   128.43250000000560        92.886116710548265                            NaN
   128.43300000000559        92.892499813746781                            NaN
   128.43350000000558        92.898882587840959                            NaN
   128.43400000000557        92.905265033088625                            NaN
   128.43450000000556        92.911647149353072                            NaN
   128.43500000000554        92.918028936990879                            NaN
   128.43550000000553        92.924410395914961                            NaN
   128.43600000000552        92.930791525977014                            NaN
   128.43650000000551        92.937172327876027                            NaN
   128.43700000000550        92.943552801236507                            NaN
   128.43750000000549        92.949932946060585                            NaN
   128.43800000000547        92.956312763039975                            NaN
   128.43850000000546        92.962692251292793                            NaN
   128.43900000000545        92.969071411172294                            NaN
   128.43950000000544        92.975450243455313                            NaN
   128.44000000000543        92.981828747323220                            NaN
   128.44050000000541        92.988206923153683                            NaN
   128.44100000000540        92.994584771304488                            NaN
   128.44150000000539        93.000962291531664                            NaN
   128.44200000000538        93.007339484632951                            NaN
   128.44250000000537        93.013716349379834                            NaN
   128.44300000000536        93.020092886493927                            NaN
   128.44350000000534        93.026469096537525                            NaN
   128.44400000000533        93.032844979049884                            NaN
   128.44450000000532        93.039220534445832                            NaN
   128.44500000000531        93.045595762091295                            NaN
   128.44550000000530        93.051970662528291                            NaN
   128.44600000000528        93.058345235992007                            NaN
   128.44650000000527        93.064719482343534                            NaN
   128.44700000000526        93.071093401858121                            NaN
   128.44750000000525        93.077466994852358                            NaN
   128.44800000000524        93.083840260690522                            NaN
   128.44850000000523        93.090213199501392                            NaN
   128.44900000000521        93.096585811959557                            NaN
   128.44950000000520        93.102958097815062                            NaN
   128.45000000000519        93.109330057232100                            NaN
   128.45050000000518        93.115701690223204                            NaN
   128.45100000000517        93.122072996956177                            NaN
   128.45150000000515        93.128443977344617                            NaN
   128.45200000000514        93.134814631237703                            NaN
   128.45250000000513        93.141184958819508                            NaN
   128.45300000000512        93.147554960920843                            NaN
   128.45350000000511        93.153924636432365                            NaN
   128.45400000000510        93.160293986267746                            NaN
   128.45450000000508        93.166663010146081                            NaN
   128.45500000000507        93.173031708601698                            NaN
   128.45550000000506        93.179400080747584                            NaN
   128.45600000000505        93.185768127900914                            NaN
   128.45650000000504        93.192135849791740                            NaN
   128.45700000000502        93.198503245929473                            NaN
   128.45750000000501        93.204870316443262                            NaN
   128.45800000000500        93.211237061322606                            NaN
   128.45850000000499        93.217603481216543                            NaN
   128.45900000000498        93.223969575942874                            NaN
   128.45950000000497        93.230335345955652                            NaN
   128.46000000000495        93.236700791083507                            NaN
   128.46050000000494        93.243065910794641                            NaN
   128.46100000000493        93.249430705763572                            NaN
   128.46150000000492        93.255795175547021                            NaN
   128.46200000000491        93.262159321021215                            NaN
   128.46250000000489        93.268523141883705                            NaN
   128.46300000000488        93.274886638084851                            NaN
   128.46350000000487        93.281249809615900                            NaN
   128.46400000000486        93.287612656997709                            NaN
   128.46450000000485        93.293975179914511                            NaN
   128.46500000000484        93.300337378170511                            NaN
   128.46550000000482        93.306699252791816                            NaN
   128.46600000000481        93.313060803476020                            NaN
   128.46650000000480        93.319422030068026                            NaN
   128.46700000000479        93.325782932592162                            NaN
   128.46750000000478        93.332143511383109                            NaN
   128.46800000000476        93.338503765707316                            NaN
   128.46850000000475        93.344863696602658                            NaN
   128.46900000000474        93.351223303479330                            NaN
   128.46950000000473        93.357582586730686                            NaN
   128.47000000000472        93.363941547168864                            NaN
   128.47050000000471        93.370300183894727                            NaN
   128.47100000000469        93.376658497388149                            NaN
   128.47150000000468        93.383016487290902                            NaN
   128.47200000000467        93.389374154269859                            NaN
   128.47250000000466        93.395731498175238                            NaN
   128.47300000000465        93.402088518828720                            NaN
   128.47350000000463        93.408445215819668                            NaN
   128.47400000000462        93.414801590810640                            NaN
   128.47450000000461        93.421157642507126                            NaN
   128.47500000000460        93.427513371459824                            NaN
   128.47550000000459        93.433868777568406                            NaN
   128.47600000000457        93.440223861173493                            NaN
   128.47650000000456        93.446578622310724                            NaN
   128.47700000000455        93.452933061131304                            NaN
   128.47750000000454        93.459287177307971                            NaN
   128.47800000000453        93.465640971170046                            NaN
   128.47850000000452        93.471994442796330                            NaN
   128.47900000000450        93.478347592335354                            NaN
   128.47950000000449        93.484700419500371                            NaN
   128.48000000000448        93.491052924750178                            NaN
   128.48050000000447        93.497405108575208                            NaN
   128.48100000000446        93.503756969977729                            NaN
   128.48150000000444        93.510108509639991                            NaN
   128.48200000000443        93.516459727401852                            NaN
   128.48250000000442        93.522810623605992                            NaN
   128.48300000000441        93.529161197988103                            NaN
   128.48350000000440        93.535511451008787                            NaN
   128.48400000000439        93.541861382613334                            NaN
   128.48450000000437        93.548210992781264                            NaN
   128.48500000000436        93.554560281861171                            NaN
   128.48550000000435        93.560909249217772                            NaN
   128.48600000000434        93.567257895857523                            NaN
   128.48650000000433        93.573606221271476                            NaN
   128.48700000000431        93.579954225770962                            NaN
   128.48750000000430        93.586301909153491                            NaN
   128.48800000000429        93.592649271852906                            NaN
   128.48850000000428        93.598996313404683                            NaN
   128.48900000000427        93.605343034796888                            NaN
   128.48950000000426        93.611689435695894                            NaN
   128.49000000000424        93.618035515659230                            NaN
   128.49050000000423        93.624381274935260                            NaN
   128.49100000000422        93.630726714071116                            NaN
   128.49150000000421        93.637071832600938                            NaN
   128.49200000000420        93.643416630930773                            NaN
   128.49250000000418        93.649761109192823                            NaN
   128.49300000000417        93.656105267358598                            NaN
   128.49350000000416        93.662449105294669                            NaN
   128.49400000000415        93.668792623962091                            NaN
   128.49450000000414        93.675135822023222                            NaN
   128.49500000000413        93.681478700471132                            NaN
   128.49550000000411        93.687821258767471                            NaN
   128.49600000000410        93.694163497249193                            NaN
   128.49650000000409        93.700505416760421                            NaN
   128.49700000000408        93.706847016474910                            NaN
   128.49750000000407        93.713188297103244                            NaN
   128.49800000000405        93.719529258073038                            NaN
   128.49850000000404        93.725869899411762                            NaN
   128.49900000000403        93.732210221568039                            NaN
   128.49950000000402        93.738550224747314                            NaN
   128.50000000000401        93.744889908879927                            NaN
   128.50050000000400        93.751229273846917                            NaN
   128.50100000000398        93.757568319873585                            NaN
   128.50150000000397        93.763907047346251                            NaN
   128.50200000000396        93.770245455682641                            NaN
   128.50250000000395        93.776583545845369                            NaN
   128.50300000000394        93.782921317241531                            NaN
   128.50350000000392        93.789258768873779                            NaN
   128.50400000000391        93.795595902800301                            NaN
   128.50450000000390        93.801932718185952                            NaN
   128.50500000000389        93.808269214977784                            NaN
   128.50550000000388        93.814605393961685                            NaN
   128.50600000000387        93.820941254583659                            NaN
   128.50650000000385        93.827276796968704                            NaN
   128.50700000000384        93.833612021266774                            NaN
   128.50750000000383        93.839946927815717                            NaN
   128.50800000000382        93.846281515952711                            NaN
   128.50850000000381        93.852615786417459                            NaN
   128.50900000000379        93.858949739577710                            NaN
   128.50950000000378        93.865283374276288                            NaN
   128.51000000000377        93.871616691862840                            NaN
   128.51050000000376        93.877949691902657                            NaN
   128.51100000000375        93.884282374460469                            NaN
   128.51150000000374        93.890614739267505                            NaN
   128.51200000000372        93.896946787176603                            NaN
   128.51250000000371        93.903278517168701                            NaN
   128.51300000000370        93.909609929960723                            NaN
   128.51350000000369        93.915941025936618                            NaN
   128.51400000000368        93.922271805290535                            NaN
   128.51450000000366        93.928602267272666                            NaN
   128.51500000000365        93.934932412433298                            NaN
   128.51550000000364        93.941262240409330                            NaN
   128.51600000000363        93.947591752124765                            NaN
   128.51650000000362        93.953920946601698                            NaN
   128.51700000000361        93.960249825022899                            NaN
   128.51750000000359        93.966578386357625                            NaN
   128.51800000000358        93.972906631337082                            NaN
   128.51850000000357        93.979234559797462                            NaN
   128.51900000000356        93.985562171913003                            NaN
   128.51950000000355        93.991889467567177                            NaN
   128.52000000000353        93.998216447243948                            NaN
   128.52050000000352        94.004543110933994                            NaN
   128.52100000000351        94.010869458822668                            NaN
   128.52150000000350        94.017195490344037                            NaN
   128.52200000000349        94.023521206294447                            NaN
   128.52250000000348        94.029846606365936                            NaN
   128.52300000000346        94.036171690754657                            NaN
   128.52350000000345        94.042496459237412                            NaN
   128.52400000000344        94.048820911913054                            NaN
   128.52450000000343        94.055145049230774                            NaN
   128.52500000000342        94.061468871289051                            NaN
   128.52550000000340        94.067792377732729                            NaN
   128.52600000000339        94.074115568747928                            NaN
   128.52650000000338        94.080438444479185                            NaN
   128.52700000000337        94.086761005734445                            NaN
   128.52750000000336        94.093083251431338                            NaN
   128.52800000000335        94.099405182268825                            NaN
   128.52850000000333        94.105726797798852                            NaN
   128.52900000000332        94.112048098625493                            NaN
   128.52950000000331        94.118369084094397                            NaN
   128.53000000000330        94.124689755124493                            NaN
   128.53050000000329        94.131010111199558                            NaN
   128.53100000000327        94.137330153252165                            NaN
   128.53150000000326        94.143649880500448                            NaN
   128.53200000000325        94.149969293323409                            NaN
   128.53250000000324        94.156288391687383                            NaN
   128.53300000000323        94.162607176035209                            NaN
   128.53350000000322        94.168925645824828                            NaN
   128.53400000000320        94.175243801402843                            NaN
   128.53450000000319        94.181561642608244                            NaN
   128.53500000000318        94.187879169952637                            NaN
   128.53550000000317        94.194196383333320                            NaN
   128.53600000000316        94.200513283604025                            NaN
   128.53650000000314        94.206829869700869                            NaN
   128.53700000000313        94.213146141825291                            NaN
   128.53750000000312        94.219462099978358                            NaN
   128.53800000000311        94.225777744682091                            NaN
   128.53850000000310        94.232093075775481                            NaN
   128.53900000000309        94.238408093877354                            NaN
   128.53950000000307        94.244722798290439                            NaN
   128.54000000000306        94.251037189475269                            NaN
   128.54050000000305        94.257351267019374                            NaN
   128.54100000000304        94.263665031151334                            NaN
   128.54150000000303        94.269978482957328                            NaN
   128.54200000000301        94.276291621456991                            NaN
   128.54250000000300        94.282604446666085                            NaN
   128.54300000000299        94.288916959829905                            NaN
   128.54350000000298        94.295229159783389                            NaN
   128.54400000000297        94.301541047423513                            NaN
   128.54450000000296        94.307852622134178                            NaN
   128.54500000000294        94.314163883828257                            NaN
   128.54550000000293        94.320474832885409                            NaN
   128.54600000000292        94.326785469378549                            NaN
   128.54650000000291        94.333095794423784                            NaN
   128.54700000000290        94.339405806253737                            NaN
   128.54750000000288        94.345715506077113                            NaN
   128.54800000000287        94.352024893812754                            NaN
   128.54850000000286        94.358333969367962                            NaN
   128.54900000000285        94.364642732793641                            NaN
   128.54950000000284        94.370951184297098                            NaN
   128.55000000000283        94.377259323997478                            NaN
   128.55050000000281        94.383567151737665                            NaN
   128.55100000000280        94.389874667754739                            NaN
   128.55150000000279        94.396181871909832                            NaN
   128.55200000000278        94.402488764608350                            NaN
   128.55250000000277        94.408795345817254                            NaN
   128.55300000000275        94.415101615446972                            NaN
   128.55350000000274        94.421407574080931                            NaN
   128.55400000000273        94.427713220941172                            NaN
   128.55450000000272        94.434018556963110                            NaN
   128.55500000000271        94.440323581904977                            NaN
   128.55550000000270        94.446628295315790                            NaN
   128.55600000000268        94.452932697952747                            NaN
   128.55650000000267        94.459236788750644                            NaN
   128.55700000000266        94.465540569203355                            NaN
   128.55750000000265        94.471844038910291                            NaN
   128.55800000000264        94.478147198351436                            NaN
   128.55850000000262        94.484450046237342                            NaN
   128.55900000000261        94.490752583733027                            NaN
   128.55950000000260        94.497054810772070                            NaN
   128.56000000000259        94.503356727120106                            NaN
   128.56050000000258        94.509658333244616                            NaN
   128.56100000000257        94.515959628872153                            NaN
   128.56150000000255        94.522260614452463                            NaN
   128.56200000000254        94.528561289946580                            NaN
   128.56250000000253        94.534861655106184                            NaN
   128.56300000000252        94.541161710429648                            NaN
   128.56350000000251        94.547461455179914                            NaN
   128.56400000000249        94.553760890564533                            NaN
   128.56450000000248        94.560060016347563                            NaN
   128.56500000000247        94.566358832083509                            NaN
   128.56550000000246        94.572657337686309                            NaN
   128.56600000000245        94.578955534042294                            NaN
   128.56650000000243        94.585253420502710                            NaN
   128.56700000000242        94.591550997937929                            NaN
   128.56750000000241        94.597848265464492                            NaN
   128.56800000000240        94.604145223452448                            NaN
   128.56850000000239        94.610441872609528                            NaN
   128.56900000000238        94.616738212401017                            NaN
   128.56950000000236        94.623034243191199                            NaN
   128.57000000000235        94.629329964854279                            NaN
   128.57050000000234        94.635625377827083                            NaN
   128.57100000000233        94.641920482002220                            NaN
   128.57150000000232        94.648215276487605                            NaN
   128.57200000000230        94.654509762810449                            NaN
   128.57250000000229        94.660803940532475                            NaN
   128.57300000000228        94.667097809116811                            NaN
   128.57350000000227        94.673391368982465                            NaN
   128.57400000000226        94.679684621159225                            NaN
   128.57450000000225        94.685977564502849                            NaN
   128.57500000000223        94.692270199402927                            NaN
   128.57550000000222        94.698562525722878                            NaN
   128.57600000000221        94.704854543896886                            NaN
   128.57650000000220        94.711146254087026                            NaN
   128.57700000000219        94.717437655903268                            NaN
   128.57750000000217        94.723728749884998                            NaN
   128.57800000000216        94.730019535863590                            NaN
   128.57850000000215        94.736310014045856                            NaN
   128.57900000000214        94.742600184052122                            NaN
   128.57950000000213        94.748890046432962                            NaN
   128.58000000000212        94.755179601345446                            NaN
   128.58050000000210        94.761468848796966                            NaN
   128.58100000000209        94.767757788742657                            NaN
   128.58150000000208        94.774046420639905                            NaN
   128.58200000000207        94.780334745604648                            NaN
   128.58250000000206        94.786622763389701                            NaN
   128.58300000000204        94.792910473561193                            NaN
   128.58350000000203        94.799197876386330                            NaN
   128.58400000000202        94.805484972630637                            NaN
   128.58450000000201        94.811771761706424                            NaN
   128.58500000000200        94.818058243679758                            NaN
   128.58550000000199        94.824344418654320                            NaN
   128.58600000000197        94.830630286949571                            NaN
   128.58650000000196        94.836915848546084                            NaN
   128.58700000000195        94.843201103244766                            NaN
   128.58750000000194        94.849486051620588                            NaN
   128.58800000000193        94.855770693222297                            NaN
   128.58850000000191        94.862055028036821                            NaN
   128.58900000000190        94.868339056918558                            NaN
   128.58950000000189        94.874622778915068                            NaN
   128.59000000000188        94.880906195074019                            NaN
   128.59050000000187        94.887189304887670                            NaN
   128.59100000000186        94.893472108333839                            NaN
   128.59150000000184        94.899754605874648                            NaN
   128.59200000000183        94.906036796932781                            NaN
   128.59250000000182        94.912318682605843                            NaN
   128.59300000000181        94.918600262285963                            NaN
   128.59350000000180        94.924881536255455                            NaN
   128.59400000000178        94.931162504444814                            NaN
   128.59450000000177        94.937443166977104                            NaN
   128.59500000000176        94.943723523841570                            NaN
   128.59550000000175        94.950003574726196                            NaN
   128.59600000000174        94.956283320723301                            NaN
   128.59650000000173        94.962562761552249                            NaN
   128.59700000000171        94.968841896556100                            NaN
   128.59750000000170        94.975120726423924                            NaN
   128.59800000000169        94.981399251629441                            NaN
   128.59850000000168        94.987677470880470                            NaN
   128.59900000000167        94.993955385998888                            NaN
   128.59950000000165        95.000232995703684                            NaN
   128.60000000000164        95.006510300507543                            NaN
   128.60050000000163        95.012787300371656                            NaN
   128.60100000000162        95.019063995245432                            NaN
   128.60150000000161        95.025340385570601                            NaN
   128.60200000000160        95.031616471490295                            NaN
   128.60250000000158        95.037892252810778                            NaN
   128.60300000000157        95.044167729556492                            NaN
   128.60350000000156        95.050442902035627                            NaN
   128.60400000000155        95.056717770242074                            NaN
   128.60450000000154        95.062992334173643                            NaN
   128.60500000000152        95.069266593751891                            NaN
   128.60550000000151        95.075540549459447                            NaN
   128.60600000000150        95.081814200439695                            NaN
   128.60650000000149        95.088087547849312                            NaN
   128.60700000000148        95.094360591618766                            NaN
   128.60750000000147        95.100633330927920                            NaN
   128.60800000000145        95.106905766252254                            NaN
   128.60850000000144        95.113177897893294                            NaN
   128.60900000000143        95.119449726162514                            NaN
   128.60950000000142        95.125721251411520                            NaN
   128.61000000000141        95.131992472081464                            NaN
   128.61050000000139        95.138263389804806                            NaN
   128.61100000000138        95.144534003878178                            NaN
   128.61150000000137        95.150804315033383                            NaN
   128.61200000000136        95.157074323197264                            NaN
   128.61250000000135        95.163344027674057                            NaN
   128.61300000000134        95.169613429192012                            NaN
   128.61350000000132        95.175882527731233                            NaN
   128.61400000000131        95.182151322989796                            NaN
   128.61450000000130        95.188419814924274                            NaN
   128.61500000000129        95.194688004502765                            NaN
   128.61550000000128        95.200955891481186                            NaN
   128.61600000000126        95.207223475755299                            NaN
   128.61650000000125        95.213490757448767                            NaN
   128.61700000000124        95.219757736391429                            NaN
   128.61750000000123        95.226024412774294                            NaN
   128.61800000000122        95.232290786712582                            NaN
   128.61850000000121        95.238556858366223                            NaN
   128.61900000000119        95.244822627274942                            NaN
   128.61950000000118        95.251088094249084                            NaN
   128.62000000000117        95.257353259303443                            NaN
   128.62050000000116        95.263618122195695                            NaN
   128.62100000000115        95.269882682692540                            NaN
   128.62150000000113        95.276146941640675                            NaN
   128.62200000000112        95.282410898792918                            NaN
   128.62250000000111        95.288674554620101                            NaN
   128.62300000000110        95.294937907898017                            NaN
   128.62350000000109        95.301200959815574                            NaN
   128.62400000000108        95.307463709786319                            NaN
   128.62450000000106        95.313726158385350                            NaN
   128.62500000000105        95.319988305056697                            NaN
   128.62550000000104        95.326250150944460                            NaN
   128.62600000000103        95.332511695172741                            NaN
   128.62650000000102        95.338772938147812                            NaN
   128.62700000000100        95.345033879868154                            NaN
   128.62750000000099        95.351294520336694                            NaN
   128.62800000000098        95.357554860223971                            NaN
   128.62850000000097        95.363814898934550                            NaN
   128.62900000000096        95.370074636471102                            NaN
   128.62950000000095        95.376334072968945                            NaN
   128.63000000000093        95.382593208710830                            NaN
   128.63050000000092        95.388852043767187                            NaN
   128.63100000000091        95.395110578877521                            NaN
   128.63150000000090        95.401368813064053                            NaN
   128.63200000000089        95.407626746637476                            NaN
   128.63250000000087        95.413884379563157                            NaN
   128.63300000000086        95.420141712382005                            NaN
   128.63350000000085        95.426398744427573                            NaN
   128.63400000000084        95.432655476171092                            NaN
   128.63450000000083        95.438911908189212                            NaN
   128.63500000000082        95.445168039763075                            NaN
   128.63550000000080        95.451423871792457                            NaN
   128.63600000000079        95.457679403550273                            NaN
   128.63650000000078        95.463934635586583                            NaN
   128.63700000000077        95.470189567047683                            NaN
   128.63750000000076        95.476444198790219                            NaN
   128.63800000000074        95.482698531197642                            NaN
   128.63850000000073        95.488952564011186                            NaN
   128.63900000000072        95.495206297558653                            NaN
   128.63950000000071        95.501459731206310                            NaN
   128.64000000000070        95.507712865118421                            NaN
   128.64050000000069        95.513965700191790                            NaN
   128.64100000000067        95.520218235799348                            NaN
   128.64150000000066        95.526470472238444                            NaN
   128.64200000000065        95.532722408972532                            NaN
   128.64250000000064        95.538974046704055                            NaN
   128.64300000000063        95.545225385445704                            NaN
   128.64350000000061        95.551476424871780                            NaN
   128.64400000000060        95.557727166130306                            NaN
   128.64450000000059        95.563977608512630                            NaN
   128.64500000000058        95.570227750977210                            NaN
   128.64550000000057        95.576477595450214                            NaN
   128.64600000000056        95.582727141955758                            NaN
   128.64650000000054        95.588976389684021                            NaN
   128.64700000000053        95.595225338456046                            NaN
   128.64750000000052        95.601473988610465                            NaN
   128.64800000000051        95.607722341149639                            NaN
   128.64850000000050        95.613970395276965                            NaN
   128.64900000000048        95.620218150708894                            NaN
   128.64950000000047        95.626465607679066                            NaN
   128.65000000000046        95.632712767017679                            NaN
   128.65050000000045        95.638959628067454                            NaN
   128.65100000000044        95.645206191220893                            NaN
   128.65150000000042        95.651452456798097                            NaN
   128.65200000000041        95.657698424359594                            NaN
   128.65250000000040        95.663944093958449                            NaN
   128.65300000000039        95.670189466038764                            NaN
   128.65350000000038        95.676434540278990                            NaN
   128.65400000000037        95.682679317223460                            NaN
   128.65450000000035        95.688923796431041                            NaN
   128.65500000000034        95.695167978304582                            NaN
   128.65550000000033        95.701411862913318                            NaN
   128.65600000000032        95.707655450058397                            NaN
   128.65650000000031        95.713898739811100                            NaN
   128.65700000000029        95.720141732645033                            NaN
   128.65750000000028        95.726384428325574                            NaN
   128.65800000000027        95.732626827225758                            NaN
   128.65850000000026        95.738868928549309                            NaN
   128.65900000000025        95.745110733319947                            NaN
   128.65950000000024        95.751352241159651                            NaN
   128.66000000000022        95.757593452451275                            NaN
   128.66050000000021        95.763834367008727                            NaN
   128.66100000000020        95.770074984919233                            NaN
   128.66150000000019        95.776315306263513                            NaN
   128.66200000000018        95.782555331019225                            NaN
   128.66250000000016        95.788795059671841                            NaN
   128.66300000000015        95.795034491840354                            NaN
   128.66350000000014        95.801273627289007                            NaN
   128.66400000000013        95.807512466738828                            NaN
   128.66450000000012        95.813751009852140                            NaN
   128.66500000000011        95.819989256769304                            NaN
   128.66550000000009        95.826227207678897                            NaN
   128.66600000000008        95.832464862584985                            NaN
   128.66650000000007        95.838702221518261                            NaN
   128.66700000000006        95.844939284559416                            NaN
   128.66750000000005        95.851176052548013                            NaN
   128.66800000000003        95.857412524484616                            NaN
   128.66850000000002        95.863648700511675                            NaN
   128.66900000000001        95.869884581320150                            NaN
   128.66950000000000        95.876120166471622                            NaN
   128.66999999999999        95.882355455968224                            NaN
   128.67049999999998        95.888590450640081                            NaN
   128.67099999999996        95.894825149470790                            NaN
   128.67149999999995        95.901059553328011                            NaN
   128.67199999999994        95.907293661726541                            NaN
   128.67249999999993        95.913527475022590                            NaN
   128.67299999999992        95.919760993576716                            NaN
   128.67349999999990        95.925994217121456                            NaN
   128.67399999999989        95.932227145450199                            NaN
   128.67449999999988        95.938459779242237                            NaN
   128.67499999999987        95.944692118503241                            NaN
   128.67549999999986        95.950924162718465                            NaN
   128.67599999999985        95.957155912635031                            NaN
   128.67649999999983        95.963387367382239                            NaN
   128.67699999999982        95.969618527745851                            NaN
   128.67749999999981        95.975849394065548                            NaN
   128.67799999999980        95.982079965708138                            NaN
   128.67849999999979        95.988310242691355                            NaN
   128.67899999999977        95.994540225716932                            NaN
   128.67949999999976        96.000769914707476                            NaN
   128.67999999999975        96.006999309317067                            NaN
   128.68049999999974        96.013228409698371                            NaN
   128.68099999999973        96.019457216136558                            NaN
   128.68149999999972        96.025685729393530                            NaN
   128.68199999999970        96.031913948190692                            NaN
   128.68249999999969        96.038141873132673                            NaN
   128.68299999999968        96.044369504907934                            NaN
   128.68349999999967        96.050596842937793                            NaN
   128.68399999999966        96.056823886928825                            NaN
   128.68449999999964        96.063050637593449                            NaN
   128.68499999999963        96.069277094886672                            NaN
   128.68549999999962        96.075503258491523                            NaN
   128.68599999999961        96.081729128750709                            NaN
   128.68649999999960        96.087954706212159                            NaN
   128.68699999999959        96.094179990291920                            NaN
   128.68749999999957        96.100404981145587                            NaN
   128.68799999999956        96.106629678886691                            NaN
   128.68849999999955        96.112854083545599                            NaN
   128.68899999999954        96.119078195026205                            NaN
   128.68949999999953        96.125302013871462                            NaN
   128.68999999999951        96.131525539876648                            NaN
   128.69049999999950        96.137748773563771                            NaN
   128.69099999999949        96.143971714236457                            NaN
   128.69149999999948        96.150194362431648                            NaN
   128.69199999999947        96.156416718275310                            NaN
   128.69249999999946        96.162638781668548                            NaN
   128.69299999999944        96.168860552045075                            NaN
   128.69349999999943        96.175082030630833                            NaN
   128.69399999999942        96.181303216284107                            NaN
   128.69449999999941        96.187524110052422                            NaN
   128.69499999999940        96.193744711867680                            NaN
   128.69549999999938        96.199965021113243                            NaN
   128.69599999999937        96.206185038904039                            NaN
   128.69649999999936        96.212404764253236                            NaN
   128.69699999999935        96.218624198275123                            NaN
   128.69749999999934        96.224843340229697                            NaN
   128.69799999999933        96.231062190046700                            NaN
   128.69849999999931        96.237280748116248                            NaN
   128.69899999999930        96.243499014772965                            NaN
   128.69949999999929        96.249716990327087                            NaN
   128.69999999999928        96.255934674081487                            NaN
   128.70049999999927        96.262152066627678                            NaN
   128.70099999999925        96.268369167415202                            NaN
   128.70149999999924        96.274585977180678                            NaN
   128.70199999999923        96.280802495426073                            NaN
   128.70249999999922        96.287018722431839                            NaN
   128.70299999999921        96.293234658896054                            NaN
   128.70349999999920        96.299450303753630                            NaN
   128.70399999999918        96.305665657664335                            NaN
   128.70449999999917        96.311880720707194                            NaN
   128.70499999999916        96.318095492779165                            NaN
   128.70549999999915        96.324309974390360                            NaN
   128.70599999999914        96.330524165580528                            NaN
   128.70649999999912        96.336738066089964                            NaN
   128.70699999999911        96.342951675622515                            NaN
   128.70749999999910        96.349164994735986                            NaN
   128.70799999999909        96.355378023459735                            NaN
   128.70849999999908        96.361590761848902                            NaN
   128.70899999999907        96.367803209066210                            NaN
   128.70949999999905        96.374015366666058                            NaN
   128.70999999999904        96.380227234125357                            NaN
   128.71049999999903        96.386438811706796                            NaN
   128.71099999999902        96.392650099247149                            NaN
   128.71149999999901        96.398861096087614                            NaN
   128.71199999999899        96.405071803042233                            NaN
   128.71249999999898        96.411282220818507                            NaN
   128.71299999999897        96.417492348421064                            NaN
   128.71349999999896        96.423702186164633                            NaN
   128.71399999999895        96.429911734152057                            NaN
   128.71449999999894        96.436120992526099                            NaN
   128.71499999999892        96.442329962249133                            NaN
   128.71549999999891        96.448538641349714                            NaN
   128.71599999999890        96.454747031460997                            NaN
   128.71649999999889        96.460955132226943                            NaN
   128.71699999999888        96.467162943465951                            NaN
   128.71749999999886        96.473370465644152                            NaN
   128.71799999999885        96.479577698578709                            NaN
   128.71849999999884        96.485784642569925                            NaN
   128.71899999999883        96.491991297245264                            NaN
   128.71949999999882        96.498197663127570                            NaN
   128.71999999999881        96.504403740061022                            NaN
   128.72049999999879        96.510609527917623                            NaN
   128.72099999999878        96.516815027024975                            NaN
   128.72149999999877        96.523020237818386                            NaN
   128.72199999999876        96.529225160134715                            NaN
   128.72249999999875        96.535429793223116                            NaN
   128.72299999999873        96.541634138256754                            NaN
   128.72349999999872        96.547838194511741                            NaN
   128.72399999999871        96.554041962507142                            NaN
   128.72449999999870        96.560245442014207                            NaN
   128.72499999999869        96.566448633500883                            NaN
   128.72549999999868        96.572651536875554                            NaN
   128.72599999999866        96.578854151846727                            NaN
   128.72649999999865        96.585056479250255                            NaN
   128.72699999999864        96.591258518075577                            NaN
   128.72749999999863        96.597460268908463                            NaN
   128.72799999999862        96.603661732297041                            NaN
   128.72849999999860        96.609862907574637                            NaN
   128.72899999999859        96.616063795017979                            NaN
   128.72949999999858        96.622264395537940                            NaN
   128.72999999999857        96.628464707963360                            NaN
   128.73049999999856        96.634664732437784                            NaN
   128.73099999999855        96.640864469816137                            NaN
   128.73149999999853        96.647063919380344                            NaN
   128.73199999999852        96.653263081419752                            NaN
   128.73249999999851        96.659461956659712                            NaN
   128.73299999999850        96.665660544428192                            NaN
   128.73349999999849        96.671858845571634                            NaN
   128.73399999999847        96.678056859104814                            NaN
   128.73449999999846        96.684254585851207                            NaN
   128.73499999999845        96.690452025612558                            NaN
   128.73549999999844        96.696649178406446                            NaN
   128.73599999999843        96.702846044104916                            NaN
   128.73649999999841        96.709042623507202                            NaN
   128.73699999999840        96.715238915824202                            NaN
   128.73749999999839        96.721434921155392                            NaN
   128.73799999999838        96.727630640531302                            NaN
   128.73849999999837        96.733826072418168                            NaN
   128.73899999999836        96.740021218787007                            NaN
   128.73949999999834        96.746216078705658                            NaN
   128.73999999999833        96.752410652060391                            NaN
   128.74049999999832        96.758604939221399                            NaN
   128.74099999999831        96.764798939760752                            NaN
   128.74149999999830        96.770992654801603                            NaN
   128.74199999999828        96.777186082954287                            NaN
   128.74249999999827        96.783379225097590                            NaN
   128.74299999999826        96.789572081735429                            NaN
   128.74349999999825        96.795764652265348                            NaN
   128.74399999999824        96.801956937308361                            NaN
   128.74449999999823        96.808148936336863                            NaN
   128.74499999999821        96.814340649464498                            NaN
   128.74549999999820        96.820532077468968                            NaN
   128.74599999999819        96.826723219545627                            NaN
   128.74649999999818        96.832914076366976                            NaN
   128.74699999999817        96.839104647537937                            NaN
   128.74749999999815        96.845294933597458                            NaN
   128.74799999999814        96.851484933973637                            NaN
   128.74849999999813        96.857674649095514                            NaN
   128.74899999999812        96.863864079278798                            NaN
   128.74949999999811        96.870053223646281                            NaN
   128.74999999999810        96.876242083415676                            NaN
   128.75049999999808        96.882430658160956                            NaN
   128.75099999999807        96.888618947587091                            NaN
   128.75149999999806        96.894806952560245                            NaN
   128.75199999999805        96.900994672648906                            NaN
   128.75249999999804        96.907182108320427                            NaN
   128.75299999999802        96.913369259352109                            NaN
   128.75349999999801        96.919556125455287                            NaN
   128.75399999999800        96.925742706695885                            NaN
   128.75449999999799        96.931929003702891                            NaN
   128.75499999999798        96.938115016059129                            NaN
   128.75549999999797        96.944300744100019                            NaN
   128.75599999999795        96.950486188160284                            NaN
   128.75649999999794        96.956671347514117                            NaN
   128.75699999999793        96.962856222963921                            NaN
   128.75749999999792        96.969040814558539                            NaN
   128.75799999999791        96.975225121118271                            NaN
   128.75849999999789        96.981409144551350                            NaN
   128.75899999999788        96.987592883819133                            NaN
   128.75949999999787        96.993776339024564                            NaN
   128.75999999999786        96.999959510310930                            NaN
   128.76049999999785        97.006142398582796                            NaN
   128.76099999999784        97.012325002862269                            NaN
   128.76149999999782        97.018507323929342                            NaN
   128.76199999999781        97.024689360583224                            NaN
   128.76249999999780        97.030871113840021                            NaN
   128.76299999999779        97.037052583795358                            NaN
   128.76349999999778        97.043233770740102                            NaN
   128.76399999999776        97.049414674510800                            NaN
   128.76449999999775        97.055595294096591                            NaN
   128.76499999999774        97.061775630950933                            NaN
   128.76549999999773        97.067955685039820                            NaN
   128.76599999999772        97.074135455895146                            NaN
   128.76649999999771        97.080314943742707                            NaN
   128.76699999999769        97.086494148591569                            NaN
   128.76749999999768        97.092673070964821                            NaN
   128.76799999999767        97.098851710233262                            NaN
   128.76849999999766        97.105030066343446                            NaN
   128.76899999999765        97.111208140430918                            NaN
   128.76949999999763        97.117385931540284                            NaN
   128.76999999999762        97.123563439891839                            NaN
   128.77049999999761        97.129740665670326                            NaN
   128.77099999999760        97.135917609589654                            NaN
   128.77149999999759        97.142094270907378                            NaN
   128.77199999999758        97.148270650011014                            NaN
   128.77249999999756        97.154446746916250                            NaN
   128.77299999999755        97.160622561675410                            NaN
   128.77349999999754        97.166798094427804                            NaN
   128.77399999999753        97.172973345222701                            NaN
   128.77449999999752        97.179148313616324                            NaN
   128.77499999999750        97.185323000037315                            NaN
   128.77549999999749        97.191497404738371                            NaN
   128.77599999999748        97.197671527692336                            NaN
   
   
   128.77649999999747        278.39805236742700        278.07554837553062     
   128.77699999999746        278.40027108884902        278.07790135647889     
   128.77749999999745        278.40339756655447        278.08104060604506     
   128.77799999999743        278.40652400942753        278.08417981964419     
   128.77849999999742        278.40965041374562        278.08731899382138     
   128.77899999999741        278.41277677950910        278.09045812857761     
   128.77949999999740        278.41590310671768        278.09359722391508     
   128.77999999999739        278.41902939537511        278.09673627983449     
   128.78049999999737        278.42215564548337        278.09987529633918     
   128.78099999999736        278.42528185704276        278.10301427342972     
   128.78149999999735        278.42840803005606        278.10615321110816     
   128.78199999999734        278.43153416452304        278.10929210937576     
   128.78249999999733        278.43466026044689        278.11243096823438     
   128.78299999999732        278.43778631782948        278.11556978768681     
   128.78349999999730        278.44091233667262        278.11870856773334     
   128.78399999999729        278.44403831697542        278.12184730837600     
   128.78449999999728        278.44716425874270        278.12498600961754     
   128.78499999999727        278.45029016197520        278.12812467145824     
   128.78549999999726        278.45341602667253        278.13126329390116     
   128.78599999999724        278.45654185283939        278.13440187694800     
   128.78649999999723        278.45966764047540        278.13754042059884     
   128.78699999999722        278.46279338958203        278.14067892485656     
   128.78749999999721        278.46591910016224        278.14381738972236     
   128.78799999999720        278.46904477221653        278.14695581519874     
   128.78849999999719        278.47217040574793        278.15009420128717     
   128.78899999999717        278.47529600075666        278.15323254798915     
   128.78949999999716        278.47842155724425        278.15637085530597     
   128.78999999999715        278.48154707521434        278.15950912324070     
   128.79049999999714        278.48467255466591        278.16264735179311     
   128.79099999999713        278.48779799560288        278.16578554096634     
   128.79149999999711        278.49092339802473        278.16892369076203     
   128.79199999999710        278.49404876193495        278.17206180118148     
   128.79249999999709        278.49717408733375        278.17519987222641     
   128.79299999999708        278.50029937422443        278.17833790389881     
   128.79349999999707        278.50342462260568        278.18147589619969     
   128.79399999999706        278.50654983248256        278.18461384913206     
   128.79449999999704        278.50967500385502        278.18775176269645     
   128.79499999999703        278.51280013672590        278.19088963689546     
   128.79549999999702        278.51592523109457        278.19402747172938     
   128.79599999999701        278.51905028696484        278.19716526720185     
   128.79649999999700        278.52217530433671        278.20030302331350     
   128.79699999999698        278.52530028321303        278.20344074006624     
   128.79749999999697        278.52842522359475        278.20657841746163     
   128.79799999999696        278.53155012548331        278.20971605550136     
   128.79849999999695        278.53467498888142        278.21285365418794     
   128.79899999999694        278.53779981378921        278.21599121352165     
   128.79949999999693        278.54092460020991        278.21912873350533     
   128.79999999999691        278.54404934814431        278.22226621413961     
   128.80049999999690        278.54717405759419        278.22540365542773     
   128.80099999999689        278.55029872856034        278.22854105737014     
   128.80149999999688        278.55342336104576        278.23167841996917     
   128.80199999999687        278.55654795505086        278.23481574322614     
   128.80249999999685        278.55967251057808        278.23795302714331     
   128.80299999999684        278.56279702762947        278.24109027172273     
   128.80349999999683        278.56592150620611        278.24422747696445     
   128.80399999999682        278.56904594630896        278.24736464287110     
   128.80449999999681        278.57217034793968        278.25050176944518     
   128.80499999999680        278.57529471110172        278.25363885668804     
   128.80549999999678        278.57841903579452        278.25677590460043     
   128.80599999999677        278.58154332202139        278.25991291318428     
   128.80649999999676        278.58466756978265        278.26304988244203     
   128.80699999999675        278.58779177908082        278.26618681237562     
   128.80749999999674        278.59091594991696        278.26932370298562     
   128.80799999999672        278.59404008229234        278.27246055427446     
   128.80849999999671        278.59716417621041        278.27559736624403     
   128.80899999999670        278.60028823167170        278.27873413889608     
   128.80949999999669        278.60341224867796        278.28187087223091     
   128.80999999999668        278.60653622722879        278.28500756625220     
   128.81049999999667        278.60966016732971        278.28814422096048     
   128.81099999999665        278.61278406897890        278.29128083635834     
   128.81149999999664        278.61590793217897        278.29441741244597     
   128.81199999999663        278.61903175693283        278.29755394922682     
   128.81249999999662        278.62215554324121        278.30069044670097     
   128.81299999999661        278.62527929110541        278.30382690487198     
   128.81349999999659        278.62840300052756        278.30696332373981     
   128.81399999999658        278.63152667150945        278.31009970330700     
   128.81449999999657        278.63465030405166        278.31323604357550     
   128.81499999999656        278.63777389815664        278.31637234454610     
   128.81549999999655        278.64089745382643        278.31950860622158     
   128.81599999999654        278.64402097106216        278.32264482860325     
   128.81649999999652        278.64714444986350        278.32578101169321     
   128.81699999999651        278.65026789023688        278.32891715549198     
   128.81749999999650        278.65339129217870        278.33205326000149     
   128.81799999999649        278.65651465569528        278.33518932522463     
   128.81849999999648        278.65963798078417        278.33832535116244     
   128.81899999999646        278.66276126744947        278.34146133781712     
   128.81949999999645        278.66588451569163        278.34459728518880     
   128.81999999999644        278.66900772551276        278.34773319328110     
   128.82049999999643        278.67213089691501        278.35086906209449     
   128.82099999999642        278.67525402989924        278.35400489163158     
   128.82149999999640        278.67837712446754        278.35714068189282     
   128.82199999999639        278.68150018062028        278.36027643288139     
   128.82249999999638        278.68462319836118        278.36341214459776     
   128.82299999999637        278.68774617768963        278.36654781704465     
   128.82349999999636        278.69086911860978        278.36968345022319     
   128.82399999999635        278.69399202112226        278.37281904413521     
   128.82449999999633        278.69711488522688        278.37595459878173     
   128.82499999999632        278.70023771092684        278.37909011416610     
   128.82549999999631        278.70336049822390        278.38222559028861     
   128.82599999999630        278.70648324712067        278.38536102715102     
   128.82649999999629        278.70960595761562        278.38849642475651     
   128.82699999999627        278.71272862971432        278.39163178310474     
   128.82749999999626        278.71585126341415        278.39476710219918     
   128.82799999999625        278.71897385872040        278.39790238203960     
   128.82849999999624        278.72209641563313        278.40103762263004     
   128.82899999999623        278.72521893415347        278.40417282396999     
   128.82949999999622        278.72834141428444        278.40730798606262     
   128.82999999999620        278.73146385602536        278.41044310890942     
   128.83049999999619        278.73458625938110        278.41357819251175     
   128.83099999999618        278.73770862435072        278.41671323687166     
   128.83149999999617        278.74083095093783        278.41984824199056     
   128.83199999999616        278.74395323914200        278.42298320787097     
   128.83249999999614        278.74707548896606        278.42611813451271     
   128.83299999999613        278.75019770041138        278.42925302191946     
   128.83349999999612        278.75331987347823        278.43238787009125     
   128.83399999999611        278.75644200817163        278.43552267903146     
   128.83449999999610        278.75956410448993        278.43865744874029     
   128.83499999999609        278.76268616243595        278.44179217922147     
   128.83549999999607        278.76580818201239        278.44492687047398     
   128.83599999999606        278.76893016321930        278.44806152250112     
   128.83649999999605        278.77205210605769        278.45119613530460     
   128.83699999999604        278.77517401053092        278.45433070888663     
   128.83749999999603        278.77829587664058        278.45746524324761     
   128.83799999999601        278.78141770438668        278.46059973838970     
   128.83849999999600        278.78453949377274        278.46373419431484     
   128.83899999999599        278.78766124479972        278.46686861102523     
   128.83949999999598        278.79078295746837        278.47000298852151     
   128.83999999999597        278.79390463178174        278.47313732680601     
   128.84049999999596        278.79702626773968        278.47627162588014     
   128.84099999999594        278.80014786534525        278.47940588574608     
   128.84149999999593        278.80326942460010        278.48254010640488     
   128.84199999999592        278.80639094550486        278.48567428785879     
   128.84249999999591        278.80951242806219        278.48880843010920     
   128.84299999999590        278.81263387227375        278.49194253315835     
   128.84349999999588        278.81575527814141        278.49507659700657     
   128.84399999999587        278.81887664566369        278.49821062165728     
   128.84449999999586        278.82199797484515        278.50134460711149     
   128.84499999999585        278.82511926568714        278.50447855337001     
   128.84549999999584        278.82824051819051        278.50761246043646     
   128.84599999999583        278.83136173235857        278.51074632831097     
   128.84649999999581        278.83448290819103        278.51388015699592     
   128.84699999999580        278.83760404569040        278.51701394649274     
   128.84749999999579        278.84072514485740        278.52014769680306     
   128.84799999999578        278.84384620569523        278.52328140792810     
   128.84849999999577        278.84696722820456        278.52641507987164     
   128.84899999999575        278.85008821238614        278.52954871263319     
   128.84949999999574        278.85320915824309        278.53268230621489     
   128.84999999999573        278.85633006577547        278.53581586061870     
   128.85049999999572        278.85945093498771        278.53894937584727     
   128.85099999999571        278.86257176587782        278.54208285190049     
   128.85149999999570        278.86569255845012        278.54521628878138     
   128.85199999999568        278.86881331270627        278.54834968649186     
   128.85249999999567        278.87193402864625        278.55148304503166     
   128.85299999999566        278.87505470627264        278.55461636440469     
   128.85349999999565        278.87817534558633        278.55774964461222     
   128.85399999999564        278.88129594658983        278.56088288565519     
   128.85449999999562        278.88441650928365        278.56401608753515     
   128.85499999999561        278.88753703367007        278.56714925025472     
   128.85549999999560        278.89065751975181        278.57028237381473     
   128.85599999999559        278.89377796752905        278.57341545821816     
   128.85649999999558        278.89689837700359        278.57654850346586     
   128.85699999999557        278.90001874817676        278.57968150955838     
   128.85749999999555        278.90313908105293        278.58281447649927     
   128.85799999999554        278.90625937562857        278.58594740429032     
   128.85849999999553        278.90937963190993        278.58908029293195     
   128.85899999999552        278.91249984989634        278.59221314242643     
   128.85949999999551        278.91562002958960        278.59534595277563     
   128.85999999999549        278.91874017099292        278.59847872398029     
   128.86049999999548        278.92186027410474        278.60161145604360     
   128.86099999999547        278.92498033893003        278.60474414896589     
   128.86149999999546        278.92810036546854        278.60787680274973     
   128.86199999999545        278.93122035372323        278.61100941739721     
   128.86249999999544        278.93434030369269        278.61414199290817     
   128.86299999999542        278.93746021538186        278.61727452928665     
   128.86349999999541        278.94058008879352        278.62040702653246     
   128.86399999999540        278.94369992392382        278.62353948464880     
   128.86449999999539        278.94681972077990        278.62667190363658     
   128.86499999999538        278.94993947935984        278.62980428349630     
   128.86549999999536        278.95305919966711        278.63293662423257     
   128.86599999999535        278.95617888170142        278.63606892584522     
   128.86649999999534        278.95929852546618        278.63920118833551     
   128.86699999999533        278.96241813096219        278.64233341170632     
   128.86749999999532        278.96553769819144        278.64546559595760     
   128.86799999999531        278.96865722715609        278.64859774109374     
   128.86849999999529        278.97177671785704        278.65172984711410     
   128.86899999999528        278.97489617029515        278.65486191402186     
   128.86949999999527        278.97801558447327        278.65799394181818     
   128.86999999999526        278.98113496039332        278.66112593050485     
   128.87049999999525        278.98425429805530        278.66425788008257     
   128.87099999999523        278.98737359746201        278.66738979055430     
   128.87149999999522        278.99049285861605        278.67052166192121     
   128.87199999999521        278.99361208151583        278.67365349418611     
   128.87249999999520        278.99673126616523        278.67678528734808     
   128.87299999999519        278.99985041256724        278.67991704141144     
   128.87349999999518        279.00296952071994        278.68304875637693     
   128.87399999999516        279.00608859062709        278.68618043224620     
   128.87449999999515        279.00920762229180        278.68931206902096     
   128.87499999999514        279.01232661571157        278.69244366670273     
   128.87549999999513        279.01544557089153        278.69557522529288     
   128.87599999999512        279.01856448783246        278.69870674479444     
   128.87649999999510        279.02168336653415        278.70183822520778     
   128.87699999999509        279.02480220700056        278.70496966653536     
   128.87749999999508        279.02792100923415        278.70810106877786     
   128.87799999999507        279.03103977323320        278.71123243193881     
   128.87849999999506        279.03415849900051        278.71436375601826     
   128.87899999999505        279.03727718653761        278.71749504101871     
   128.87949999999503        279.04039583584836        278.72062628694175     
   128.87999999999502        279.04351444693214        278.72375749378847     
   128.88049999999501        279.04663301979110        278.72688866156159     
   128.88099999999500        279.04975155442696        278.73001979026151     
   128.88149999999499        279.05287005083954        278.73315087989153     
   128.88199999999497        279.05598850903527        278.73628193045238     
   128.88249999999496        279.05910692900960        278.73941294194572     
   128.88299999999495        279.06222531076759        278.74254391437307     
   128.88349999999494        279.06534365431196        278.74567484773689     
   128.88399999999493        279.06846195964175        278.74880574203763     
   128.88449999999492        279.07158022676043        278.75193659727830     
   128.88499999999490        279.07469845566902        278.75506741346032     
   128.88549999999489        279.07781664636758        278.75819819058461     
   128.88599999999488        279.08093479886071        278.76132892865417     
   128.88649999999487        279.08405291314710        278.76445962766883     
   128.88699999999486        279.08717098923069        278.76759028763240     
   128.88749999999484        279.09028902711009        278.77072090854585     
   128.88799999999483        279.09340702679202        278.77385149040902     
   128.88849999999482        279.09652498827342        278.77698203322666     
   128.88899999999481        279.09964291155688        278.78011253699805     
   128.88949999999480        279.10276079664476        278.78324300172591     
   128.88999999999479        279.10587864353965        278.78637342741251     
   128.89049999999477        279.10899645224060        278.78950381405821     
   128.89099999999476        279.11211422275119        278.79263416166538     
   128.89149999999475        279.11523195507272        278.79576447023646     
   128.89199999999474        279.11834964920581        278.79889473977119     
   128.89249999999473        279.12146730515406        278.80202497027369     
   128.89299999999471        279.12458492291557        278.80515516174341     
   128.89349999999470        279.12770250249730        278.80828531418331     
   128.89399999999469        279.13082004389560        278.81141542759519     
   128.89449999999468        279.13393754711490        278.81454550198032     
   128.89499999999467        279.13705501215600        278.81767553734011     
   128.89549999999466        279.14017243902117        278.82080553367689     
   128.89599999999464        279.14328982771161        278.82393549099140     
   128.89649999999463        279.14640717822834        278.82706540928706     
   128.89699999999462        279.14952449057370        278.83019528856363     
   128.89749999999461        279.15264176474909        278.83332512882396     
   128.89799999999460        279.15575900075703        278.83645493006986     
   128.89849999999458        279.15887619859785        278.83958469230157     
   128.89899999999457        279.16199335827309        278.84271441552272     
   128.89949999999456        279.16511047978418        278.84584409973428     
   128.89999999999455        279.16822756313428        278.84897374493710     
   128.90049999999454        279.17134460832511        278.85210335113356     
   128.90099999999453        279.17446161535526        278.85523291832601     
   128.90149999999451        279.17757858422971        278.85836244651460     
   128.90199999999450        279.18069551494852        278.86149193570242     
   128.90249999999449        279.18381240751137        278.86462138589070     
   128.90299999999448        279.18692926192517        278.86775079708082     
   128.90349999999447        279.19004607818590        278.87088016927453     
   128.90399999999445        279.19316285629935        278.87400950247473     
   128.90449999999444        279.19627959626416        278.87713879668013     
   128.90499999999443        279.19939629808482        278.88026805189611     
   128.90549999999442        279.20251296176053        278.88339726812183     
   128.90599999999441        279.20562958729340        278.88652644536069     
   128.90649999999440        279.20874617468604        278.88965558361258     
   128.90699999999438        279.21186272393743        278.89278468287984     
   128.90749999999437        279.21497923505359        278.89591374316524     
   128.90799999999436        279.21809570803163        278.89904276446867     
   128.90849999999435        279.22121214287540        278.90217174679350     
   128.90899999999434        279.22432853958895        278.90530069013982     
   128.90949999999432        279.22744489816756        278.90842959451084     
   128.90999999999431        279.23056121861799        278.91155845990806     
   128.91049999999430        279.23367750094070        278.91468728633225     
   128.91099999999429        279.23679374513711        278.91781607378584     
   128.91149999999428        279.23990995120818        278.92094482226992     
   128.91199999999426        279.24302611915630        278.92407353178606     
   128.91249999999425        279.24614224898357        278.92720220233730     
   128.91299999999424        279.24925834069023        278.93033083392356     
   128.91349999999423        279.25237439427838        278.93345942654787     
   128.91399999999422        279.25549040974965        278.93658798021232     
   128.91449999999421        279.25860638710566        278.93971649491630     
   128.91499999999419        279.26172232634690        278.94284497066303     
   128.91549999999418        279.26483822747866        278.94597340745548     
   128.91599999999417        279.26795409049828        278.94910180529286     
   128.91649999999416        279.27106991541007        278.95223016417776     
   128.91699999999415        279.27418570221369        278.95535848411299     
   128.91749999999413        279.27730145091272        278.95848676509837     
   128.91799999999412        279.28041716150665        278.96161500713697     
   128.91849999999411        279.28353283399957        278.96474321022959     
   128.91899999999410        279.28664846839115        278.96787137437860     
   128.91949999999409        279.28976406468507        278.97099949958613     
   128.91999999999408        279.29287962288004        278.97412758585267     
   128.92049999999406        279.29599514297968        278.97725563318011     
   128.92099999999405        279.29911062498371        278.98038364157054     
   128.92149999999404        279.30222606889532        278.98351161102585     
   128.92199999999403        279.30534147471889        278.98663954154716     
   128.92249999999402        279.30845684245048        278.98976743313648     
   128.92299999999400        279.31157217209443        278.99289528579612     
   128.92349999999399        279.31468746365226        278.99602309952650     
   128.92399999999398        279.31780271712563        278.99915087432879     
   128.92449999999397        279.32091793251539        279.00227861020824     
   128.92499999999396        279.32403310982437        279.00540630716239     
   128.92549999999395        279.32714824905361        279.00853396519517     
   128.92599999999393        279.33026335020480        279.01166158430777     
   128.92649999999392        279.33337841327875        279.01478916450145     
   128.92699999999391        279.33649343827682        279.01791670577836     
   128.92749999999390        279.33960842520202        279.02104420814044     
   128.92799999999389        279.34272337405656        279.02417167158859     
   128.92849999999387        279.34583828484006        279.02729909612452     
   128.92899999999386        279.34895315755568        279.03042648175153     
   128.92949999999385        279.35206799220373        279.03355382846888     
   128.92999999999384        279.35518278878675        279.03668113628055     
   128.93049999999383        279.35829754730690        279.03980840518676     
   128.93099999999382        279.36141226776351        279.04293563518934     
   128.93149999999380        279.36452695015981        279.04606282629078     
   128.93199999999379        279.36764159449751        279.04918997849160     
   128.93249999999378        279.37075620077798        279.05231709179486     
   128.93299999999377        279.37387076900239        279.05544416620063     
   128.93349999999376        279.37698529917316        279.05857120171169     
   128.93399999999374        279.38009979129066        279.06169819833008     
   128.93449999999373        279.38321424535889        279.06482515605694     
   128.93499999999372        279.38632866137550        279.06795207489301     
   128.93549999999371        279.38944303934551        279.07107895484131     
   128.93599999999370        279.39255737926965        279.07420579590303     
   128.93649999999369        279.39567168114911        279.07733259808043     
   128.93699999999367        279.39878594498680        279.08045936137364     
   128.93749999999366        279.40190017078049        279.08358608578629     
   128.93799999999365        279.40501435853724        279.08671277131907     
   128.93849999999364        279.40812850825444        279.08983941797351     
   128.93899999999363        279.41124261993610        279.09296602575154     
   128.93949999999361        279.41435669358322        279.09609259465424     
   128.93999999999360        279.41747072919600        279.09921912468445     
   128.94049999999359        279.42058472677712        279.10234561584349     
   128.94099999999358        279.42369868632755        279.10547206813266     
   128.94149999999357        279.42681260785065        279.10859848155405     
   128.94199999999356        279.42992649134749        279.11172485610899     
   128.94249999999354        279.43304033681818        279.11485119179912     
   128.94299999999353        279.43615414426500        279.11797748862676     
   128.94349999999352        279.43926791369125        279.12110374659244     
   128.94399999999351        279.44238164509505        279.12422996569916     
   128.94449999999350        279.44549533848135        279.12735614594715     
   128.94499999999348        279.44860899385145        279.13048228734004     
   128.94549999999347        279.45172261120302        279.13360838987768     
   128.94599999999346        279.45483619054323        279.13673445356284     
   128.94649999999345        279.45794973187026        279.13986047839700     
   128.94699999999344        279.46106323518569        279.14298646438135     
   128.94749999999343        279.46417670049328        279.14611241151749     
   128.94799999999341        279.46729012779133        279.14923831980798     
   128.94849999999340        279.47040351708472        279.15236418925349     
   128.94899999999339        279.47351686837345        279.15549001985659     
   128.94949999999338        279.47663018165929        279.15861581161903     
   128.94999999999337        279.47974345694348        279.16174156454070     
   128.95049999999335        279.48285669422927        279.16486727862588     
   128.95099999999334        279.48596989351574        279.16799295387477     
   128.95149999999333        279.48908305480711        279.17111859028961     
   128.95199999999332        279.49219617810326        279.17424418787152     
   128.95249999999331        279.49530926340645        279.17736974662171     
   128.95299999999330        279.49842231071790        279.18049526654346     
   128.95349999999328        279.50153532004009        279.18362074763758     
   128.95399999999327        279.50464829137258        279.18674618990497     
   128.95449999999326        279.50776122471802        279.18987159334853     
   128.95499999999325        279.51087412007888        279.19299695797037     
   128.95549999999324        279.51398697745628        279.19612228376923     
   128.95599999999322        279.51709979685143        279.19924757075034     
   128.95649999999321        279.52021257826681        279.20237281891360     
   128.95699999999320        279.52332532170311        279.20549802826201     
   128.95749999999319        279.52643802716136        279.20862319879490     
   128.95799999999318        279.52955069464605        279.21174833051555     
   128.95849999999317        279.53266332415495        279.21487342342556     
   128.95899999999315        279.53577591569291        279.21799847752646     
   128.95949999999314        279.53888846925952        279.22112349281946     
   128.95999999999313        279.54200098485637        279.22424846930687     
   128.96049999999312        279.54511346248552        279.22737340699075     
   128.96099999999311        279.54822590214945        279.23049830587189     
   128.96149999999309        279.55133830384960        279.23362316595114     
   128.96199999999308        279.55445066758517        279.23674798723283     
   128.96249999999307        279.55756299336150        279.23987276971644     
   128.96299999999306        279.56067528117751        279.24299751340453     
   128.96349999999305        279.56378753103434        279.24612221829830     
   128.96399999999304        279.56689974293715        279.24924688440007     
   128.96449999999302        279.57001191688335        279.25237151171103     
   128.96499999999301        279.57312405287661        279.25549610023273     
   128.96549999999300        279.57623615091904        279.25862064996704     
   128.96599999999299        279.57934821101134        279.26174516091646     
   128.96649999999298        279.58246023315422        279.26486963308122     
   128.96699999999296        279.58557221735140        279.26799406646364     
   128.96749999999295        279.58868416360394        279.27111846106590     
   128.96799999999294        279.59179607191260        279.27424281688855     
   128.96849999999293        279.59490794227787        279.27736713393477     
   128.96899999999292        279.59801977470374        279.28049141220527     
   128.96949999999291        279.60113156919130        279.28361565170053     
   128.96999999999289        279.60424332574138        279.28673985242511     
   128.97049999999288        279.60735504435519        279.28986401437891     
   128.97099999999287        279.61046672503534        279.29298813756361     
   128.97149999999286        279.61357836778313        279.29611222198048     
   128.97199999999285        279.61668997259960        279.29923626763218     
   128.97249999999283        279.61980153948650        279.30236027452020     
   128.97299999999282        279.62291306844719        279.30548424264583     
   128.97349999999281        279.62602455948149        279.30860817201057     
   128.97399999999280        279.62913601259163        279.31173206261786     
   128.97449999999279        279.63224742777845        279.31485591446676     
   128.97499999999278        279.63535880504378        279.31797972756141     
   128.97549999999276        279.63847014439051        279.32110350190163     
   128.97599999999275        279.64158144581978        279.32422723748874     
   128.97649999999274        279.64469270933051        279.32735093432666     
   128.97699999999273        279.64780393492686        279.33047459241521     
   128.97749999999272        279.65091512261080        279.33359821175696     
   128.97799999999270        279.65402627238223        279.33672179235350     
   128.97849999999269        279.65713738424461        279.33984533420590     
   128.97899999999268        279.66024845819800        279.34296883731582     
   128.97949999999267        279.66335949424598        279.34609230168599     
   128.97999999999266        279.66647049238668        279.34921572731770     
   128.98049999999265        279.66958145262470        279.35233911421159     
   128.98099999999263        279.67269237496083        279.35546246237061     
   128.98149999999262        279.67580325939673        279.35858577179596     
   128.98199999999261        279.67891410593313        279.36170904248934     
   128.98249999999260        279.68202491457231        279.36483227445257     
   128.98299999999259        279.68513568531534        279.36795546768673     
   128.98349999999257        279.68824641816576        279.37107862219352     
   128.98399999999256        279.69135711312288        279.37420173797534     
   128.98449999999255        279.69446777018874        279.37732481503343     
   128.98499999999254        279.69757838936516        279.38044785336979     
   128.98549999999253        279.70068897065471        279.38357085298628     
   128.98599999999252        279.70379951405738        279.38669381388354     
   128.98649999999250        279.70691001957681        279.38981673606372     
   128.98699999999249        279.71002048721198        279.39293961952831     
   128.98749999999248        279.71313091696652        279.39606246427985     
   128.98799999999247        279.71624130884106        279.39918527032034     
   128.98849999999246        279.71935166283765        279.40230803764894     
   128.98899999999244        279.72246197895794        279.40543076626966     
   128.98949999999243        279.72557225720158        279.40855345618371     
   128.98999999999242        279.72868249757408        279.41167610739234     
   128.99049999999241        279.73179270007347        279.41479871989776     
   128.99099999999240        279.73490286470422        279.41792129369998     
   128.99149999999239        279.73801299146538        279.42104382880279     
   128.99199999999237        279.74112308035967        279.42416632520747     
   128.99249999999236        279.74423313138914        279.42728878291535     
   128.99299999999235        279.74734314455463        279.43041120192743     
   128.99349999999234        279.75045311985696        279.43353358224584     
   128.99399999999233        279.75356305729963        279.43665592387282     
   128.99449999999231        279.75667295688271        279.43977822680921     
   128.99499999999230        279.75978281860796        279.44290049105774     
   128.99549999999229        279.76289264247805        279.44602271661887     
   128.99599999999228        279.76600242849514        279.44914490349521     
   128.99649999999227        279.76911217665764        279.45226705168778     
   128.99699999999225        279.77222188697118        279.45538916119818     
   128.99749999999224        279.77533155943371        279.45851123202971     
   128.99799999999223        279.77844119404824        279.46163326418150     
   128.99849999999222        279.78155079081682        279.46475525765635     
   128.99899999999221        279.78466034974133        279.46787721245698     
   128.99949999999220        279.78776987082284        279.47099912858403     
   128.99999999999218        279.79087935406187        279.47412100603862     
   129.00049999999217        279.79398879946132        279.47724284482342     
   129.10049999999217        280.41511843397888        280.10083716653810     
   129.20049999999216        281.03474821423811        280.72289639662466     
   129.30049999999216        281.65288961869948        281.34343526995872     
   129.40049999999215        282.26955500198386        281.96246672883967     
   129.50049999999214        282.88475657303906        282.58000355858593     
   129.60049999999214        283.49850639537908        283.19605838565303     
   129.70049999999213        284.11081638942528        283.81064368035300     
   129.80049999999213        284.72169833479978        284.42377175951412     
   129.90049999999212        285.33116387256518        285.03545478907319     
   130.00049999999212        285.93922450741576        285.64570478660073     
   130.10049999999211        286.54589160984580        286.25453362381040     
   130.20049999999210        287.15117641823770        286.86195302895794     
   130.30049999999210        287.75509004094312        287.46797458923487     
   130.40049999999209        288.35764345829983        288.07260975308196     
   130.50049999999209        288.95884752460711        288.67586983246150     
   130.60049999999208        289.55871297009486        289.27776600510026     
   130.70049999999208        290.15725040279574        289.87830931662779     
   130.80049999999207        290.75447031044132        290.47751068275954     
   130.90049999999206        291.35038306227534        291.07538089133180     
   131.00049999999206        291.94499891085246        291.67193060438240     
   131.10049999999205        292.53832799380569        292.26717036013224     
   131.20049999999205        293.13038033555580        292.86111057493417     
   131.30049999999204        293.72116584902784        293.45376154522137     
   131.40049999999204        294.31069433729675        294.04513344936748     
   131.50049999999203        294.89897549520327        294.63523634950923     
   131.60049999999202        295.48601891098019        295.22408019338980     
   131.70049999999202        296.07183406780592        295.81167481609509     
   131.80049999999201        296.65643034533332        296.39802994179757     
   131.90049999999201        297.23981702121193        296.98315518544160     
   132.00049999999200        297.82200327256561        297.56706005442419     
   132.10049999999200        298.40299817743585        298.14975395020576     
   132.20049999999199        298.98281071622256        298.73124616991987     
   132.30049999999198        299.56144977308207        299.31154590793994     
   132.40049999999198        300.13892413728831        299.89066225741453     
   132.50049999999197        300.71524250243641        300.46860418940707     
   132.60049999999197        301.29041347639958        301.04538064359923     
   132.70049999999196        301.86444556967081        301.62100039621163     
   132.80049999999196        302.43734720530148        302.19547215028803     
   132.90049999999195        303.00912671795442        302.76880451486358     
   133.00049999999194        303.57979235516927        303.34245924296852     
   133.10049999999194        304.14935227856489        303.91353278609870     
   133.20049999999193        304.71781456501083        304.48349222712102     
   133.30049999999193        305.28518720783211        305.05234581291353     
   133.40049999999192        305.85147811790989        305.62010170294377     
   133.50049999999192        306.41669512484350        306.18676797052200     
   133.60049999999191        306.98084597805638        306.75093220477481     
   133.70049999999191        307.54393834786157        307.31544854105954     
   133.80049999999190        308.10597982654929        307.87889895763368     
   133.90049999999189        308.66697792943336        308.44129119492601     
   134.00049999999189        309.22694009589844        309.00263291312331     
   134.10049999999188        309.78587369037393        309.56293169325795     
   134.20049999999188        310.34378600338948        310.12219503833956     
   134.30049999999187        310.90068425251167        310.68043037439304     
   134.40049999999187        311.45657558332931        311.23764505155151     
   134.50049999999186        312.01146707039896        311.79384634506306     
   134.60049999999185        312.56536571817077        312.34904145632447     
   134.70049999999185        313.11827846191630        312.90323751388991     
   134.80049999999184        313.67021216862912        313.45644157444804     
   134.90049999999184        314.22117363789636        314.00866062378213     
   135.00049999999183        314.77116960279159        314.55990157773243     
   135.10049999999183        315.32020673072702        315.11017128312852     
   135.20049999999182        315.86829162428995        315.65947651870368     
   135.30049999999181        316.41543082208210        316.20782399600694     
   135.40049999999181        316.96163079953072        316.75522036026945     
   135.50049999999180        317.50689796969687        317.30167219130334     
   135.60049999999180        318.05123868406196        317.84718600433712     
   135.70049999999179        318.59465923330669        318.39176825087168     
   135.80049999999179        319.13716584809038        318.93542531951965     
   135.90049999999178        319.67876469977392        319.47816353678445     
   136.00049999999177        320.21946190118626        320.01998916789972     
   136.10049999999177        320.75926350735909        320.56090841760414     
   136.20049999999176        321.29817551621971        321.10092743091059     
   136.30049999999176        321.83620386931153        321.64005229387482     
   136.40049999999175        322.37335445250233        322.17828903435549     
   136.50049999999175        322.90963309665756        322.71564362273602     
   136.60049999999174        323.44504557830095        323.25212197265813     
   136.70049999999173        323.97959762030439        323.78769689145781     
   136.80049999999173        324.51329489252453        324.32244009549669     
   136.90049999999172        325.04614301246767        324.85632447077847     
   137.00049999999172        325.57814754588821        325.38935571102110     
   137.10049999999171        326.10931400744096        325.92153945667229     
   137.20049999999171        326.63964786129179        326.45288129556258     
   137.30049999999170        327.16915452171895        326.98342090063352     
   137.40049999999169        327.69783935370759        327.51309565574712     
   137.50049999999169        328.22570767354512        328.04194495608346     
   137.60049999999168        328.75276474938738        328.56997418535184     
   137.70049999999168        329.27901580183578        329.09718867779179     
   137.80049999999167        329.80446600450898        329.62359371877938     
   137.90049999999167        330.32912048457808        330.14919454539859     
   138.00049999999166        330.85298432331854        330.67399634702952     
   138.10049999999165        331.37606255665634        331.19800426593179     
   138.20049999999165        331.89836017567643        331.72122339778986     
   138.30049999999164        332.41988212716046        332.24365879228469     
   138.40049999999164        332.94063331410894        332.76531545363918     
   138.50049999999163        333.46061859621614        333.28619834114647     
   138.60049999999163        333.97984279039673        333.80631236971033     
   138.70049999999162        334.49831067127025        334.32566241036864     
   138.80049999999162        335.01602697163537        334.84425329080079     
   138.90049999999161        335.53299638297244        335.36208979585001     
   139.00049999999160        336.04922355587502        335.87917666799171     
   139.10049999999160        336.56471310056020        336.39551860788015     
   139.20049999999159        337.07946958728411        336.91112027476930     
   139.30049999999159        337.59349754681824        337.42598628704087     
   139.40049999999158        338.10680147089300        337.94012122265821     
   139.50049999999158        338.61938581261700        338.45352961961817     
   139.60049999999157        339.13125498693512        338.96621597643690     
   139.70049999999156        339.64241337103681        339.47818475257503     
   139.80049999999156        340.15286530477869        339.98944036889304     
   139.90049999999155        340.66261509111013        340.49998720809384     
   140.00049999999155        341.17166699646111        341.00982961514114     
   140.10049999999154        341.68002525116890        341.51897189770210     
   140.20049999999154        342.18769404985215        342.02741832655289     
   140.30049999999153        342.69467755182922        342.53517313599787     
   140.40049999999152        343.20097988147666        343.04224052427895     
   140.50049999999152        343.70660512863151        343.54862465397872     
   140.60049999999151        344.21155734895189        344.05432965240840     
   140.70049999999151        344.71584056430765        344.55935961200811     
   140.80049999999150        345.21945876312606        345.06371859073670     
   140.90049999999150        345.72241590075566        345.56741061242525     
   141.00049999999149        346.22471589984031        346.07043966718862     
   141.10049999999148        346.72636265064921        346.57280971176993     
   141.20049999999148        347.22736001143699        347.07452466991185     
   141.30049999999147        347.72771180877544        347.57558843272176     
   141.40049999999147        348.22742183790086        348.07600485901463     
   141.50049999999146        348.72649386304840        348.57577777568150     
   141.60049999999146        349.22493161775674        349.07491097800460     
   141.70049999999145        349.72273880522755        349.57340823003040     
   141.80049999999144        350.21991909861714        350.07127326488518     
   141.90049999999144        350.71647614137015        350.56850978511324     
   142.00049999999143        351.21241354752601        351.06512146300531     
   142.10049999999143        351.70773490201753        351.56111194091278     
   142.20049999999142        352.20244376098685        352.05648483157228     
   142.30049999999142        352.69654365207361        352.55124371841845     
   142.40049999999141        353.19003807472899        353.04539215589779     
   142.50049999999140        353.68293050047964        353.53893366976115     
   142.60049999999140        354.17522437324448        354.03187175738253     
   142.70049999999139        354.66692310960002        354.52420988804448     
   142.80049999999139        355.15803009907307        355.01595150323612     
   142.90049999999138        355.64854870440968        355.50710001694176     
   143.00049999999138        356.13848226183751        355.99765881592339     
   143.10049999999137        356.62783408138046        356.48763126001512     
   143.20049999999137        357.11660744707126        356.97702068239460     
   143.30049999999136        357.60480561724222        357.46583038984772     
   143.40049999999135        358.09243182478906        357.95923108095815     
   143.50049999999135        358.57948927741620        358.44687042395594     
   143.60049999999134        359.06598115790075        358.93393991083576     
   143.70049999999134        359.55191062432016        359.42044274500296     
   143.80049999999133        360.03728081033347        359.90638210481279     
   143.90049999999133        360.52209482540735        360.39176114381985     
   144.00049999999132        361.00635575505055        360.87658299102094     
   144.10049999999131        361.49006666105623        361.36085075110594     
   144.20049999999131        361.97323058176329        361.84456750472043     
   144.30049999999130        362.45585053223760        362.32773630867632     
   144.40049999999130        362.93792950455281        362.81036019622076     
   144.50049999999129        363.41947046798077        363.29244217725085     
   144.60049999999129        363.90047636924112        363.76906074093284     
   144.70049999999128        364.38095013270060        364.25008750375122     
   144.80049999999127        364.86089466060849        364.73058116429553     
   144.90049999999127        365.34031283330279        365.21054464192230     
   145.00049999999126        365.81920750943351        365.68998083377596     
   145.10049999999126        366.29758152615392        366.16889261500938     
   145.20049999999125        366.77543769935198        366.65162187481837     
   145.30049999999125        367.25277882384216        367.12943921332590     
   145.40049999999124        367.72960767357552        367.60250992130079     
   145.50049999999123        368.20592700182664        368.07935237940177     
   145.60049999999123        368.68173954141906        368.55568448034484     
   145.70049999999122        369.15704800488658        369.03150897179620     
   145.80049999999122        369.63185508470087        369.50682858092341     
   145.90049999999121        370.10616345343493        369.98164601453936     
   146.00049999999121        370.57997576397491        370.45596395934035     
   146.10049999999120        371.05329464969464        370.92978508207688     
   146.20049999999119        371.52612272463085        371.40311202974658     
   146.30049999999119        371.99846258369490        371.87599190415551     
   146.40049999999118        372.47031680282379        372.34833829469380     
   146.50049999999118        372.94168793918027        372.82019833203231     
   146.60049999999117        373.41257853130264        373.29157458605437     
   146.70049999999117        373.88299109931870        373.76246960783504     
   146.80049999999116        374.35292814508131        374.23114921300191     
   146.90049999999115        374.82239215234813        374.70282606587659     
   147.00049999999115        375.29138558697019        375.17229251174462     
   147.10049999999114        375.75991089702711        375.64128774492440     
   147.20049999999114        376.22797051301524        376.10981422499469     
   147.30049999999113        376.69556684800244        376.57787439374448     
   147.40049999999113        377.16270229778149        377.04547067534497     
   147.50049999999112        377.62937924103971        377.51260547650929     
   147.60049999999111        378.09560003951361        377.97928118665959     
   147.70049999999111        378.56136703814070        378.44550017808353     
   147.80049999999110        379.02668256521707        378.91126480609284     
   147.90049999999110        379.49154893254519        379.37657740918684     
   148.00049999999109        379.95596843558451        379.84144030919390     
   148.10049999999109        380.41994335360806        380.30585581143589     
   148.20049999999108        380.88347594983031        380.76982620487860     
   148.30049999999108        381.34656847157754        381.23335376228050     
   148.40049999999107        381.80922315041431        381.69644074033306     
   148.50049999999106        382.27144220228087        382.15908937981595     
   148.60049999999106        382.73322782765842        382.62130190574601     
   148.70049999999105        383.19458221167361        383.08308052749925     
   148.80049999999105        383.65550752427208        383.54442743898340     
   148.90049999999104        384.11600592031880        384.00534481875047     
   149.00049999999104        384.57607953976429        384.46583483014905     
   149.10049999999103        385.03573050774685        384.92589962145132     
   149.20049999999102        385.49496093475500        385.38554132600694     
   149.30049999999102        385.95377291673395        385.84476206235558     
   149.40049999999101        386.41216853522059        386.30356393436438     
   149.50049999999101        386.87014985747646        386.76194903137321     
   149.60049999999100        387.32771893660674        387.21991942830846     
   149.70049999999100        387.78487781168940        387.67747718581177     
   149.80049999999099        388.24162850788821        388.13462435037610     
   149.90049999999098        388.69797303659584        388.59136295446552     
   150.00049999999098        389.15391339552514        389.04769501663321     
   150.10049999999097        389.60945156885310        389.50362254165435     
   150.20049999999097        390.06458952732191        389.95914752063896     
   150.30049999999096        390.51932922837057        390.41427193116135     
   150.40049999999096        390.97367261623538        390.86899773736104     
   150.50049999999095        391.42762162207254        391.32332689008319     
   150.60049999999094        391.88117816407373        391.77726132697865     
   150.70049999999094        392.33434414756181        392.23080297261555     
   150.80049999999093        392.78712146512640        392.68395373861250     
   150.90049999999093        393.23951199671234        393.13671552373069     
   151.00049999999092        393.69151760973153        393.58909021399012     
   151.10049999999092        394.14314015918069        394.04107968278601     
   151.20049999999091        394.59438148773268        394.49268579099481     
   151.30049999999090        395.04524342585660        394.94391038707693     
   151.40049999999090        395.49572779190447        395.39475530718158     
   151.50049999999089        395.94583639223396        395.84522237527432     
   151.60049999999089        396.39557102128475        396.29531340320148     
   151.70049999999088        396.84493346170217        396.74503019083096     
   151.80049999999088        397.29392548442758        397.19437452613209     
   151.90049999999087        397.74254884879457        397.64334818528869     
   152.00049999999086        398.19080530262977        398.09195293279015     
   152.10049999999086        398.63869658234057        398.54019052152955     
   152.20049999999085        399.08622441302794        398.98806269291345     
   152.30049999999085        399.53339050856488        399.43557117694615     
   152.40049999999084        399.98019657170079        399.88271769233035     
   152.50049999999084        400.42664429414162        400.32950394656564     
   152.60049999999083        400.87273535665611        400.77593163603007     
   152.70049999999083        401.31847142915785        401.22200244609508     
   152.80049999999082        401.76385417078467        401.66771805118617     
   152.90049999999081        402.20888523001975        402.11308011490661     
   153.00049999999081        402.65356624473799        402.55809029009964     
   153.10049999999080        403.09789884233220        403.00275021896636     
   153.20049999999080        403.54188463976493        403.44706153311398     
   153.30049999999079        403.98552524367994        403.89102585369091     
   153.40049999999079        404.42882225047026        404.33464479143350     
   153.50049999999078        404.87177724637309        404.77791994677222     
   153.60049999999077        405.31439180754438        405.22085290991322     
   153.70049999999077        405.75666750014329        405.66344526091274     
   153.80049999999076        406.19860588041126        406.10569856977810     
   153.90049999999076        406.64020849476060        406.54761439652810     
   154.00049999999075        407.08147687984490        406.98919429129603     
   154.10049999999075        407.52241256263841        407.43043979438687     
   154.20049999999074        407.96301706052185        407.87135243638323     
   154.30049999999073        408.40329188134587        408.31193373819860     
   154.40049999999073        408.84323852352583        408.75218521117745     
   154.50049999999072        409.28285847610164        409.19210835715478     
   154.60049999999072        409.72215321881509        409.63170466854268     
   154.70049999999071        410.16112422219379        410.07097562840602     
   154.80049999999071        410.59977294761325        410.50992271053462     
   154.90049999999070        411.03810084737904        410.94854737951886     
   155.00049999999069        411.47610936479020        411.38685109081899     
   155.10049999999069        411.91379993421310        411.82483529084186     
   155.20049999999068        412.35117398115864        412.26250141702059     
   155.30049999999068        412.78823292234443        412.69985089786854     
   155.40049999999067        413.22497816576617        413.13688515306518     
   155.50049999999067        413.66141111076934        413.57360559352298     
   155.60049999999066        414.09753314810825        414.01001362144615     
   155.70049999999065        414.53334566002798        414.44611063041583     
   155.80049999999065        414.96885002031888        414.88189800544541     
   155.90049999999064        415.40404759437973        415.31737712305602     
   156.00049999999064        415.83893973930293        415.75254935133648     
   156.10049999999063        416.27352780391760        416.18741605001480     
   156.20049999999063        416.70781312886191        416.62197857052024     
   156.30049999999062        417.14179704665077        417.05623825605068     
   156.40049999999061        417.57548088173189        417.49019644163553     
   156.50049999999061        418.00886595055346        417.92385445419592     
   156.60049999999060        418.44195356161896        418.35721361261375     
   156.70049999999060        418.87474501555727        418.79027522779268     
   156.80049999999059        419.30724160517963        419.22304060271665     
   156.90049999999059        419.73944461553231        419.65551103251079     
   157.00049999999058        420.17135532397197        420.08768780451123     
   157.10049999999057        420.60297500020562        420.51957219830774     
   157.20049999999057        421.03430490636350        420.95116548582502     
   157.30049999999056        421.46534629705189        421.38246893136085     
   157.40049999999056        421.89610041941188        421.81348379166053     
   157.50049999999055        422.32656851317256        422.24421131596540     
   157.60049999999055        422.75675181070500        422.67465274606582     
   157.70049999999054        423.18665153708844        423.10480931637846     
   157.80049999999054        423.61626891016135        423.53468225397683     
   157.90049999999053        424.04560514055885        423.96427277866530     
   158.00049999999052        424.47466143180185        424.39358210302714     
   158.10049999999052        424.90343898031404        424.82261143247592     
   158.20049999999051        425.33193897550689        425.25136196531889     
   158.30049999999051        425.76016259980076        425.67983489280203     
   158.40049999999050        426.18811102871132        426.10803139916743     
   158.50049999999050        426.61578543086489        426.53595266170475     
   158.60049999999049        427.04318696808099        426.96359985080187     
   158.70049999999048        427.47031679540629        427.39097413000428     
   158.80049999999048        427.89717606117102        427.81807665605601     
   158.90049999999047        428.32376590703308        428.24490857895051     
   159.00049999999047        428.75008746803297        428.67147104199688     
   159.10049999999046        429.17614187263950        429.09776518184464     
   159.20049999999046        429.60193024280284        429.52379212855664     
   159.30049999999045        430.02745369399742        429.94955300564408     
   159.40049999999044        430.45271333527029        430.37504893011544     
   159.50049999999044        430.87771026929340        430.80028101253436     
   159.60049999999043        431.30244559240356        431.22525035705610     
   159.70049999999043        431.72692039464846        431.64995806147783     
   159.80049999999042        432.15113575984350        432.07440521729507     
   159.90049999999042        432.57509276560972        432.49859290973006     
   160.00049999999041        432.99879248340977        432.92252221779114     
   160.10049999999040        433.42223597861022        433.34619421431688     
   160.20049999999040        433.84542431051437        433.76960996601559     
   160.30049999999039        434.26835853241209        434.19277053351436     
   160.40049999999039        434.69103969161807        434.61567697140219     
   160.50049999999038        435.11346882952165        435.03833032827754     
   160.60049999999038        435.53564698161284        435.46073164677739     
   160.70049999999037        435.95757517756101        435.88288196364527     
   160.80049999999036        436.37925444120788        436.30478230974734     
   160.90049999999036        436.80068579065403        436.72643371013862     
   161.00049999999035        437.22187023826825        437.14783718408285     
   161.10049999999035        437.64280879075000        437.56899374511289     
   161.20049999999034        438.06350244915637        437.98990440106098     
   161.30049999999034        438.48395220895077        438.41057015410485     
   161.40049999999033        438.90415906003278        438.83099200079965     
   161.50049999999032        439.32412398678861        439.25117093213174     
   161.60049999999032        439.74384796812865        439.67110793354919     
   161.70049999999031        440.16333197751351        440.09080398500078     
   161.80049999999031        440.58257698301435        440.51026006098022     
   161.90049999999030        441.00158394733148        440.92947713056105     
   162.00049999999030        441.42035382784212        441.34845615743967     
   162.10049999999029        441.83888757663868        441.76719809996609     
   162.20049999999029        442.25718614055160        442.18570391118874     
   162.30049999999028        442.67525046121847        442.60397453888748     
   162.40049999999027        443.09308147507835        443.02201092561143     
   162.50049999999027        443.51068011344381        443.43981400872315     
   162.60049999999026        443.92804730251180        443.85738472041595     
   162.70049999999026        444.34518396342122        444.27472398777792     
   162.80049999999025        444.76209101226772        444.69183273280322     
   162.90049999999025        445.17876936015364        445.10871187243879     
   163.00049999999024        445.59521991321458        445.52536231861728     
   163.10049999999023        446.01144357265815        445.94178497829665     
   163.20049999999023        446.42744123479503        446.35798075348754     
   163.30049999999022        446.84321379107519        446.77395054129227     
   163.40049999999022        447.25876212811886        447.18969523393400     
   163.50049999999021        447.67408712775762        447.60545884074600     
   163.60049999999021        448.08918966705238        448.02075542754392     
   163.70049999999020        448.50407061834005        448.43582956775344     
   163.80049999999019        448.91873084926078        448.85068213444322     
   163.90049999999019        449.33317122279129        449.26531399596416     
   164.00049999999018        449.74739259727392        449.67972601599939     
   164.10049999999018        450.16139582645252        450.09391905357893     
   164.20049999999017        450.57518175949576        450.50789396312297     
   164.30049999999017        450.98875124104302        450.92165159447319     
   164.40049999999016        451.40210511122268        451.33519279291806     
   164.50049999999015        451.81524420568263        451.74851839922331     
   164.60049999999015        452.22816935562781        452.16162924967415     
   164.70049999999014        452.64088138785041        452.57452617609363     
   164.80049999999014        453.05338112474971        452.98721000587909     
   164.90049999999013        453.46566938437246        453.39968156202553     
   165.00049999999013        453.87774698043711        453.81194166316766     
   165.10049999999012        454.28961472236375        454.22399112359847     
   165.20049999999011        454.70127341530497        454.63583075330149     
   165.30049999999011        455.11272386016606        455.04746135797774     
   165.40049999999010        455.52396685365431        455.45888373909094     
   165.50049999999010        455.93500318827915        455.87009295485757     
   165.60049999999009        456.34583365239655        456.28110125846882     
   165.70049999999009        456.75645903023900        456.69190371776006     
   165.80049999999008        457.16688010193565        457.10250111746404     
   165.90049999999007        457.57709764354649        457.51289423820759     
   166.00049999999007        457.98711242707412        457.92308385652723     
   166.10049999999006        458.39692522051467        458.33307074491438     
   166.20049999999006        458.80653678786388        458.74285567182170     
   166.30049999999005        459.21594788915144        459.15243940170717     
   166.40049999999005        459.62515928047065        459.56182269505234     
   166.50049999999004        460.03417171399570        459.97100630838332     
   166.60049999999003        460.44298593801426        460.37999099431369     
   166.70049999999003        460.85160269695274        460.78877750155112     
   166.80049999999002        461.26002273139841        461.19736657493786     
   166.90049999999002        461.66824677812730        461.60575895546737     
   167.00049999999001        462.07627557012427        462.01395538031414     
   167.10049999999001        462.48410983661904        462.42195658285624     
   167.20049999999000        462.89175030309713        462.82976329270247     
   167.30049999999000        463.29919769133335        463.23737623571697     
   167.40049999998999        463.70645271940680        463.64479613403813     
   167.50049999998998        464.11351610174427        464.05202370611136     
   167.60049999998998        464.52038854911711        464.45906575745300     
   167.70049999998997        464.92707076868805        464.86591083317529     
   167.80049999998997        465.33356346402059        465.27256571592415     
   167.90049999998996        465.73986733510844        465.67903110959105     
   168.00049999998996        466.14598307839509        466.08530771449603     
   168.10049999998995        466.55191138680141        466.49139622739892     
   168.20049999998994        466.95765294974603        466.89729734152871     
   168.30049999998994        467.36320845316305        467.30301174660877     
   168.40049999998993        467.76857857952967        467.70854012887213     
   168.50049999998993        468.17376400789783        468.11388317108833     
   168.60049999998992        468.57876541388902        468.51904155258489     
   168.70049999998992        468.98358346974578        468.92401594927003     
   168.80049999998991        469.38821884432974        469.32880703364947     
   168.90049999998990        469.79267220316774        469.73341547486262     
   169.00049999998990        470.19694420844672        470.13784193868673     
   169.10049999998989        470.60103551905632        470.54208708756715     
   169.20049999998989        471.00494679059102        470.94615158063556     
   169.30049999998988        471.40867867539350        471.35003607373869     
   169.40049999998988        471.81223182255314        471.75374121944850     
   169.50049999998987        472.21560687879912        472.15726770218254     
   169.60049999998986        472.61880448507208        472.56061609776049     
   169.70049999998986        473.02182528172250        472.96378708425561     
   169.80049999998985        473.42466990507404        473.36678130136454     
   169.90049999998985        473.82733898830162        473.76959938561305     
   170.00049999998984        474.22983316146360        474.17224197039320     
   170.10049999998984        474.63215305151004        474.57470968595294     
   170.20049999998983        475.03429928231009        474.97700315944235     
   170.30049999998982        475.43627247466958        475.37912301492173     
   170.40049999998982        475.83807324634694        475.78106987337986     
   170.50049999998981        476.23970221207185        476.18284435275450     
   170.60049999998981        476.64115998357147        476.58444706795456     
   170.70049999998980        477.04244716958237        476.98587863087664     
   170.80049999998980        477.44356437586413        477.38713965042200     
   170.90049999998979        477.84451220523556        477.78823073251641     
   171.00049999998978        478.24529125757545        478.18915248013644     
   171.10049999998978        478.64590212984569        478.58990549331020     
   171.20049999998977        479.04634541611597        478.99049036915585     
   171.30049999998977        479.44662170757266        479.39090770188182     
   171.40049999998976        479.84673159254271        479.79115808281904     
   171.50049999998976        480.24667565650515        480.19124210042997     
   171.60049999998975        480.64645448211547        480.59116034032758     
   171.70049999998974        481.04606864922323        480.99091338529735     
   171.80049999998974        481.44551873487512        481.39030317092926     
   171.90049999998973        481.84480531335106        481.78972805891766     
   172.00049999998973        482.24392895617575        482.18898948254440     
   172.10049999998972        482.64289023212325        482.58808801344600     
   172.20049999998972        483.04168970725067        482.98702422051173     
   172.30049999998971        483.44032794490261        483.38579866990210     
   172.40049999998971        483.83880550573622        483.78441192507023     
   172.50049999998970        484.23712294773088        484.18286454676905     
   172.60049999998969        484.63528082620633        484.58115709307583     
   172.70049999998969        485.03327969384191        484.97929011940545     
   172.80049999998968        485.43112010068955        485.37726417852679     
   172.90049999998968        485.82880259419238        485.77507982057932     
   173.00049999998967        486.22632771919092        486.17273759308677     
   173.10049999998967        486.62369601795416        486.57023804097514     
   173.20049999998966        487.02090803018302        486.96758170658802     
   173.30049999998965        487.41796429303366        487.36476912970551     
   173.40049999998965        487.81486534112372        487.76180084754759     
   173.50049999998964        488.21161170655751        488.15867739480700     
   173.60049999998964        488.60820391892918        488.55539930364893     
   173.70049999998963        489.00464250535742        488.95196710374046     
   173.80049999998963        489.40092799047164        489.34838132224758     
   173.90049999998962        489.79706089646021        489.74464248386829     
   174.00049999998961        490.19304174305319        490.14075111083594     
   174.10049999998961        490.58887104755922        490.53670772293941     
   174.20049999998960        490.98454932486925        490.93251283753369     
   174.30049999998960        491.38007708747324        491.32816696955757     
   174.40049999998959        491.77545484547642        491.72367063154672     
   174.50049999998959        492.17068310661364        492.11902433364708     
   174.60049999998958        492.56576237625802        492.51422858363236     
   174.70049999998957        492.96069315744137        492.90928388691287     
   174.80049999998957        493.35547595086217        493.30419074655373     
   174.90049999998956        493.75011125490300        493.69894966328854     
   175.00049999998956        494.14470040623820        494.09356113552764     
   175.10049999998955        494.53904222583441        494.48802565938036     
   175.20049999998955        494.93323803666840        494.88234372866373     
   175.30049999998954        495.32728832799734        495.27651583491507     
   175.40049999998953        495.72119358682500        495.67054246740838     
   175.50049999998953        496.11495429792268        496.06442411316436     
   175.60049999998952        496.50857094383542        496.45816125696558     
   175.70049999998952        496.90204400490006        496.85175438136963     
   175.80049999998951        497.29537395925468        497.24520396672278     
   175.90049999998951        497.68856128285279        497.63851049116914     
   176.00049999998950        498.08160644947617        498.03167443067019     
   176.10049999998949        498.47450993074636        498.42469625900668     
   176.20049999998949        498.86727219613914        498.81757644780697     
   176.30049999998948        499.25989371299369        499.21031546654365     
   176.40049999998948        499.65237494653155        499.60291378255567     
   176.50049999998947        500.04471635986152        499.99537186105783     
   176.60049999998947        500.43691841399146        500.38769016515494     
   176.70049999998946        500.82898156784910        500.77986915584682     
   176.80049999998946        501.22090627828419        501.17190929205350     
   176.90049999998945        501.61269300008843        501.56381103061250     
   177.00049999998944        502.00434218600111        501.95557482630329     
   177.10049999998944        502.39585428672200        502.34720113185097     
   177.20049999998943        502.78722975092654        502.73869039793851     
   177.30049999998943        503.17846902527691        503.13004307322876     
   177.40049999998942        503.56957255442865        503.52125960435978     
   177.50049999998942        503.96054078104606        503.91234043596751     
   177.60049999998941        504.35137414581300        504.30328601069579     
   177.70049999998940        504.74207308744360        504.69409676920583     
   177.80049999998940        505.13263804269275        505.08477315018536     
   177.90049999998939        505.52306944637274        505.47531559036651     
   178.00049999998939        505.91336773135089        505.86572452452782     
   178.10049999998938        506.30353332857987        506.25600038551460     
   178.20049999998938        506.69356666709041        506.64705204101710     
   178.30049999998937        507.08346817401105        507.03706101987069     
   178.40049999998936        507.47323827458280        507.42693821713544     
   178.50049999998936        507.86287739215572        507.81668405799877     
   178.60049999998935        508.25238594821775        508.20629896577418     
   178.70049999998935        508.64176436238614        508.59578336189520     
   178.80049999998934        509.03101305243621        508.98513766593635     
   178.90049999998934        509.42013243429852        509.37436229562024     
   179.00049999998933        509.80912292207449        509.76345766682635     
   179.10049999998932        510.19798492804512        510.15242419360504     
   179.20049999998932        510.58671886268553        510.54126228818632     
   179.30049999998931        510.97532513466632        510.92997236098677     
   179.40049999998931        511.36380415086967        511.31855482062400     
   179.50049999998930        511.75215631640231        511.70701007392580     
   179.60049999998930        512.14038203459836        512.09533852593722     
   179.70049999998929        512.52848170703191        512.48354057993572     
   179.80049999998928        512.91645573352719        512.87161663743734     
   179.90049999998928        513.30430451216967        513.25956709820434     
   180.00049999998927        513.69202843931248        513.64739236025935     
   180.10049999998927        514.07962790958902        514.03509281989636     
   180.20049999998926        514.46710331591930        514.42266887168125     
   180.30049999998926        514.85445504952224        514.81012090847253     
   180.40049999998925        515.24168349992533        515.19744932142328     
   180.50049999998924        515.62878905497030        515.58465449999301     
   180.60049999998924        516.01577210082451        515.97173683195751     
   180.70049999998923        516.40263302199185        516.35869670341754     
   180.80049999998923        516.78937220131820        516.74553449880534     
   180.90049999998922        517.17599002000668        517.13225060090008     
   181.00049999998922        517.56248685761773        517.51884539083142     
   181.10049999998921        517.94886309208209        517.90531924808909     
   181.20049999998920        518.33511909971810        518.29167255053721     
   181.30049999998920        518.72125525522529        518.67790567441295     
   181.40049999998919        519.10727193170374        519.06401899434707     
   181.50049999998919        519.49316950065838        519.45001288336300     
   181.60049999998918        519.87894833200767        519.83588771289180     
   181.70049999998918        520.26460879409990        520.22164385277938     
   181.80049999998917        520.65015125370849        520.60728167129241     
   181.90049999998917        521.03557607605023        520.99280153513030     
   182.00049999998916        521.42088362479103        521.37820380943026     
   182.10049999998915        521.80607426205256        521.76348885778123     
   182.20049999998915        522.19114834842378        522.14865704222552     
   182.30049999998914        522.57610624296694        522.53370872327218     
   182.40049999998914        522.96094830322363        522.91864425990150     
   182.50049999998913        523.34567488523101        523.30346400957865     
   182.60049999998913        523.73028634352056        523.68816832825587     
   182.70049999998912        524.11478303113017        524.07275757038246     
   182.80049999998911        524.49916529961297        524.45723208891525     
   182.90049999998911        524.88343349904517        524.84159223532379     
   183.00049999998910        525.26758797803222        525.22583835960006     
   183.10049999998910        525.65162908371735        525.60997081026699     
   183.20049999998909        526.03555716179130        525.99398993438149     
   183.30049999998909        526.41937255649225        526.37789607754735     
   183.40049999998908        526.80307561063000        526.76168958392304     
   183.50049999998907        527.18666666557590        527.14542468981233     
   183.60049999998907        527.57014606127575        527.52899386541083     
   183.70049999998906        527.95351413626622        527.91245142801972     
   183.80049999998906        528.33677122767119        528.29579771608610     
   183.90049999998905        528.71991767121438        528.67903306664937     
   184.00049999998905        529.10295380122682        529.06215781534650     
   184.10049999998904        529.48587995064963        529.44517229642088     
   184.20049999998903        529.86869645104821        529.82807684272973     
   184.30049999998903        530.25140363261721        530.21087178574908     
   184.40049999998902        530.63400182418195        530.59355745558310     
   184.50049999998902        531.01649135321634        530.97613418097342     
   184.60049999998901        531.39887254584005        531.35860228930278     
   184.70049999998901        531.78114572682762        531.74096210660093     
   184.80049999998900        532.16331121962401        532.12321395755589     
   184.90049999998899        532.54536934633859        532.50535816552065     
   185.00049999998899        532.92732042776424        532.88739505251431     
   185.10049999998898        533.30916478337087        533.26932493923994     
   185.20049999998898        533.69090273132679        533.65114814507763     
   185.30049999998897        534.07253458963703        534.03286505773679     
   185.40049999998897        534.45406067157774        534.41447585436185     
   185.50049999998896        534.83548129258213        534.79598092043295     
   185.60049999998895        535.21679676564827        535.17738057013321     
   185.70049999998895        535.59800740250307        535.55867511637018     
   185.80049999998894        535.97911351359721        535.93986487077541     
   185.90049999998894        536.36011540813217        536.32095014371282     
   186.00049999998893        536.74101339403933        536.70193124428329     
   186.10049999998893        537.12205714314018        537.08280848033144     
   186.20049999998892        537.50274761890751        537.46358215845680     
   186.30049999998892        537.88333510387054        537.84425258401200     
   186.40049999998891        538.26381990101459        538.22482006111602     
   186.50049999998890        538.64420231209374        538.60528489265550     
   186.60049999998890        539.02448263764893        538.98564738029665     
   186.70049999998889        539.40466117700976        539.36590782448820     
   186.80049999998889        539.78473822830119        539.74606652446346     
   186.90049999998888        540.16471408844802        540.12612377825747     
   187.00049999998888        540.54458903943373        540.50607986899297     
   187.10049999998887        540.92436340314657        540.88593511956719     
   187.20049999998886        541.30403745936462        541.26568981088667     
   187.30049999998886        541.68361150027931        541.64534423622467     
   187.40049999998885        542.06308581691769        542.02489868768032     
   187.50049999998885        542.44246069914107        542.40435345618630     
   187.60049999998884        542.82173643565477        542.78370883151058     
   187.70049999998884        543.20091331401568        543.16296510226596     
   187.80049999998883        543.57999162063641        543.54212255591494     
   187.90049999998882        543.95897164078690        543.92118147877227     
   188.00049999998882        544.33785365860604        544.30014215601977     
   188.10049999998881        544.71663795710651        544.67900487169834     
   188.20049999998881        545.09532481817814        545.05776990872687     
   188.30049999998880        545.47391452355498        545.43643763461091     
   188.40049999998880        545.85272328183225        545.81500815809511     
   188.50049999998879        546.23111850988698        546.19348184498324     
   188.60049999998878        546.60941742084117        546.57185897373199     
   188.70049999998878        546.98762029104250        546.95013982170258     
   188.80049999998877        547.36572739574854        547.32832466516720     
   188.90049999998877        547.74407575209113        547.70641515433999     
   189.00049999998876        548.12302259110095        548.08440752897116     
   189.10049999998876        548.50083936815133        548.46230609786699     
   189.20049999998875        548.87856148712740        548.83993033293382     
   189.30049999998874        549.25618922699630        549.21763612425627     
   189.40049999998874        549.63372285037792        549.59524755766461     
   189.50049999998873        550.01116262495464        549.97276490191416     
   189.60049999998873        550.38850881736482        550.35018842471925     
   189.70049999998872        550.76576169320822        550.72751839275077     
   189.80049999998872        551.14292151705024        551.10475507163949     
   189.90049999998871        551.51998855242846        551.48189872598061     
   190.00049999998870        551.89696306185408        551.85894961933889     
   190.10049999998870        552.27384530681820        552.23590801425348     
   190.20049999998869        552.65063554779852        552.61277417224278     
   190.30049999998869        553.02733404426374        552.98954835381164     
   190.40049999998868        553.40394105467954        553.36623081845596     
   190.50049999998868        553.78045683650703        553.74282182466129     
   190.60049999998867        554.15688164621895        554.11932162991957     
   190.70049999998866        554.53321573929372        554.49573049072183     
   190.80049999998866        554.90945937022764        554.87204866257480     
   190.90049999998865        555.28561279253643        555.24827639999398     
   191.00049999998865        555.66167625876039        555.62441395651865     
   191.10049999998864        556.03765002046839        556.00046158470809     
   191.20049999998864        556.41353432826452        556.37641953615321     
   191.30049999998863        556.78932943179268        556.75228806147834     
   191.40049999998863        557.16503557973908        557.12806741034626     
   191.50049999998862        557.54065301983746        557.50375783146023     
   191.60049999998861        557.91618199887819        557.87935957257764     
   191.70049999998861        558.29162276270529        558.25449401424271     
   191.80049999998860        558.66697555622750        558.62991749239529     
   191.90049999998860        559.04224062341700        559.00489452505337     
   192.00049999998859        559.41741820732159        559.38014680167680     
   192.10049999998859        559.79250855006183        559.75531161363392     
   192.20049999998858        560.16751189283809        560.13038920308554     
   192.30049999998857        560.54242847593662        560.50537981126809     
   192.40049999998857        560.91725853873288        560.88028367850791     
   192.50049999998856        561.29200231969457        561.25510104421096     
   192.60049999998856        561.66666005638854        561.62983214688506     
   192.70049999998855        562.04123198548166        562.00447722412662     
   192.80049999998855        562.41571834274907        562.37903651264264     
   192.90049999998854        562.79011936307518        562.75351024823954     
   193.00049999998853        563.16443528046102        563.12829837473475     
   193.10049999998853        563.53866632802453        563.50260326983118     
   193.20049999998852        563.91281273800939        563.87682330776511     
   193.30049999998852        564.28687474178457        564.25095872079169     
   193.40049999998851        564.66085256985332        564.62500974030036     
   193.50049999998851        565.03474645185190        564.99897659680539     
   193.60049999998850        565.40855661655894        565.37285951996409     
   193.70049999998849        565.78228329189699        565.74665873856316     
   193.80049999998849        566.15592670493356        566.12037448054048     
   193.90049999998848        566.52948708189149        566.49400697297983     
   194.00049999998848        566.90296464815094        566.86755644211939     
   194.10049999998847        567.27635962824797        567.24102311334411     
   194.20049999998847        567.64967224588645        567.61440721121039     
   194.30049999998846        568.02290272393577        567.98770895942766     
   194.40049999998845        568.39605128443998        568.36092858087841     
   194.50049999998845        568.76911814861796        568.73406629762212     
   194.60049999998844        569.14210353686713        569.10712233088293     
   194.70049999998844        569.51500766877052        569.48009690107051     
   194.80049999998843        569.88783076309790        569.85299022777622     
   194.90049999998843        570.26057303780965        570.22580252978059     
   195.00049999998842        570.63323471006322        570.59853402505371     
   195.10049999998841        571.00581599621250        570.97118493075823     
   195.20049999998841        571.37831711181684        571.34375546325828     
   195.30049999998840        571.75073827163988        571.71624583812172     
   195.40049999998840        572.12307968965604        572.08865627011801     
   195.50049999998839        572.49534157905441        572.46098697323055     
   195.60049999998839        572.86752415223782        572.83323816064967     
   195.70049999998838        573.23962762083738        573.20541004479276     
   195.80049999998838        573.61165219569966        573.57750283728706     
   195.90049999998837        573.98359808691021        573.94951674899437     
   196.00049999998836        574.35546550377717        574.32145198999808     
   196.10049999998836        574.72725465485019        574.69330876961305     
   196.20049999998835        575.09896574791367        575.06508729639597     
   196.30049999998835        575.47059898999737        575.43678777813125     
   196.40049999998834        575.84215458737799        575.80841042185693     
   196.50049999998834        576.21363274557893        576.17995543384950     
   196.60049999998833        576.58503366937759        576.55142301963519     
   196.70049999998832        576.95635756280922        576.92281338399619     
   196.80049999998832        577.32760462916804        577.29412673097102     
   196.90049999998831        577.69877507101114        577.66536326385221     
   197.00049999998831        578.06986909016314        578.03652318520221     
   197.10049999998830        578.44088688771865        578.40760669684539     
   197.20049999998830        578.81182866404595        578.77861399987762     
   197.30049999998829        579.18269461878765        579.14954529466877     
   197.40049999998828        579.55348495087003        579.52040078086191     
   197.50049999998828        579.92419985850199        579.89118065738535     
   197.60049999998827        580.29483953917713        580.26188512244380     
   197.70049999998827        580.66540418967918        580.63251437353142     
   197.80049999998826        581.03589400608848        581.00306860743592     
   197.90049999998826        581.40630918377781        581.37354802023413     
   198.00049999998825        581.77664991742222        581.74395280729550     
   198.10049999998824        582.14691640099727        582.11428316329511     
   198.20049999998824        582.51710882778525        582.48453928220783     
   198.30049999998823        582.88722739037928        582.85472135731311     
   198.40049999998823        583.25727228068342        583.22482958120372     
   198.50049999998822        583.62724368991610        583.59486414578009     
   198.60049999998822        583.99714180861565        583.96482524225701     
   198.70049999998821        584.36696682664217        584.33471306117167     
   198.80049999998820        584.73671893317908        584.70452779237837     
   198.90049999998820        585.10639831673871        585.07426962506042     
   199.00049999998819        585.47600516516263        585.44393874772231     
   199.10049999998819        585.84553966562839        585.81353534820744     
   199.20049999998818        586.21500200464800        586.18305961368515     
   199.30049999998818        586.58439236807453        586.55251173066392     
   199.40049999998817        586.95371094110351        586.92189188499117     
   199.50049999998816        587.32295790827652        587.29120026186251     
   199.60049999998816        587.69213345348157        587.66043704580875     
   199.70049999998815        588.06123775996173        588.02960242071356     
   199.80049999998815        588.43027101031180        588.39869656981830     
   199.90049999998814        588.79923338648473        588.76771967570903     
   200.00049999998814        589.16812506979238        589.13667192033381     
   200.10049999998813        589.53694624091281        589.50555348499859     
   200.20049999998812        589.90569707988618        589.87436455037300     
   200.30049999998812        590.27437776612453        590.24310529649495     
   200.40049999998811        590.64298847840973        590.61177590276600     
   200.50049999998811        591.01152939489634        590.98037654796144     
   200.60049999998810        591.38000069312034        591.34890741023196     
   200.70049999998810        591.74840254999322        591.71736866710376     
   200.80049999998809        592.11673514181280        592.08576049548174     
   200.90049999998809        592.48499864425935        592.45408307165417     
   201.00049999998808        592.85319323240185        592.82233657129609     
   201.10049999998807        593.22131908070116        593.19052116946966     
   201.20049999998807        593.58937636301050        593.55863704062324     
   201.30049999998806        593.95736525257985        593.92668435860605     
   201.40049999998806        594.32528592205801        594.29466329665718     
   201.50049999998805        594.69313854349411        594.66257402741599     
   201.60049999998805        595.06092328834370        595.03041672292579     
   201.70049999998804        595.42864032746604        595.39819155462874     
   201.80049999998803        595.79628983113150        595.76589869337965     
   201.90049999998803        596.16387196902303        596.13353830943845     
   202.00049999998802        596.53138691023673        596.50111057247670     
   202.10049999998802        596.89883482328719        596.86861565158426     
   202.20049999998801        597.26621587610464        597.23605371525900     
   202.30049999998801        597.63353023604702        597.60342493143014     
   202.40049999998800        598.00077806989452        597.97072946744197     
   202.50049999998799        598.36795954385343        598.33796749006149     
   202.60049999998799        598.73507482356069        598.70513916548828     
   202.70049999998798        599.10212407408483        599.07224465934735     
   202.80049999998798        599.46910745993171        599.43928413669755     
   202.90049999998797        599.83602514503946        599.80625776203146     
   203.00049999998797        600.20287729279062        600.17316569927925     
   203.10049999998796        600.56966406600645        600.54000811181265     
   203.20049999998795        600.93638562695435        600.90678516243997     
   203.30049999998795        601.30304213734735        601.27349701341927     
   203.40049999998794        601.66963375834916        601.64033842717458     
   203.50049999998794        602.03616065057258        602.00691998139280     
   203.60049999998793        602.40262297408754        602.37343682000949     
   203.70049999998793        602.76902088841814        602.73988910308162     
   203.80049999998792        603.13535455254805        603.10627699012116     
   203.90049999998791        603.50162412492148        603.47260064010379     
   204.00049999998791        603.86782976344568        603.83886021145929     
   204.10049999998790        604.23397162549452        604.20505586208287     
   204.20049999998790        604.60004986790932        604.57118774934065     
   204.30049999998789        604.96606464700062        604.93725603006021     
   204.40049999998789        605.33201611855395        605.30326086053992     
   204.50049999998788        605.69790443782699        605.66920239655406     
   204.60049999998787        606.06372975955469        606.03508079334676     
   204.70049999998787        606.42949223795392        606.40089620564379     
   204.80049999998786        606.79519202671963        606.76664878764518     
   204.90049999998786        607.16082927903312        607.13233869304031     
   205.00049999998785        607.52640414755876        607.49796607499070     
   205.10049999998785        607.89191678445218        607.86353108615185     
   205.20049999998784        608.25736734135637        608.22903387866506     
   205.30049999998784        608.62275596940822        608.59447460416266     
   205.40049999998783        608.98808281924005        608.95985341376741     
   205.50049999998782        609.35334804097852        609.32517045809709     
   205.60049999998782        609.71855178425221        609.69042588726882     
   205.70049999998781        610.08369419818735        610.05561985089264     
   205.80049999998781        610.44877543141524        610.42075249808499     
   205.90049999998780        610.81379563207292        610.78582397746379     
   206.00049999998780        611.17875494780310        611.15083443715082     
   206.10049999998779        611.54365352575871        611.51578402477708     
   206.20049999998778        611.90849151260443        611.88067288748005     
   206.30049999998778        612.27326905451844        612.24550117191086     
   206.40049999998777        612.63798629719292        612.61026902423328     
   206.50049999998777        613.00264338584043        612.97497659012765     
   206.60049999998776        613.36724046518964        613.33962401478948     
   206.70049999998776        613.73177767949380        613.70421144293539     
   206.80049999998775        614.09625517252971        614.06873901880306     
   206.90049999998774        614.46067308759837        614.43320688615540     
   207.00049999998774        614.82503156752875        614.79761518827809     
   207.10049999998773        615.18933075467851        615.16196406798485     
   207.20049999998773        615.55357079094051        615.52625366762345     
   207.30049999998772        615.91775181773687        615.89048412906652     
   207.40049999998772        616.28187397602790        616.25465559372424     
   207.50049999998771        616.64593740631096        616.61876820254054     
   207.60049999998770        617.00994224862177        616.98282209599836     
   207.70049999998770        617.37388864253762        617.34681741411862     
   207.80049999998769        617.73777672717995        617.71075429646294     
   207.90049999998769        618.10160664121418        618.07463288213967     
   208.00049999998768        618.46537852285348        618.43845330979559     
   208.10049999998768        618.82909250985836        618.80221571762979     
   208.20049999998767        619.19274873954237        619.16592024338956     
   208.30049999998766        619.55634734877083        619.52956702437166     
   208.40049999998766        619.91988847396215        619.89315619742433     
   208.50049999998765        620.28337225109362        620.25668789895133     
   208.60049999998765        620.64679881569691        620.62016226491346     
   208.70049999998764        621.01016830286699        620.98357943082920     
   208.80049999998764        621.37348084726034        621.34693953177737     
   208.90049999998763        621.73673658309474        621.71024270239684     
   209.00049999998762        622.09993564415515        622.07348907688868     
   209.10049999998762        622.46307816379283        622.43667878902477     
   209.20049999998761        622.82616427492928        622.79981197213988     
   209.30049999998761        623.18919411005527        623.16288875913619     
   209.40049999998760        623.55216780123430        623.52590928249208     
   209.50049999998760        623.91508548010404        623.88887367425366     
   209.60049999998759        624.27794727787955        624.25178206604244     
   209.70049999998758        624.64075332535140        624.61463458905564     
   209.80049999998758        625.00350375289133        624.97743137406974     
   209.90049999998757        625.36619869045148        625.34017255143999     
   210.00049999998757        625.72883826756652        625.70285825110057     
   210.10049999998756        626.09142261335546        626.06548860256999     
   210.20049999998756        626.45395185652546        626.42806373495318     
   210.30049999998755        626.81642612536916        626.79058377693559     
   210.40049999998755        627.17884554777095        627.15304885680007     
   210.50049999998754        627.54121025120423        627.51545910240827     
   210.60049999998753        627.90352036273771        627.87781464122111     
   210.70049999998753        628.26577600903272        628.24011560028805     
   210.80049999998752        628.62797731634782        628.60236210625385     
   210.90049999998752        628.99012441053969        628.96455428536217     
   211.00049999998751        629.35221741706334        629.32669226345149     
   211.10049999998751        629.71425646097589        629.68877616595876     
   211.20049999998750        630.07624166693688        630.05080611792698     
   211.30049999998749        630.43817315921058        630.41278224399593     
   211.40049999998749        630.80005106166641        630.77470466841464     
   211.50049999998748        631.16187549778203        631.13657351503673     
   211.60049999998748        631.52364659064256        631.49838890731780     
   211.70049999998747        631.88536446294711        631.86015096833216     
   211.80049999998747        632.24702923700352        632.22185982075791     
   211.90049999998746        632.60864103473489        632.58351558688651     
   212.00049999998745        632.97019997768086        632.94511838862456     
   212.10049999998745        633.33170618699489        633.30666834749206     
   212.20049999998744        633.69315978345207        633.66816558462870     
   212.30049999998744        634.05456088744552        634.02961022079137     
   212.40049999998743        634.41590961898987        634.39100237635466     
   212.50049999998743        634.77720609772427        634.75234217131629     
   212.60049999998742        635.13845044290986        635.11362972529730     
   212.70049999998741        635.49964277343611        635.47486515754508     
   212.80049999998741        635.86078320781860        635.83604858692684     
   212.90049999998740        636.22187186420206        636.19718013194415     
   213.00049999998740        636.58290886036252        636.55825991072265     
   213.10049999998739        636.94389431370655        636.91928804102213     
   213.20049999998739        637.30482834127508        637.28026464022935     
   213.30049999998738        637.66571105974265        637.64118982537047     
   213.40049999998737        638.02654258542134        638.00206371310196     
   213.50049999998737        638.38732303426139        638.36288641971748     
   213.60049999998736        638.74805252185035        638.72365806114885     
   213.70049999998736        639.10873116341622        639.08437875296693     
   213.80049999998735        639.46935907383238        639.44504861038524     
   213.90049999998735        639.82993636761091        639.80566774825434     
   214.00049999998734        640.19046315891308        640.16623628107266     
   214.10049999998733        640.55093956154178        640.52675432297985     
   214.20049999998733        640.91136568895183        640.88722198776566     
   214.30049999998732        641.27174165424447        641.24763938886406     
   214.40049999998732        641.63206757017201        641.60800663936072     
   214.50049999998731        641.99234354913858        641.96832385198707     
   214.60049999998731        642.35256970320108        642.32859113913344     
   214.70049999998730        642.71274614407150        642.68880861283776     
   214.80049999998730        643.07287298311724        643.04897638479247     
   214.90049999998729        643.43295033136235        643.40909456634972     
   215.00049999998728        643.79297829948996        643.76916326851335     
   215.10049999998728        644.15295699784326        644.12918260195033     
   215.20049999998727        644.51288653642609        644.48915267698590     
   215.30049999998727        644.87276702490465        644.84907360360637     
   215.40049999998726        645.23259857260996        645.20894549145987     
   215.50049999998726        645.59238128853701        645.56876844985743     
   215.60049999998725        645.95211528134791        645.92854258778004     
   215.70049999998724        646.31180065937247        646.28826801387186     
   215.80049999998724        646.67143753060850        646.64794483644096     
   215.90049999998723        647.03102600272541        647.00757316347040     
   216.00049999998723        647.39056618306324        647.36715310260979     
   216.10049999998722        647.75005817863575        647.72668476118417     
   216.20049999998722        648.10950209612986        648.08616824618832     
   216.30049999998721        648.46889804190903        648.44560366428959     
   216.40049999998720        648.82824612201227        648.80499112183634     
   216.50049999998720        649.18754644215630        649.16433072484710     
   216.60049999998719        649.54679910773882        649.52362257902178     
   216.70049999998719        649.90600422383488        649.88286678974043     
   216.80049999998718        650.26516189520328        650.24206346206063     
   216.90049999998718        650.62427222628696        650.60121270072489     
   217.00049999998717        650.98333532120819        650.96031461015309     
   217.10049999998716        651.34235128377986        651.31936929445544     
   217.20049999998716        651.70132021749748        651.67837685742222     
   217.30049999998715        652.06024222554584        652.03733740253449     
   217.40049999998715        652.41911741079934        652.39625103295941     
   217.50049999998714        652.77794587581957        652.75511785154993     
   217.60049999998714        653.13672772286259        653.11393796085258     
   217.70049999998713        653.49546305387491        653.47271146310618     
   217.80049999998712        653.85415197049736        653.83143846023711     
   217.90049999998712        654.21279457406592        654.19011905387038     
   218.00049999998711        654.57139096561195        654.54875334532323     
   218.10049999998711        654.92994124586323        654.90734143560883     
   218.20049999998710        655.28844551524753        655.26588342543846     
   218.30049999998710        655.64690387389010        655.62437941521955     
   218.40049999998709        656.00531642161786        655.98282950506291     
   218.50049999998708        656.36368325795922        656.34123379477478     
   218.60049999998708        656.72200448214562        656.69959238386753     
   218.70049999998707        657.08028019311132        657.05790537155474     
   218.80049999998707        657.43851048949728        657.41617285675147     
   218.90049999998706        657.79669546965010        657.77439493808311     
   219.00049999998706        658.15483523162254        658.13257171387477     
   219.10049999998705        658.51292987317777        658.49070328216612     
   219.20049999998704        658.87097949178656        658.84878974069875     
   219.30049999998704        659.22898418463046        659.20683118692818     
   219.40049999998703        659.58694404860466        659.56482771801780     
   219.50049999998703        659.94485918031432        659.92277943084309     
   219.60049999998702        660.30272967608084        660.28068642199401     
   219.70049999998702        660.66055563193970        660.63854878777431     
   219.80049999998701        661.01833714364216        660.99636662419869     
   219.90049999998701        661.37607430665651        661.35414002700384     
   220.00049999998700        661.73376721616910        661.71186909163805     
   220.10049999998699        662.09141596708571        662.06955391327153     
   220.20049999998699        662.44902065403323        662.42719458679335     
   220.30049999998698        662.80658137135856        662.78479120681027     
   220.40049999998698        663.16409821313073        663.14234386765349     
   220.50049999998697        663.52157127314365        663.49985266337262     
   220.60049999998697        663.87900064491487        663.85731768774576     
   220.70049999998696        664.23638642168669        664.21473903427170     
   220.80049999998695        664.59372869642903        664.57211679617774     
   220.90049999998695        664.95102756183758        664.92945106640968     
   221.00049999998694        665.30828311033918        665.28674193765323     
   221.10049999998694        665.66549543408860        665.64398950231441     
   221.20049999998693        666.02266462497073        666.00119385252947     
   221.30049999998693        666.37979077460193        666.35835508016703     
   221.40049999998692        666.73687397433264        666.71547327682651     
   221.50049999998691        667.09391431524659        667.07254853384075     
   221.60049999998691        667.45091188815820        667.42958094227106     
   221.70049999998690        667.80786678362290        667.78657059292243     
   221.80049999998690        668.16477909193009        668.14351757632880     
   221.90049999998689        668.52164890310598        668.50042198276310     
   222.00049999998689        668.87847630691499        668.85728390223017     
   222.10049999998688        669.23526139286287        669.21410342448314     
   222.20049999998687        669.59200425019412        669.57088063900630     
   222.30049999998687        669.94870496789520        669.92761563502881     
   222.40049999998686        670.30536363469446        670.28430850151892     
   222.50049999998686        670.66198033906380        670.64095932718749     
   222.60049999998685        671.01855516921842        670.99756820048890     
   222.70049999998685        671.37508821311928        671.35413520962197     
   222.80049999998684        671.73157955847398        671.71066044253018     
   222.90049999998683        672.08802929273611        672.06714398690497     
   223.00049999998683        672.44443750310688        672.42358593017673     
   223.10049999998682        672.80080427653729        672.77998635953713     
   223.20049999998682        673.15712969972776        673.13634536191660     
   223.30049999998681        673.51341385912804        673.49266302399792     
   223.40049999998681        673.86965684094230        673.84893943221471     
   223.50049999998680        674.22585873112371        674.20517467275181     
   223.60049999998679        674.58201961538191        674.56136883155000     
   223.70049999998679        674.93813957917848        674.91752199429686     
   223.80049999998678        675.29421870773183        675.27363424644000     
   223.90049999998678        675.65025708601524        675.62970567317791     
   224.00049999998677        676.00625479875930        675.98573635946923     
   224.10049999998677        676.36221193045219        676.34172639002657     
   224.20049999998676        676.71812856534166        676.69767584932129     
   224.30049999998676        677.07400478743409        677.05358482158385     
   224.40049999998675        677.42984068049680        677.40945339080406     
   224.50049999998674        677.78563632805822        677.76528164073204     
   224.60049999998674        678.14139181340863        678.12106965487806     
   224.70049999998673        678.49710721960309        678.47681751651953     
   224.80049999998673        678.85278262945724        678.83252530868799     
   224.90049999998672        679.20841812555500        679.18819311418804     
   225.00049999998672        679.56401379024351        679.54382101558440     
   225.10049999998671        679.91956970563751        679.89940909520692     
   225.20049999998670        680.27508595361837        680.25495743515467     
   225.30049999998670        680.63056261583620        680.61046611729159     
   225.40049999998669        680.98599977370975        680.96593522325111     
   225.50049999998669        681.34139750842769        681.32136483443651     
   225.60049999998668        681.69675590094789        681.67675503201588     
   225.70049999998668        682.05207503200347        682.03210589693560     
   225.80049999998667        682.40735498209563        682.38741750990710     
   225.90049999998666        682.76259583149988        682.74268995141858     
   226.00049999998666        683.11779766026734        683.09792330172695     
   226.10049999998665        683.47296054822209        683.45311764086637     
   226.20049999998665        683.82808457496492        683.80827304864772     
   226.30049999998664        684.18316981987050        684.16338960464998     
   226.40049999998664        684.53821636209398        684.51846738823519     
   226.50049999998663        684.89322428056573        684.87350647854112     
   226.60049999998662        685.24819365399640        685.22850695448062     
   226.70049999998662        685.60312456087513        685.58346889474865     
   226.80049999998661        685.95801707947248        685.93839237781845     
   226.90049999998661        686.31287128783924        686.29327748194146     
   227.00049999998660        686.66768726380712        686.64812428515438     
   227.10049999998660        687.02246508499263        687.00293286527324     
   227.20049999998659        687.37720482879399        687.35770329989566     
   227.30049999998658        687.73190657239434        687.71243566640533     
   227.40049999998658        688.08657039276170        688.06713004196877     
   227.50049999998657        688.44119636664902        688.42178650353696     
   227.60049999998657        688.79578457059620        688.77640512784728     
   227.70049999998656        689.15033508093109        689.13098599142268     
   227.80049999998656        689.50484797376748        689.48552917057566     
   227.90049999998655        689.85932332501056        689.84003474140366     
   228.00049999998654        690.21376121035257        690.19450277979433     
   228.10049999998654        690.56816170527759        690.54893336142550     
   228.20049999998653        690.92252488505892        690.90332656176383     
   228.30049999998653        691.27685082476364        691.25768245606855     
   228.40049999998652        691.63113959924942        691.61200111938763     
   228.50049999998652        691.98539128316793        691.96628262656304     
   228.60049999998651        692.33960595096403        692.32052705223271     
   228.70049999998650        692.69378367687784        692.67473447082386     
   228.80049999998650        693.04792453494554        693.02890495656209     
   228.90049999998649        693.40202859899637        693.38303858346603     
   229.00049999998649        693.75609594266018        693.73713542534892     
   229.10049999998648        694.11012663936151        694.09119555582572     
   229.20049999998648        694.46412076232286        694.44521904830276     
   229.30049999998647        694.81807838456780        694.79920597598925     
   229.40049999998647        695.17199957891819        695.15315641189397     
   229.50049999998646        695.52588441799571        695.50707042881959     
   229.60049999998645        695.87973297422332        695.86094809937299     
   229.70049999998645        696.23354531982625        696.21478949596178     
   229.80049999998644        696.58732152683217        696.56859469079632     
   229.90049999998644        696.94106166706956        696.92236375588766     
   230.00049999998643        697.29476581217352        697.27609676304814     
   230.10049999998643        697.64843403358077        697.62979378389730     
   230.20049999998642        698.00206640253600        697.98345488985660     
   230.30049999998641        698.35566299008872        698.33708015215620     
   230.40049999998641        698.70922386709219        698.69066964182741     
   230.50049999998640        699.06274910421041        699.04422342970963     
   230.60049999998640        699.41623877191341        699.39774158645116     
   230.70049999998639        699.76969294047967        699.75122418250612     
   230.80049999998639        700.12311167999724        700.10467128813843     
   230.90049999998638        700.47649506036339        700.45808297341966     
   231.00049999998637        700.82984315128624        700.81145930823038     
   231.10049999998637        701.18315602228461        701.16480036226642     
   231.20049999998636        701.53643374268927        701.51810620502965     
   231.30049999998636        701.88967638164286        701.87137690583506     
   231.40049999998635        702.24288400810167        702.22461253380879     
   231.50049999998635        702.59605669083533        702.57781315789532     
   231.60049999998634        702.94919449842871        702.93097884684710     
   231.70049999998633        703.30229749927912        703.28410966923104     
   231.80049999998633        703.65536576160127        703.63720569343332     
   231.90049999998632        704.00839935342663        703.99026698765215     
   232.00049999998632        704.36139834260223        704.34329361990217     
   232.10049999998631        704.71436279679278        704.69628565801827     
   232.20049999998631        705.06729278348087        705.04924316964707     
   232.30049999998630        705.42018836996942        705.40216622225762     
   232.40049999998629        705.77304962337791        705.75505488313786     
   232.50049999998629        706.12587661064799        706.10790921939076     
   232.60049999998628        706.47866939854134        706.46072929794445     
   232.70049999998628        706.83142805363946        706.81351518554413     
   232.80049999998627        707.18415264234818        707.16626694875822     
   232.90049999998627        707.53684323089260        707.51898465397619     
   233.00049999998626        707.88949988532386        707.87166836740948     
   233.10049999998625        708.24212267151404        708.22431815509219     
   233.20049999998625        708.59471165516163        708.57693408288299     
   233.30049999998624        708.94726690178754        708.92951621646523     
   233.40049999998624        709.29978847674113        709.28206462134563     
   233.50049999998623        709.65227644519427        709.63457936285681     
   233.60049999998623        710.00473087214766        709.98706050615885     
   233.70049999998622        710.35715182242859        710.33950811623538     
   233.80049999998622        710.70953936069225        710.69192225789936     
   233.90049999998621        711.06189355142146        711.04430299579178     
   234.00049999998620        711.41421445892820        711.39665039437955     
   234.10049999998620        711.76650214735480        711.74896451796292     
   234.20049999998619        712.11875668067262        712.10124543066661     
   234.30049999998619        712.47097812268328        712.45349319644765     
   234.40049999998618        712.82316653702014        712.80570787909392     
   234.50049999998618        713.17532198714935        713.15788954222569     
   234.60049999998617        713.52744453636819        713.51003824929160     
   234.70049999998616        713.87953424780642        713.86215406357724     
   234.80049999998616        714.23159118442777        714.21423704819472     
   234.90049999998615        714.58361540903024        714.56628726609642     
   235.00049999998615        714.93560698424631        714.91830478006432     
   235.10049999998614        715.28756597254346        715.27028965271791     
   235.20049999998614        715.63949243622471        715.62224194650867     
   235.30049999998613        715.99138643742913        715.97416172372539     
   235.40049999998612        716.34324803813286        716.32604904649372     
   235.50049999998612        716.69507730014948        716.67790397677481     
   235.60049999998611        717.04687428513012        717.02972657636872     
   235.70049999998611        717.39863905456446        717.38151690691291     
   235.80049999998610        717.75037166978052        717.73327502987991     
   235.90049999998610        718.10207219194660        718.08500100658568     
   236.00049999998609        718.45374068207116        718.43669489818467     
   236.10049999998608        718.80537720100187        718.78835676567201     
   236.20049999998608        719.15698180942877        719.13998666987891     
   236.30049999998607        719.50855456788281        719.49158467148277     
   236.40049999998607        719.86009553673716        719.84315083099978     
   236.50049999998606        720.21160477620811        720.19468520878968     
   236.60049999998606        720.56308234635458        720.54618786505478     
   236.70049999998605        720.91452830707919        720.89765885983945     
   236.80049999998604        721.26594271812905        721.24909825303325     
   236.90049999998604        721.61732563909527        721.60050610436895     
   237.00049999998603        721.96867712941537        721.95188247342355     
   237.10049999998603        722.31999724837169        722.30322741961913     
   237.20049999998602        722.67128605509299        722.65454100222769     
   237.30049999998602        723.02254360855500        723.00582328036182     
   237.40049999998601        723.37376996758019        723.35707431298590     
   237.50049999998600        723.72496519083973        723.70829415890444     
   237.60049999998600        724.07612933685243        724.05948287677813     
   237.70049999998599        724.42726246398558        724.41064052511092     
   237.80049999998599        724.77836463045594        724.76176716225677     
   237.90049999998598        725.12943589433121        725.11286284641892     
   238.00049999998598        725.48047631352711        725.46392763565063     
   238.10049999998597        725.83148594581155        725.81496158785569     
   238.20049999998596        726.18246484880353        726.16596476078507     
   238.30049999998596        726.53341307997403        726.51693721204879     
   238.40049999998595        726.88433069664484        726.86787899910155     
   238.50049999998595        727.23521775599204        727.21879017925096     
   238.60049999998594        727.58607431504481        727.56967080966228     
   238.70049999998594        727.93690043068432        727.92052094734913     
   238.80049999998593        728.28769615964734        728.27134064917936     
   238.90049999998593        728.63846155852491        728.62212997187692     
   239.00049999998592        728.98919668376334        728.97288897202122     
   239.10049999998591        729.33990159166376        729.32361770604086     
   239.20049999998591        729.69057633838429        729.67431623022844     
   239.30049999998590        730.04122097993877        730.02498460072525     
   239.40049999998590        730.39183557219826        730.37562287353387     
   239.50049999998589        730.74242017089068        730.72623110450957     
   239.60049999998589        731.09297483160321        731.07680934937082     
   239.70049999998588        731.44349960978013        731.42735766368901     
   239.80049999998587        731.79399456072485        731.77787610289579     
   239.90049999998587        732.14445973960028        732.12836472228219     
   240.00049999998586        732.49489520142890        732.47882357699746     
   240.10049999998586        732.84530100109316        732.82925272204989     
   240.20049999998585        733.19567719333622        733.17965221231100     
   240.30049999998585        733.54602383276244        733.53002210250850     
   240.40049999998584        733.89634097383760        733.88036244723753     
   240.50049999998583        734.24662867088921        734.23067330094557     
   240.60049999998583        734.59688697810827        734.58095471795298     
   240.70049999998582        734.94711594954697        734.93120675243335     
   240.80049999998582        735.29731563912173        735.28142945842751     
   240.90049999998581        735.64748610061292        735.63162288983995     
   241.00049999998581        735.99762738766424        735.98178710043533     
   241.10049999998580        736.34773955378523        736.33192214384724     
   241.20049999998579        736.69782265234892        736.68202807357261     
   241.30049999998579        737.04787673659575        737.03210494297014     
   241.40049999998578        737.39790185962966        737.38215280526720     
   241.50049999998578        737.74789807442312        737.73217171355600     
   241.60049999998577        738.09786543381426        738.08216172079767     
   241.70049999998577        738.44780399050853        738.43212287981567     
   241.80049999998576        738.79771379707847        738.78205524330224     
   241.90049999998575        739.14759490596657        739.13195886381891     
   242.00049999998575        739.49744736948139        739.48183379379554     
   242.10049999998574        739.84727123980167        739.83168008552752     
   242.20049999998574        740.19706656897552        740.18149779118016     
   242.30049999998573        740.54683340892007        740.53128696279077     
   242.40049999998573        740.89657181142320        740.88104765226342     
   242.50049999998572        741.24628182814342        741.23077991137188     
   242.60049999998571        741.59596351060952        741.58048379176489     
   242.70049999998571        741.94561691022147        741.93015934495679     
   242.80049999998570        742.29524207825250        742.27980662233699     
   242.90049999998570        742.64483906584690        742.62942567516450     
   243.00049999998569        742.99440792402061        742.97901655457076     
   243.10049999998569        743.34394870366509        743.32857931156309     
   243.20049999998568        743.69346145554312        743.67811399701827     
   243.30049999998568        744.04294623029205        744.02762066168509     
   243.40049999998567        744.39240307842294        744.37709935619068     
   243.50049999998566        744.74183205032170        744.72656383398862     
   243.60049999998566        745.09123319625007        745.07598629173981     
   243.70049999998565        745.44060656634406        745.42538093118503     
   243.80049999998565        745.78995221061541        745.77474780245029     
   243.90049999998564        746.13927017895264        746.12408695553290     
   244.00049999998564        746.48856052112035        746.47339844031251     
   244.10049999998563        746.83782328676102        746.82268230654063     
   244.20049999998562        747.18705852539358        747.17193860384975     
   244.30049999998562        747.53626628641439        747.52116738174448     
   244.40049999998561        747.88544661909805        747.87036868961297     
   244.50049999998561        748.23459957259911        748.21954257671655     
   244.60049999998560        748.58372519594866        748.56868909219736     
   244.70049999998560        748.93282353805841        748.91780828507797     
   244.80049999998559        749.28189464772061        749.26690020425599     
   244.90049999998558        749.63093857360536        749.61596489851468     
   245.00049999998558        749.97995536426436        749.96500241651074     
   245.10049999998557        750.32894506812988        750.31401280678597     
   245.20049999998557        750.67790773351533        750.66299611776083     
   245.30049999998556        751.02684340861549        751.01195239773756     
   245.40049999998556        751.37575214150706        751.36088169490017     
   245.50049999998555        751.72463398014952        751.70978405731353     
   245.60049999998554        752.07348897238342        752.05865953292562     
   245.70049999998554        752.42231716593426        752.40750816956768     
   245.80049999998553        752.77111860840932        752.75633001495248     
   245.90049999998553        753.11989334730049        753.10512511667730     
   246.00049999998552        753.46864142998288        753.45389352222185     
   246.10049999998552        753.81736290371657        753.80263527895147     
   246.20049999998551        754.16605781564658        754.15135043411522     
   246.30049999998550        754.51472621280288        754.50003903484628     
   246.40049999998550        754.86336814210074        754.84870112816361     
   246.50049999998549        755.21198365034104        755.19733676097201     
   246.60049999998549        755.56057278421156        755.54594598006258     
   246.70049999998548        755.90913559028627        755.89452883211209     
   246.80049999998548        756.25767211502591        756.24308536368142     
   246.90049999998547        756.60618240477822        756.59161562122290     
   247.00049999998546        756.95466650577976        756.94011965107313     
   247.10049999998546        757.30312446415337        757.28859749945684     
   247.20049999998545        757.65155632591143        757.63704921248723     
   247.30049999998545        757.99996213695442        757.98547483616539     
   247.40049999998544        758.34834194307109        758.33387441638172     
   247.50049999998544        758.69669578994137        758.68224799891482     
   247.60049999998543        759.04502372313334        759.03059562943281     
   247.70049999998542        759.39332578810524        759.37891735349399     
   247.80049999998542        759.74160203020620        759.72721321654637     
   247.90049999998541        760.08985249467548        760.07548326392725     
   248.00049999998541        760.43807722664349        760.42372754086705     
   248.10049999998540        760.78627627113269        760.77194609248420     
   248.20049999998540        761.13444967305611        761.12013896379221     
   248.30049999998539        761.48259747721886        761.46830619969330     
   248.40049999998539        761.83071972831931        761.81644784498121     
   248.50049999998538        762.17881647094794        762.16456394434442     
   248.60049999998537        762.52688774958801        762.51265454236307     
   248.70049999998537        762.87493360861674        762.86071968351177     
   248.80049999998536        763.22295409230401        763.20875941215593     
   248.90049999998536        763.57094924481430        763.55677377255461     
   249.00049999998535        763.91891911020662        763.90476280886401     
   249.10049999998535        764.26686373243467        764.25272656513152     
   249.20049999998534        764.61478315534578        764.60066508529997     
   249.30049999998533        764.96267742268412        764.94857841320857     
   249.40049999998533        765.31054657808863        765.29646659259072     
   249.50049999998532        765.65839066498313        765.64432967168580     
   249.60049999998532        766.00620972702120        765.99216768477743     
   249.70049999998531        766.35400380741942        766.33998067991683     
   249.80049999998531        766.70177294940220        766.68776870042257     
   249.90049999998530        767.04951719609051        767.03553178950824     
   250.00049999998529        767.39723659050469        767.38326999028629     
   250.10049999998529        767.74493117556108        767.73098334576628     
   250.20049999998528        768.09260099407436        768.07867189885360     
   250.30049999998528        768.44024608875804        768.42633569235409     
   250.40049999998527        768.78786650222446        768.77397476897181     
   250.50049999998527        769.13546227698464        769.12158917130887     
   250.60049999998526        769.48303345544809        769.46917894186538     
   250.70049999998525        769.83058007992599        769.81674412304278     
   250.80049999998525        770.17810219262776        770.16428475714247     
   250.90049999998524        770.52559983566300        770.51180088636181     
   251.00049999998524        770.87307305104287        770.85929255280269     
   251.10049999998523        771.22052188067880        771.20675979846681     
   251.20049999998523        771.56794636638278        771.55420266525505     
   251.30049999998522        771.91534654986935        771.90162119496972     
   251.40049999998521        772.26272247275347        772.24901542931548     
   251.50049999998521        772.61007417655287        772.59638540989806     
   251.60049999998520        772.95740170268789        772.94373117822670     
   251.70049999998520        773.30470509248073        773.29105277571125     
   251.80049999998519        773.65198438715686        773.63835024366324     
   251.90049999998519        773.99923962784464        773.98562362330051     
   252.00049999998518        774.34647085557572        774.33287295574030     
   252.10049999998517        774.69367811128654        774.68009828200570     
   252.20049999998517        775.04086143581628        775.02729964302432     
   252.30049999998516        775.38802086990927        775.37447707962451     
   252.40049999998516        775.73515645421412        775.72163063254197     
   252.50049999998515        776.08226822928384        776.06876034241532     
   252.60049999998515        776.42935623557810        776.41586624978925     
   252.70049999998514        776.77642051346038        776.76294839511320     
   252.80049999998513        777.12346110320027        777.11000681874157     
   252.90049999998513        777.47047804497493        777.45704156093529     
   253.00049999998512        777.81747137886509        777.80405266186062     
   253.10049999998512        778.16444114486023        778.15104016159137     
   253.20049999998511        778.51138738285590        778.49800410010539     
   253.30049999998511        778.85831013265488        778.84494451729120     
   253.40049999998510        779.20520943396753        779.19186145294123     
   253.50049999998510        779.55208532641052        779.53875494675560     
   253.60049999998509        779.89893784951119        779.88562503834430     
   253.70049999998508        780.24576704270225        780.23240258857652     
   253.80049999998508        780.59257294532665        780.57922580834520     
   253.90049999998507        780.93935559663566        780.92602574452394     
   254.00049999998507        781.28611503578895        781.27280243635494     
   254.10049999998506        781.63285130185682        781.61955592299114     
   254.20049999998506        781.97956443381815        781.96628624349410     
   254.30049999998505        782.32625447056171        782.31299343683645     
   254.40049999998504        782.67292145088618        782.65967754189819     
   254.50049999998504        783.01956541350171        783.00633859747245     
   254.60049999998503        783.36618639702783        783.35297664225868     
   254.70049999998503        783.71278443999483        783.69959171487164     
   254.80049999998502        784.05935958084592        784.04618385383253     
   254.90049999998502        784.40591185793437        784.39275309757738     
   255.00049999998501        784.75244130952444        784.73929948445254     


==> anc/Data/Fig4_and7and8and10/Fig4a,7a_/mu_m__K___8a,10a_/mu_m__s___QMVT.dat <==
#Columbia plot (vertical plane) data for QMVT model when sigma mass m_{\sigma}=400 MeV in the chemical potential-Kaon mass (\mu-m_{K}) plane in Fig4(a) and part of Fig7(a).
#Data for the chemical potential-s quark mass (\mu-m_{s}) plane in the Fig8(a) and part of Fig10(a).Case of light chiral limit pion mass m_{\pi}=0,light quark mass m_{ud}=0.

#Chempot \mu MeV	s quark mass m_{s} MeV		Kaon mass m_{K} MeV 
 00.0			    8.0591937526670954  	137.2 
 53.0			    8.2143053676145232     	138.5
 70.45			    8.3951510901447115		140.0 
 93.3			    8.7628583648218630 	    	143.0 
 109.05	    		    9.1385909344194651          146.0  
 124.55	 		    9.6520593541152486          150.0 
 139.0			    10.313983817374686 	   	155.0
 150.15	   		    10.998243038627988 	 	160.0 
 159.19	   		    11.704847744002251	   	165.0 
 166.76	    		    12.433804342476710         	170.0
 178.91 		    13.958776426002341  	180.0 
 188.41			    15.573118956498531     	190.0
 196.11	 		    17.276713908883803      	200.0 
 207.97			    20.950776890668806	       	220.0 
 216.67			    24.978321342612226	       	240.0 
 223.26			    29.355225547358557	       	260.0 
 228.34			    34.075787669353133	      	280.0 
 232.3 			    39.132631565823189	      	300.0 
 238.78			    53.181455021023744	    	350.0 
 241.98 		    69.075206856440943   	400.0 
 242.9			    86.540277201048326	       	450.0 
 242.05			    105.21796956245618	       	500.0 
 239.72			    124.65907302185974 	     	550.0 
 
# Physical point \mu= 288.03 MeV


==> anc/Data/Fig4_and7and8and10/Fig4a,7b_m__pi__m__K___8a,10b_m__ud__m__s___QMVT.dat <==
#Columbia plot (horizontal plane) data for QMVT model when sigma mass m_{\sigma}=400 MeV in the pion-Kaon mass (m_{\pi}-m_{K}) plane in Fig4(a) and part of Fig7(b).
#Data for the light quark mass-s quark mass (m_{ud}-m_{s}) plane in the Fig8(a) and part of Fig10(b). Chemical potential is zero in the horizontal plane.
#First Column is for pion mass, Second Column shows kaon mass for strange chiral limit h_{y}=0, third Column shows kaon mass for the Z(2) critical line.
#Fourth Column for light quark mass m_{ud},Fifth Column for strange quark mass m_{s} in strange chiral limit h_{y}=0~m_{s}=0,Sixth Column shows m_{s} for the Z(2) critical line.

# m_pi		m_k1(h_y~0)		m_k2(cross/FO)		mlight m_{ud}			m_{s}1			m_{s}2
00.00		00.00			137.2  			00.00			        00.00			8.059
05.0		3.535			133.38 			5.26E-003		        1.29E-005		7.605
10.0		7.07209			128.3 			2.10E-002 		        4.87E-005		7.015
20.0		14.14			118.78 			8.42E-002 		        3.54E-005		5.938
30.0		21.23			110.21 			0.1897			        4.27E-005		4.988
40.0		28.33			102.39			0.3375 			        3.62E-004		4.126 
50.0		35.437			095.24			0.528 			        6.07E-004		3.33 
60.0		42.558			088.75 			0.761			        1.70E-003		2.585
070.0		49.69			082.9			1.038			        2.77E-003		1.878  
080.0		56.84			077.64			1.358			        4.60E-003 		1.196
090.0		64.007			073.075			1.72			        6.88E-003 		0.537
098.15		069.858			069.86			2.050		                1.01E-002		1.01E-002


==> anc/Data/Fig4_and7and8and10/Fig4b,7a_/mu_m__K___8b,10a_/mu_m__s___RQM.dat <==
#Columbia plot (vertical plane) data for RQM model when sigma mass m_{\sigma}=400 MeV in the chemical potential-Kaon mass (\mu-m_{K}) plane in Fig4(b) and part of Fig7(a).
#Data for the chemical potential-s quark mass (\mu-m_{s}) plane in the Fig8(b) and part of Fig10(a).Case of light chiral limit pion mass m_{\pi}=0,light quark mass m_{ud}=0.

#Chempot \mu (MeV)	Kaon mass m_{K} MeV 			s quark mass m_{s} MeV		
  00.00	          	    242.6 			        25.527667897332893
  16.6		  	    243.0			        25.612706293295968 
  31.0		  	    244.0			        25.825912489081304 
  40.0	          	    245.0		        	26.039989889794782 
  47.0		  	    246.0			        26.254937839735824 
  52.85	 	  	    247.0			        26.470755673168327
  57.9		  	    248.0			        26.687442714290700
  62.5		  	    249.0			        26.904998277206140  
  66.75		 	    250.0			        27.123421665892970
  70.4		  	    251.0			        27.342712174175098
  73.85	 	  	    252.0			        27.562869085692615
  77.2	          	    253.0			        27.783891673872478 
  85.6		  	    256.0			        28.452146078846990
  95.0	          	    260.0			        29.355225547358557
  100.85	  	    263.0			        30.041562565575585
  106.12	  	    266.0			        30.735612538717326 
  112.2	          	    270.0			        31.672970082802173
  118.87	  	    275.0			        32.863803136137605 
  124.65	  	    280.0			        34.075787669353133
  129.75	  	    285.0			        35.308798418327932
  134.25	  	    290.0			        36.562703234472046 
  142.0	 	  	    300.0			        39.132631565823189 
  148.43	  	    310.0			        41.784374734933756
  153.84	  	    320.0			        44.516619608271895
  160.61	  	    335.0			        48.762765122503119
  166.07	  	    350.0			        53.181455021023744 
  170.55	  	    365.0			        57.766727976922247				
  174.23	  	    380.0			        62.511982211555775 
  178.17	  	    400.0			        69.075206856440943
  181.9	 	  	    425.0			        77.631684780163908     
  184.7	 	  	    450.0			        86.540277201048326			
  188.02	  	    496.0			        103.68911524698976 
  188.25	  	    500.0			        105.21796956245618			
  190.23	  	    540.0			        120.73450924435433
  190.71	  	    550.0			        124.65907302185974 


 # Physical point \mu= 243.29 MeV


==> anc/Data/Fig4_and7and8and10/Fig4b,7b_m__pi__m__K___8b,10b_m__ud__m__s___RQM.dat <==
#Columbia plot (horizontal plane) data for RQM model when sigma mass m_{\sigma}=400 MeV in the pion-Kaon mass (m_{\pi}-m_{K}) plane in Fig4(b) and part of Fig7(b).
#Data for the light quark mass-s quark mass (m_{ud}-m_{s}) plane in the Fig8(b) and part of Fig10(b). Chemical potential is zero in the horizontal plane.
#First Column is for pion mass,Second Column shows kaon mass for strange chiral limit h_{y}=0,Third Column shows kaon mass for the Z(2) critical line.Fourth Column m_pi=m_k line
#Fifth Column for light quark mass m_{ud},Sixth Column for strange quark mass m_{s} in strange chiral limit h_{y}=0~m_{s}=0,Seventh Column shows m_{s} for the Z(2) critical line.
# m_pi		m_k1(h_y~0)		m_k2(cross/FO)	      m_pi=m_K 		mlight m_{ud}		m_{s}1		    m_{s}2	
00.00		00.00			242.6			00.00		00.00			00.00		    25.528
05.0		3.535			237.4   		05.00		5.26E-003		1.29E-005	    24.405
10.0		7.07209			230.88 			10.0		2.10E-002 		4.87E-005	    23.055
20.0		14.1489			219.16 			20.0		8.42E-002 		3.54E-005	    20.689
30.0		21.233			208.716 		30.0		0.1897			4.27E-005	    18.634
40.0		28.3286			199.15  		40.0		0.3375 			3.62E-004	    16.784
50.0		35.4355			190.275 		50.0		0.528 			6.07E-004	    15.088	
60.0		42.556			181.97  		60.0		0.761			1.70E-003	    13.508
070.0		49.69			174.16 			70.0		1.038			2.77E-003  	    12.021
080.0		56.84			166.81 			80.0		1.358			4.60E-003 	    10.611		
090.0		64.007			159.894 		90.0		1.72			6.88E-003 	    9.264
100.0		71.1879			153.39  		100.0		2.129			1.26E-002	    7.971
110.0		78.386			147.28 			110.0		2.581			1.76E-002 	    6.721
120.0		85.60			141.56 			120.0		3.076			2.33E-002  	    5.506
130.0		92.8312			136.24 			130.0		3.616			3.083E-002  	4.323
138.0		98.627			132.24 			138.0		4.0808  		3.754E-002	    3.387
150.0		107.34			126.655 		150.0		4.831			4.939E-002	    2.003
160.0		114.6183		122.435			160.0		5.5056			6.175E-002	    0.864
165.68		118.7588		120.187			165.68		5.9088			7.017E-002	    0.2181
166.98		119.707			119.687			166.98		6.003			7.239E-002	    7.032E-002
168.3915	120.791869		119.152			168.3915	6.106			7.991E-002      00.00
	  				


==> anc/Data/Fig5and7and9and10/Fig5a,7a_/mu_m__K___9a,10a_/mu_m__s___QMVT.dat <==
#Columbia plot (vertical plane) data for QMVT model when sigma mass m_{\sigma}=530 MeV in the chemical potential-Kaon mass (\mu-m_{K}) plane in Fig5(a) and part of Fig7(a).
#Data for the chemical potential-s quark mass (\mu-m_{s}) plane in the Fig9(a) and part of Fig10(a).Case of light chiral limit pion mass m_{\pi}=0,light quark mass m_{ud}=0.

#Chempot  		s quark mass m_{s}	  	Kaon mass 

 00.0	        	6.6444723655560090  		124.7 
 62.5		   	6.8069072055871027		126.2
 91.0		   	7.0155259475846758 		128.1 
 105.4		   	7.1712970845258512		129.5
 117.6		   	7.3401277774461438		131.0 
 136.5		   	7.6837915973012834		134.0
 151.75	 	   	8.0651317509422977		137.25 
 162.05	 	   	8.3951510901447115 		140.0 
 171.4		   	8.7628583648218630 		143.0 
 179.37	   	   	9.1385909344194651		146.0 
 188.41	   	   	9.6520593541152486		150.0
 197.86	   	   	10.313983817374686 		155.0
 205.78	   	   	10.998243038627988 		160.0 
 212.6		   	11.704847744002251		165.0
 218.54	   	   	12.433804342476710		170.0
 228.53	   	   	13.958776426002341 		180.0 
 236.63	   	   	15.573118956498531		190.0
 243.36	   	   	17.276713908883803 		200.0  
 253.79	  	   	20.950776890668806		220.0 
 261.32	   	   	24.978321342612226		240.0 
 266.82	   	   	29.355225547358557		260.0 
 270.92	   	   	34.075787669353133		280.0 
 274.04 	   	39.132631565823189		300.0 
 279.11 	   	53.181455021023744		350.0 
 281.76	   	   	69.075206856440943 		400.0 
 282.85 	   	86.540277201048326		450.0 
 282.77	   	   	105.21796956245618		500.0 
 281.81	   	   	124.65907302185974 		550.0 
 
 # Physical point \mu_{CEP}= 322.16 MeV
 


==> anc/Data/Fig5and7and9and10/Fig5a,7b_m__pi__m__K___9a,10b_m__ud__m__s___QMVT.dat <==
#Columbia plot (horizontal plane) data for QMVT model when sigma mass m_{\sigma}=530 MeV in the pion-Kaon mass (m_{\pi}-m_{K}) plane in Fig5(a) and part of Fig7(b).
#Data for the light quark mass-s quark mass (m_{ud}-m_{s}) plane in the Fig9(a) and part of Fig10(b). Chemical potential is zero in the horizontal plane.
#First Column is for pion mass, Second Column shows kaon mass for strange chiral limit h_{y}=0, third Column shows kaon mass for the Z(2) critical line.
#Fourth Column for light quark mass m_{ud},Fifth Column for strange quark mass m_{s} in strange chiral limit h_{y}=0~m_{s}=0,Sixth Column shows m_{s} for the Z(2) critical line.
# m_pi		m_k1(h_y~0)		m_k2(cross/FO)		mlight,m_{ud}		m_{s}1			m_{s}2
00.00		00.00			124.7			00.00			00.00			6.644
05.00		3.535			121.385 		5.26E-003		1.29E-005		6.286
10.0		7.07209			116.395 		2.10E-002		4.87E-005		5.754		
20.0		14.14			107.095 		8.42E-002 		3.54E-005		4.802
30.0		21.23			098.81  		0.1897			4.27E-005		3.965
40.0		28.33			091.346			0.3375 			3.62E-004		3.209 
50.0		35.437			084.63  		0.528 			6.07E-004		2.513
60.0		42.558			078.52			0.761			1.70E-003		1.853  
70.00		49.69			073.14 			1.038			2.77E-003 		1.228
80.0		56.84			068.3			1.358			4.60E-003 		0.615  
90.0		64.007			064.07			1.72			6.88E-003  		1.069E-002
90.03		64.02769		064.03			1.72			7.347E-003		7.347E-003



==> anc/Data/Fig5and7and9and10/Fig5b,7a_/mu_m__K___9b,10a_/mu_m__s___RQM.dat <==
#Columbia plot (vertical plane) data for RQM model when sigma mass m_{\sigma}=530 MeV in the chemical potential-Kaon mass (\mu-m_{K}) plane in Fig5(b) and part of Fig7(a).
#Data for the chemical potential-s quark mass (\mu-m_{s}) plane in the Fig9(b) and part of Fig10(a).Case of light chiral limit pion mass m_{\pi}=0,light quark mass m_{ud}=0.


#Chempot \mu MeV  	Kaon mass (MeV) 	s quark mass m_{s} MeV
 0.00		        235.7			    24.082753386729610 
 17.0		        236.0			    24.144709646090842 
 37.0		        237.0			    24.351799884415868
 48.6		        238.0			    24.559765639114282 
 58.0		        239.0			    24.768606323887028
 67.0		        240.2			    25.020369213279483		
 72.0		        241.0			    25.188910089314383
 78.0		        242.0			    25.400371948133792
 83.0		        243.0			    25.612706293295968 
 87.5	            	244.0			    25.825912489081304  
 91.8	            	245.0			    26.039989889794782
 95.8	            	246.0			    26.254937839735824 
 99.6		        247.0	    		    26.470755673168327 
 103.2		        248.0	    		    26.687442714290700
 106.3		        249.0	    		    26.904998277206140 
 109.46		        250.0	    		    27.123421665892970 
 112.31		        251.0	    		    27.342712174175098
 115.06		        252.0	    		    27.562869085692615
 117.7		        253.0	    		    27.783891673872478  
 124.9		        256.0	    		    28.452146078846990 
 133.16		        260.0   		    29.355225547358557  
 138.6		        263.0   		    30.041562565575585
 143.5		        266.0	    		    30.735612538717326
 149.38		        270.0	    		    31.672970082802173  
 155.9		        275.0   		    32.863803136137605 
 161.6		        280.0   		    34.075787669353133  
 166.7		        285.0   		    35.308798418327932 
 171.31	 	        290.0	    		    36.562703234472046 
 179.25	  	        300.0	    		    39.132631565823189  
 185.97	  	        310.0	    		    41.784374734933756 
 191.7		        320.0   		    44.516619608271895
 198.98	   	        335.0	    		    48.762765122503119 
 204.98	   	        350.0	    		    53.181455021023744
 210.03	   	        365.0	    		    57.766727976922247
 214.31	   	        380.0	    		    62.511982211555775
 219.14	            	400.0	    		    69.075206856440943 
 224.14	   	        425.0	    		    77.631684780163908
 228.4		        450.0	    		    86.540277201048326 
 235.21	            	496.0		    	    103.68911524698976
 235.79	            	500.0	    		    105.21796956245618
 241.9		        540.0		    	    120.73450924435433 
 243.62	           	550.0		    	    124.65907302185974 


# Physical point \mu= 275.95 MeV


==> anc/Data/Fig5and7and9and10/Fig5b,7b_m__pi__m__K___9b,10b_m__ud__m__s___RQM.dat <==
#Columbia plot (horizontal plane) data for RQM model when sigma mass m_{\sigma}=530 MeV in the pion-Kaon mass (m_{\pi}-m_{K}) plane in Fig5(b) and part of Fig7(b).
#Data for the light quark mass-s quark mass (m_{ud}-m_{s}) plane in the Fig9(b) and part of Fig10(b). Chemical potential is zero in the horizontal plane.
#First Column is for pion mass, Second Column shows kaon mass for strange chiral limit h_{y}=0, third Column shows kaon mass for the Z(2) critical line.
#Fourth Column for light quark mass m_{ud},Fifth Column for strange quark mass m_{s} in strange chiral limit h_{y}=0~m_{s}=0,Sixth Column shows m_{s} for the Z(2) critical line.

# m_pi		m_k1(h_y~0)		m_k2(cross/FO)		mlight m_{ud}		m_{s}1	    	    m_{s}2	
00.00		00.00			235.7  			0.0			0.0		    24.083
05.00		3.535			230.25			5.26E-003		1.29E-005	    22.944
10.0		7.07209			223.26 			2.10E-002 		4.87E-005	    21.54
20.0		14.14			210.83 			8.42E-002 		3.54E-005	    19.12
30.0		21.23			199.86 			0.1897			4.27E-005	    17.053
40.0		28.33			189.95			0.3375 			3.62E-004	    15.22
50.0		35.437			180.835			0.528 			6.07E-004	    13.56
60.0		42.558			172.41 			0.761			1.70E-003	    12.03
70.0		49.69			164.59			1.038			2.77E-003  	    10.61
80.0		56.84			157.31			1.358			4.60E-003 	    09.27
90.0		64.007			150.51			1.72			6.88E-003 	    7.999 
100.0		71.219			144.155			2.129			1.26E-002 	    6.778
110.0		78.423			138.24			2.581			1.76E-002 	    5.6
120.0		85.625			132.72			3.076			2.33E-002  	    4.454
130.0		92.855			127.54			3.616			3.083E-002  	    3.327
138.0		98.648			123.68			4.0808  		3.754E-002	    2.438
150.0		107.35			118.235			4.831			4.939E-002	    1.110
160.7555	115.2152		113.727			5.558			6.78E-002	    7.97E-002


==> anc/Data/Fig6/Fig6a_WithoutU1A_QMVT.dat <==
# Data of Columbia plot Vertical plane  \mu-m_{K} when sigma mass m_{\sigma}=400 MeV without U_{A}(1) axial anomaly i.e. 't Hooft cubic coefficient c=0. QMVT model.

# Kaon mass m_{K}	chemical potential \mu
 00.1			225.40
 05.0			225.70
 7.5			226.70
 10.0			227.2
 15.0			228.7
 25.0			230.31
 50.0			233.3
 75.0			236.0
 100.0			238.26
 125.0			240.27
 150.0			242.16
 175.0			243.90
 200.0			245.50
 250.0			248.2
 300.0			250.13
 350.0			251.2
 400.0			251.29
 450.0			250.34
 496.0			248.55
 550.0			245.32


==> anc/Data/Fig6/Fig6b_WithoutU1A_RQM.dat <==
# Data of Columbia plot Vertical plane  \mu-m_{K} when sigma mass m_{\sigma}=400 MeV without U_{A}(1) axial anomaly i.e. 't Hooft cubic coefficient c=0. RQM model.

#Chempot  	  Kaon mass (MeV)
 204.6	           0.100
 205.8		   0.500
 206.2	           1.000
 209.85	  	   10.00
 211.3		   20.0 
 213.0		   35.0
 214.5		   50.0
 218.14	   	   100.0
 220.57	  	   150.0
 222.29	  	   200.0
 223.17	  	   240.0
 223.58	   	   300.0
 223.05	 	   350.0
 221.7		   400.0
 220.4		   432.0
 218.8		   464.0
 216.91	 	   496.0
 213.23		   550.0
 

